The Isotopic and Elemental Abundances of Planet-Host Star TRAPPIST-1

Elemental and isotopic abundances are key tracers of planet formation, stellar evolution, and Galactic chemical evolution. Very low-mass stars are particularly interesting in this regard, because unlike more massive or evolved stars their photospheric abundances retain the star's natal composition. Cool dwarf spectra have historically been challenging to use for measurements of chemical abundances because of the blending of molecular and atomic features. However, recent advances in molecular line lists, atmospheric models, fitting techniques and IR spectrographs have enabled the successful measurement of elemental and isotopic ratios in a few dozen very low-mass stars. Here, we present near-infrared high-resolution spectroscopy of TRAPPIST-1 covering the fundamental and overtone bands of carbon monoxide and its prominent isotopologues. From the joint analysis of the $K$-band (CFHT/SPIRou) and $M$-band (Keck/NIRSPEC) spectra, we derive the first stellar C/O ratio and the first carbon and oxygen isotope ratios for this star. We obtain a metallicity of $[\mathrm{M/H}] = 0.00 \pm 0.06$, a C/O ratio of $0.60 \pm 0.02$, $^{12}\mathrm{C}/^{13}\mathrm{C} = 154{}^{+17}_{-16}$, and $^{16}\mathrm{O}/^{18}\mathrm{O} = 490{}^{+78}_{-64}$. TRAPPIST-1 has generally solar-like elemental abundances, with a $^{12}\mathrm{C}/^{13}\mathrm{C}$ ratio that is higher than the solar value and may be modestly elevated relative to some nearby cool dwarfs at similar metallicity. While C/O is most tightly constrained by the $K$-band, the isotopic detections are driven by the $M$-band data.

==> anc/trappist1_spectrum_spirou_nirspec.txt <==
Title: The Isotopic and Elemental Abundances of Planet-Host Star TRAPPIST-1
Authors: González Picos D., Crossfield I.J.M., Coria D., Lothringer J., Gaidos E., Mills E.A.C., de Regt S., Romano D., Snellen I.
Table: Observed and best-fit continuum-normalized spectrum of TRAPPIST-1
Journal: ApJ
DOI: 
Author list: Darío González Picos, Ian J.M. Crossfield, David Coria, Joshua Lothringer, Eric Gaidos, Elisabeth A.C. Mills, Sam de Regt, Donatella Romano, and Ignas Snellen
Comments: Continuum-normalized spectrum and posterior-median best-fit model. Wavelengths are vacuum and barycentric-corrected to the stellar rest frame. Missing values are written as NaN. The Order column identifies the spectral order so that overlapping SPIRou echelle orders can be separated after flattening; the Index column is the pixel index within each order and restores the original per-order arrays. Orders (0,1,2,3,4) are from SPIRou K-band; orders (5,6) are from Keck/NIRSPEC M-band. (5 SPIRou orders, 2 NIRSPEC orders).
Usage: mask = (Order == o); wave_o = Wave[mask][argsort(Index[mask])].
================================================================================
Byte-by-byte Description of file: table.dat
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
 1- 8  F8.6   micron Wave    [2.1/5.05] Vacuum wavelength in the stellar rest
                            frame
10-15  F6.3   ---    Flux    [-2.1/2.62] Continuum-normalized observed flux
17-22  F6.3   ---    e_Flux  [0.0/27.8] Uncertainty in Flux
24-28  F5.3   ---    Model   [0.31/1.82] Continuum-normalized best-fit model
   30  I1     ---    Order   Spectral order index; required to disambiguate
                            overlapping SPIRou wavelengths when the spectrum is
                            flattened
32-35  I4     ---    Index   Pixel index within Order; use with Order to restore
                            original shape
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
2.100593  0.893  0.018 1.022 0    0
2.100611  0.917  0.016 1.048 0    1
2.100630  0.990  0.018 1.077 0    2
2.100647  1.078  0.015 1.092 0    3
2.100666  1.134  0.017 1.077 0    4
2.100684  1.143  0.017 1.047 0    5
2.100702  1.091  0.016 1.034 0    6
2.100720  1.091  0.019 1.059 0    7
2.100738  1.081  0.011 1.087 0    8
2.100756  1.112  0.015 1.082 0    9
2.100775  1.079  0.017 1.062 0   10
2.100793  1.095  0.014 1.033 0   11
2.100811  1.063  0.017 1.002 0   12
2.100829  1.056  0.011 0.999 0   13
2.100847  1.016  0.017 1.025 0   14
2.100865  1.024  0.014 1.048 0   15
2.100883  1.030  0.014 1.046 0   16
2.100901  0.957  0.014 1.031 0   17
2.100919  1.002  0.017 1.028 0   18
2.100938  1.054  0.014 1.039 0   19
2.100956  1.026  0.012 1.032 0   20
2.100974  0.990  0.012 0.987 0   21
2.100992  0.860  0.020 0.915 0   22
2.101010  0.823  0.014 0.876 0   23
2.101028  0.869  0.013 0.916 0   24
2.101047  0.928  0.017 0.933 0   25
2.101064  0.906  0.018 0.866 0   26
2.101083  0.847  0.016 0.815 0   27
2.101101  0.813  0.020 0.819 0   28
2.101119  0.800  0.012 0.854 0   29
2.101137  0.889  0.017 0.923 0   30
2.101155  0.967  0.018 0.970 0   31
2.101173  1.000  0.011 0.993 0   32
2.101192  1.029  0.020 1.013 0   33
2.101210  0.997  0.010 1.001 0   34
2.101228  0.926  0.017 0.963 0   35
2.101246  0.938  0.017 0.932 0   36
2.101264  0.926  0.016 0.925 0   37
2.101282  0.963  0.017 0.922 0   38
2.101300  0.985  0.018 0.895 0   39
2.101318  0.980  0.013 0.869 0   40
2.101336  0.987  0.019 0.867 0   41
2.101354  1.006  0.013 0.877 0   42
2.101372  1.016  0.018 0.895 0   43
2.101391  0.925  0.017 0.903 0   44
2.101409  0.862  0.016 0.922 0   45
2.101427  0.941  0.014 0.965 0   46
2.101445  0.972  0.015 0.987 0   47
2.101463  0.921  0.012 0.962 0   48
2.101481  0.889  0.013 0.917 0   49
2.101499  0.846  0.013 0.902 0   50
2.101517  0.847  0.011 0.920 0   51
2.101536  0.875  0.016 0.898 0   52
2.101554  0.851  0.013 0.808 0   53
2.101572  0.848  0.013 0.785 0   54
2.101590  0.908  0.016 0.885 0   55
2.101608  0.959  0.015 0.963 0   56
2.101626  0.947  0.015 0.968 0   57
2.101644  0.955  0.017 0.920 0   58
2.101662  0.883  0.018 0.841 0   59
2.101680  0.926  0.015 0.841 0   60
2.101698  0.968  0.017 0.906 0   61
2.101716  0.946  0.020 0.905 0   62
2.101734  0.770  0.016 0.830 0   63
2.101753  0.701  0.011 0.770 0   64
2.101771  0.768  0.016 0.755 0   65
2.101789  0.827  0.015 0.750 0   66
2.101807  0.764  0.014 0.756 0   67
2.101825  0.721  0.016 0.739 0   68
2.101843  0.638  0.014 0.690 0   69
2.101861  0.606  0.018 0.668 0   70
2.101879  0.689  0.015 0.721 0   71
2.101897  0.819  0.013 0.841 0   72
2.101915  0.974  0.016 0.953 0   73
2.101933  1.048  0.018 1.014 0   74
2.101951  1.039  0.015 1.054 0   75
2.101969  1.062  0.014 1.074 0   76
2.101987  1.096  0.016 1.058 0   77
2.102005  1.096  0.021 1.023 0   78
2.102024  0.995  0.018 0.996 0   79
2.102042  0.978  0.017 0.954 0   80
2.102060  0.942  0.013 0.910 0   81
2.102078  0.946  0.014 0.916 0   82
2.102096  0.916  0.018 0.957 0   83
2.102114  0.919  0.014 0.989 0   84
2.102132  0.911  0.013 1.004 0   85
2.102150  0.930  0.018 1.019 0   86
2.102168  1.032  0.013 0.994 0   87
2.102186  1.042  0.016 0.908 0   88
2.102204  0.988  0.020 0.834 0   89
2.102222  0.852  0.020 0.776 0   90
2.102240  0.700  0.016 0.708 0   91
2.102258  0.695  0.011 0.686 0   92
2.102277  0.730  0.018 0.723 0   93
2.102294  0.762  0.012 0.785 0   94
2.102313  0.877  0.015 0.884 0   95
2.102331  0.934  0.008 0.966 0   96
2.102349  0.925  0.012 1.003 0   97
2.102367  0.939  0.013 1.010 0   98
2.102385  0.894  0.013 0.980 0   99
2.102403  0.824  0.017 0.937 0  100
2.102421  0.878  0.012 0.945 0  101
2.102439  0.973  0.019 0.965 0  102
2.102457  1.001  0.012 0.966 0  103
2.102475  1.061  0.010 0.994 0  104
2.102493  1.092  0.016 1.035 0  105
2.102511  1.075  0.010 1.049 0  106
2.102529  1.072  0.016 1.025 0  107
2.102547  0.927  0.017 0.946 0  108
2.102565  0.792  0.014 0.858 0  109
2.102583  0.863  0.017 0.878 0  110
2.102601  0.972  0.016 0.953 0  111
2.102619  1.001  0.010 0.967 0  112
2.102637  0.983  0.013 0.913 0  113
2.102655  0.958  0.012 0.874 0  114
2.102674  0.902  0.014 0.821 0  115
2.102691  0.784  0.015 0.701 0  116
2.102709  0.716  0.013 0.671 0  117
2.102727  0.842  0.012 0.793 0  118
2.102746  0.933  0.014 0.900 0  119
2.102763  1.017  0.021 0.914 0  120
2.102782  1.090  0.017 0.906 0  121
2.102800  1.045  0.021 0.921 0  122
2.102818  0.937  0.012 0.913 0  123
2.102836  0.835  0.016 0.892 0  124
2.102854  0.841  0.017 0.879 0  125
2.102872  0.905  0.014 0.892 0  126
2.102890  0.911  0.011 0.910 0  127
2.102908  0.934  0.014 0.923 0  128
2.102926  0.979  0.012 0.978 0  129
2.102944  0.952  0.011 1.018 0  130
2.102962  0.926  0.011 1.012 0  131
2.102980  0.918  0.014 0.992 0  132
2.102998  0.915  0.012 0.965 0  133
2.103016  0.888  0.012 0.933 0  134
2.103034  0.881  0.014 0.889 0  135
2.103052  0.814  0.012 0.819 0  136
2.103070  0.751  0.013 0.755 0  137
2.103088  0.798  0.014 0.781 0  138
2.103106  0.918  0.019 0.875 0  139
2.103124  0.999  0.015 0.950 0  140
2.103142  1.001  0.011 0.954 0  141
2.103160  0.964  0.014 0.915 0  142
2.103178  0.967  0.016 0.921 0  143
2.103196  0.934  0.011 0.960 0  144
2.103214  0.881  0.013 0.991 0  145
2.103232  0.926  0.016 1.009 0  146
2.103250  0.910  0.011 0.987 0  147
2.103268  0.902  0.016 0.920 0  148
2.103286  0.927  0.014 0.893 0  149
2.103304  1.033  0.016 0.925 0  150
2.103322  1.049  0.013 0.953 0  151
2.103340  1.059  0.010 0.964 0  152
2.103358  0.938  0.013 0.953 0  153
2.103376  0.943  0.013 0.982 0  154
2.103394  0.896  0.014 1.029 0  155
2.103412  0.869  0.009 1.060 0  156
2.103430  0.950  0.015 1.085 0  157
2.103448  1.062  0.014 1.092 0  158
2.103466  1.139  0.017 1.070 0  159
2.103484  1.112  0.016 1.039 0  160
2.103502  1.022  0.013 1.017 0  161
2.103520  0.915  0.015 0.968 0  162
2.103538  0.840  0.017 0.877 0  163
2.103556  0.875  0.014 0.845 0  164
2.103574  0.854  0.013 0.865 0  165
2.103592  0.888  0.014 0.835 0  166
2.103610  0.900  0.012 0.800 0  167
2.103628  0.948  0.015 0.794 0  168
2.103646  0.862  0.016 0.782 0  169
2.103664  0.764  0.014 0.743 0  170
2.103682  0.722  0.011 0.770 0  171
2.103699  0.801  0.011 0.868 0  172
2.103718  0.895  0.015 0.918 0  173
2.103736  0.952  0.012 0.940 0  174
2.103754  0.955  0.008 0.960 0  175
2.103772  0.967  0.012 0.970 0  176
2.103789  0.967  0.008 0.993 0  177
2.103807  0.943  0.017 1.030 0  178
2.103826  1.014  0.014 1.059 0  179
2.103843  1.073  0.010 1.063 0  180
2.103861  1.080  0.015 1.062 0  181
2.103879  1.137  0.011 1.065 0  182
2.103897  1.132  0.010 1.043 0  183
2.103915  1.036  0.015 0.963 0  184
2.103933  0.905  0.016 0.855 0  185
2.103951  0.819  0.017 0.805 0  186
2.103969  0.805  0.014 0.791 0  187
2.103987  0.867  0.012 0.823 0  188
2.104005  0.889  0.010 0.917 0  189
2.104023  0.887  0.010 0.957 0  190
2.104041  0.865  0.012 0.938 0  191
2.104059  0.905  0.011 0.945 0  192
2.104077  0.981  0.009 0.985 0  193
2.104095  1.027  0.014 1.009 0  194
2.104113  0.995  0.016 0.992 0  195
2.104131  0.974  0.009 0.948 0  196
2.104149  0.923  0.017 0.930 0  197
2.104167  0.930  0.008 0.948 0  198
2.104185  0.996  0.012 0.954 0  199
2.104203  0.973  0.007 0.957 0  200
2.104221  0.929  0.020 0.963 0  201
2.104239  0.960  0.017 0.957 0  202
2.104256  0.939  0.013 0.934 0  203
2.104275  0.861  0.014 0.903 0  204
2.104292  0.868  0.013 0.899 0  205
2.104311  0.952  0.013 0.941 0  206
2.104328  1.030  0.016 0.940 0  207
2.104346  1.022  0.014 0.930 0  208
2.104364  0.981  0.009 0.947 0  209
2.104382  0.973  0.012 0.926 0  210
2.104400  0.863  0.014 0.907 0  211
2.104418  0.774  0.012 0.920 0  212
2.104436  0.817  0.008 0.896 0  213
2.104454  0.941  0.014 0.857 0  214
2.104472  1.021  0.012 0.861 0  215
2.104490  1.001  0.014 0.874 0  216
2.104508  0.936  0.014 0.881 0  217
2.104526  0.820  0.018 0.939 0  218
2.104543  0.845  0.013 1.015 0  219
2.104561  0.909  0.012 1.017 0  220
2.104579  0.996  0.011 0.948 0  221
2.104597  1.060  0.012 0.891 0  222
2.104615  1.032  0.013 0.883 0  223
2.104633  0.928  0.011 0.868 0  224
2.104651  0.947  0.011 0.887 0  225
2.104669  0.970  0.009 0.965 0  226
2.104687  0.956  0.009 1.005 0  227
2.104705  0.954  0.011 0.999 0  228
2.104723  0.984  0.012 1.000 0  229
2.104741  1.060  0.010 1.005 0  230
2.104759  1.115  0.022 1.016 0  231
2.104776  1.058  0.013 1.011 0  232
2.104795  0.953  0.013 0.949 0  233
2.104812  0.843  0.014 0.872 0  234
2.104830  0.878  0.014 0.859 0  235
2.104848  0.909  0.012 0.906 0  236
2.104866  0.929  0.012 0.923 0  237
2.104884  0.877  0.012 0.839 0  238
2.104902  0.768  0.018 0.684 0  239
2.104920  0.655  0.012 0.558 0  240
2.104938  0.645  0.008 0.588 0  241
2.104956  0.720  0.010 0.700 0  242
2.104974  0.726  0.012 0.724 0  243
2.104991  0.716  0.012 0.722 0  244
2.105009  0.708  0.016 0.796 0  245
2.105027  0.822  0.013 0.878 0  246
2.105045  0.825  0.015 0.856 0  247
2.105063  0.729  0.013 0.767 0  248
2.105081  0.669  0.010 0.713 0  249
2.105099  0.685  0.012 0.742 0  250
2.105117  0.698  0.009 0.749 0  251
2.105135  0.710  0.013 0.727 0  252
2.105153  0.773  0.012 0.780 0  253
2.105170  0.866  0.018 0.866 0  254
2.105188  0.941  0.009 0.925 0  255
2.105206  0.982  0.012 0.939 0  256
2.105224  1.010  0.011 0.952 0  257
2.105242  1.030  0.013 0.989 0  258
2.105260  1.003  0.011 1.031 0  259
2.105278  0.986  0.015 1.073 0  260
2.105296  1.016  0.017 1.106 0  261
2.105314  1.062  0.010 1.113 0  262
2.105331  1.068  0.010 1.089 0  263
2.105350  1.097  0.012 1.059 0  264
2.105367  1.128  0.014 1.052 0  265
2.105385  1.136  0.011 1.078 0  266
2.105403  1.110  0.017 1.109 0  267
2.105421  1.105  0.016 1.113 0  268
2.105439  1.119  0.016 1.087 0  269
2.105457  1.029  0.014 1.025 0  270
2.105475  0.959  0.009 0.960 0  271
2.105493  0.998  0.012 0.965 0  272
2.105510  1.042  0.015 1.008 0  273
2.105528  1.041  0.010 1.028 0  274
2.105546  1.031  0.017 1.013 0  275
2.105564  0.966  0.010 0.973 0  276
2.105582  0.868  0.014 0.919 0  277
2.105600  0.871  0.012 0.880 0  278
2.105618  0.878  0.012 0.919 0  279
2.105636  0.920  0.010 0.997 0  280
2.105654  0.949  0.013 1.018 0  281
2.105671  0.971  0.012 1.002 0  282
2.105689  1.038  0.008 1.000 0  283
2.105707  1.038  0.013 0.998 0  284
2.105725  0.929  0.014 0.951 0  285
2.105743  0.847  0.014 0.873 0  286
2.105761  0.875  0.012 0.863 0  287
2.105778  0.960  0.012 0.917 0  288
2.105796  0.970  0.014 0.940 0  289
2.105814  0.941  0.014 0.931 0  290
2.105832  0.882  0.013 0.936 0  291
2.105850  0.831  0.011 0.951 0  292
2.105868  0.902  0.013 0.996 0  293
2.105886  0.925  0.015 1.027 0  294
2.105903  0.893  0.013 0.980 0  295
2.105921  0.897  0.014 0.929 0  296
2.105939  0.934  0.017 0.942 0  297
2.105957  0.941  0.012 0.946 0  298
2.105975  0.941  0.014 0.930 0  299
2.105993  0.987  0.013 0.953 0  300
2.106011  1.029  0.015 0.969 0  301
2.106028  0.910  0.015 0.889 0  302
2.106046  0.755  0.010 0.776 0  303
2.106064  0.771  0.009 0.792 0  304
2.106082  0.904  0.013 0.891 0  305
2.106100  0.976  0.011 0.922 0  306
2.106118  0.956  0.014 0.900 0  307
2.106136  0.844  0.018 0.854 0  308
2.106153  0.773  0.011 0.824 0  309
2.106171  0.868  0.016 0.898 0  310
2.106189  1.025  0.010 1.013 0  311
2.106207  1.100  0.012 1.073 0  312
2.106225  1.116  0.012 1.089 0  313
2.106242  1.103  0.015 1.082 0  314
2.106260  1.066  0.009 1.038 0  315
2.106278  0.976  0.013 0.957 0  316
2.106296  0.890  0.016 0.923 0  317
2.106314  1.013  0.012 0.982 0  318
2.106332  1.034  0.015 1.038 0  319
2.106349  0.988  0.015 1.024 0  320
2.106367  0.921  0.015 0.972 0  321
2.106385  1.014  0.015 0.953 0  322
2.106403  1.055  0.013 0.980 0  323
2.106421  1.002  0.013 1.022 0  324
2.106439  0.968  0.014 1.057 0  325
2.106457  1.026  0.011 1.071 0  326
2.106474  1.085  0.014 1.060 0  327
2.106492  1.098  0.013 1.048 0  328
2.106510  1.056  0.011 1.044 0  329
2.106528  1.062  0.012 1.047 0  330
2.106546  1.080  0.015 1.039 0  331
2.106564  1.009  0.012 0.983 0  332
2.106581  0.949  0.010 0.930 0  333
2.106599  1.024  0.010 0.930 0  334
2.106617  1.006  0.013 0.912 0  335
2.106635  1.011  0.011 0.886 0  336
2.106653  0.924  0.014 0.897 0  337
2.106671  0.861  0.012 0.899 0  338
2.106688  0.876  0.009 0.918 0  339
2.106706  0.980  0.014 0.979 0  340
2.106724  0.957  0.013 1.010 0  341
2.106742  0.899  0.017 1.006 0  342
2.106759  0.862  0.010 1.008 0  343
2.106777  0.871  0.012 1.011 0  344
2.106795  0.958  0.018 1.017 0  345
2.106813  0.963  0.013 1.026 0  346
2.106831  0.883  0.013 1.001 0  347
2.106848  0.850  0.014 0.946 0  348
2.106866  0.874  0.014 0.915 0  349
2.106884  0.901  0.009 0.928 0  350
2.106902  0.885  0.017 0.917 0  351
2.106920  0.890  0.013 0.842 0  352
2.106938  0.901  0.014 0.801 0  353
2.106956  0.934  0.012 0.857 0  354
2.106973  0.968  0.008 0.919 0  355
2.106991  0.977  0.013 0.937 0  356
2.107009  0.970  0.013 0.955 0  357
2.107027  1.019  0.012 0.971 0  358
2.107044  0.958  0.011 0.982 0  359
2.107062  0.914  0.017 0.964 0  360
2.107080  0.870  0.013 0.922 0  361
2.107098  0.865  0.013 0.931 0  362
2.107116  0.930  0.014 0.964 0  363
2.107133  0.974  0.011 0.927 0  364
2.107151  0.942  0.018 0.825 0  365
2.107169  0.868  0.015 0.770 0  366
2.107187  0.868  0.011 0.808 0  367
2.107204  0.848  0.011 0.870 0  368
2.107222  0.825  0.015 0.868 0  369
2.107240  0.778  0.010 0.801 0  370
2.107258  0.681  0.010 0.724 0  371
2.107275  0.697  0.012 0.736 0  372
2.107293  0.890  0.011 0.843 0  373
2.107311  0.997  0.011 0.912 0  374
2.107329  1.013  0.017 0.951 0  375
2.107347  0.998  0.015 0.984 0  376
2.107364  0.965  0.010 0.961 0  377
2.107382  0.913  0.013 0.916 0  378
2.107400  0.901  0.013 0.932 0  379
2.107418  0.929  0.012 0.963 0  380
2.107436  0.969  0.011 0.957 0  381
2.107453  0.960  0.012 0.926 0  382
2.107471  0.980  0.008 0.918 0  383
2.107489  0.971  0.009 0.947 0  384
2.107507  0.892  0.012 0.954 0  385
2.107524  0.844  0.011 0.918 0  386
2.107542  0.797  0.011 0.855 0  387
2.107560  0.805  0.012 0.844 0  388
2.107578  0.929  0.010 0.916 0  389
2.107595  1.025  0.017 0.977 0  390
2.107613  0.986  0.012 0.989 0  391
2.107631  0.929  0.012 0.960 0  392
2.107649  0.932  0.013 0.945 0  393
2.107666  1.049  0.015 0.977 0  394
2.107684  1.070  0.013 1.017 0  395
2.107702  1.095  0.011 1.029 0  396
2.107720  1.114  0.014 1.008 0  397
2.107738  1.056  0.009 0.965 0  398
2.107755  0.962  0.012 0.915 0  399
2.107773  0.879  0.013 0.899 0  400
2.107791  0.882  0.009 0.918 0  401
2.107809  0.946  0.013 0.948 0  402
2.107826  1.046  0.013 0.980 0  403
2.107844  0.989  0.011 0.956 0  404
2.107862  0.912  0.012 0.888 0  405
2.107879  0.842  0.015 0.844 0  406
2.107897  0.854  0.010 0.844 0  407
2.107915  0.867  0.017 0.866 0  408
2.107933  0.807  0.015 0.859 0  409
2.107950  0.753  0.014 0.810 0  410
2.107968  0.764  0.015 0.761 0  411
2.107986  0.807  0.010 0.770 0  412
2.108004  0.883  0.017 0.835 0  413
2.108021  0.873  0.011 0.868 0  414
2.108039  0.762  0.012 0.839 0  415
2.108057  0.810  0.010 0.827 0  416
2.108075  0.901  0.010 0.863 0  417
2.108093  0.977  0.011 0.883 0  418
2.108110  0.909  0.011 0.838 0  419
2.108128  0.733  0.015 0.734 0  420
2.108146  0.661  0.008 0.681 0  421
2.108163  0.748  0.010 0.746 0  422
2.108181  0.857  0.014 0.783 0  423
2.108199  0.763  0.010 0.724 0  424
2.108217  0.639  0.008 0.687 0  425
2.108234  0.705  0.009 0.746 0  426
2.108252  0.786  0.015 0.828 0  427
2.108270  0.811  0.013 0.872 0  428
2.108288  0.874  0.011 0.898 0  429
2.108305  0.928  0.005 0.930 0  430
2.108323  0.891  0.014 0.927 0  431
2.108341  0.803  0.013 0.848 0  432
2.108358  0.751  0.010 0.787 0  433
2.108376  0.747  0.013 0.766 0  434
2.108394  0.744  0.011 0.755 0  435
2.108412  0.852  0.018 0.804 0  436
2.108429  0.921  0.014 0.857 0  437
2.108447  0.877  0.014 0.851 0  438
2.108465  0.783  0.011 0.813 0  439
2.108483  0.761  0.016 0.801 0  440
2.108500  0.833  0.014 0.837 0  441
2.108518  0.905  0.010 0.907 0  442
2.108536  0.998  0.014 0.953 0  443
2.108553  0.981  0.016 0.916 0  444
2.108571  0.910  0.008 0.860 0  445
2.108589  0.940  0.011 0.876 0  446
2.108607  0.944  0.014 0.931 0  447
2.108624  0.920  0.012 0.976 0  448
2.108642  0.956  0.010 1.001 0  449
2.108660  1.007  0.011 1.010 0  450
2.108677  0.987  0.011 1.030 0  451
2.108695  0.922  0.015 1.055 0  452
2.108713  0.993  0.014 1.061 0  453
2.108730  1.020  0.011 1.040 0  454
2.108748  1.001  0.015 0.996 0  455
2.108766  0.944  0.010 0.927 0  456
2.108783  0.896  0.009 0.863 0  457
2.108801  0.889  0.011 0.857 0  458
2.108819  0.830  0.011 0.861 0  459
2.108836  0.775  0.017 0.837 0  460
2.108854  0.777  0.010 0.855 0  461
2.108872  0.839  0.013 0.903 0  462
2.108890  0.871  0.009 0.922 0  463
2.108907  0.885  0.012 0.922 0  464
2.108925  0.955  0.018 0.959 0  465
2.108943  1.002  0.011 1.007 0  466
2.108961  0.901  0.011 0.979 0  467
2.108978  0.838  0.008 0.899 0  468
2.108996  0.885  0.011 0.871 0  469
2.109014  0.983  0.012 0.911 0  470
2.109031  1.001  0.011 0.950 0  471
2.109049  0.905  0.008 0.924 0  472
2.109066  0.843  0.011 0.871 0  473
2.109084  0.882  0.012 0.884 0  474
2.109102  0.970  0.013 0.948 0  475
2.109120  0.991  0.016 1.006 0  476
2.109137  0.960  0.011 1.016 0  477
2.109155  0.954  0.011 0.966 0  478
2.109173  0.888  0.008 0.884 0  479
2.109190  0.833  0.010 0.816 0  480
2.109208  0.916  0.016 0.834 0  481
2.109226  1.027  0.012 0.921 0  482
2.109243  1.062  0.013 0.996 0  483
2.109261  1.047  0.012 1.027 0  484
2.109279  1.087  0.010 1.029 0  485
2.109297  1.099  0.013 1.037 0  486
2.109314  1.077  0.009 1.034 0  487
2.109332  1.037  0.012 0.995 0  488
2.109349  0.941  0.011 0.944 0  489
2.109367  0.888  0.014 0.887 0  490
2.109385  0.825  0.007 0.841 0  491
2.109402  0.876  0.008 0.851 0  492
2.109420  0.946  0.012 0.902 0  493
2.109438  0.947  0.012 0.937 0  494
2.109455  0.921  0.011 0.963 0  495
2.109473  0.921  0.014 0.993 0  496
2.109491  0.953  0.013 1.012 0  497
2.109509  0.978  0.012 0.994 0  498
2.109526  0.944  0.012 0.936 0  499
2.109544  0.902  0.013 0.894 0  500
2.109561  0.950  0.011 0.911 0  501
2.109579  0.998  0.009 0.944 0  502
2.109597  1.012  0.017 0.966 0  503
2.109614  0.951  0.007 0.966 0  504
2.109632  0.871  0.007 0.937 0  505
2.109650  0.839  0.010 0.905 0  506
2.109667  0.831  0.012 0.886 0  507
2.109685  0.791  0.012 0.861 0  508
2.109703  0.833  0.012 0.858 0  509
2.109720  0.898  0.014 0.914 0  510
2.109738  0.950  0.012 0.958 0  511
2.109756  0.921  0.012 0.933 0  512
2.109773  0.899  0.017 0.885 0  513
2.109791  0.865  0.018 0.889 0  514
2.109808  0.935  0.010 0.935 0  515
2.109826  0.989  0.011 0.968 0  516
2.109844  0.973  0.014 0.963 0  517
2.109861  0.968  0.015 0.955 0  518
2.109879  1.002  0.012 0.992 0  519
2.109897  1.094  0.014 1.041 0  520
2.109914  1.125  0.014 1.056 0  521
2.109932  1.086  0.012 1.031 0  522
2.109950  1.030  0.011 0.988 0  523
2.109967  1.014  0.011 0.960 0  524
2.109985  1.034  0.010 0.985 0  525
2.110003  1.064  0.011 1.027 0  526
2.110020  1.049  0.010 1.031 0  527
2.110038  1.030  0.010 1.005 0  528
2.110055  0.984  0.012 0.991 0  529
2.110073  1.009  0.013 1.007 0  530
2.110091  1.030  0.010 1.030 0  531
2.110108  1.037  0.011 1.043 0  532
2.110126  1.049  0.011 1.046 0  533
2.110143  1.012  0.010 1.040 0  534
2.110161  0.965  0.012 1.022 0  535
2.110179  0.907  0.007 0.972 0  536
2.110196  0.824  0.011 0.880 0  537
2.110214  0.773  0.012 0.809 0  538
2.110232  0.819  0.010 0.825 0  539
2.110249  0.847  0.009 0.867 0  540
2.110267  0.832  0.008 0.868 0  541
2.110285  0.768  0.009 0.829 0  542
2.110302  0.791  0.012 0.837 0  543
2.110320  0.894  0.010 0.939 0  544
2.110337  1.026  0.009 1.032 0  545
2.110355  1.042  0.011 1.060 0  546
2.110373  0.997  0.013 1.034 0  547
2.110390  0.952  0.010 0.997 0  548
2.110408  0.981  0.010 0.994 0  549
2.110425  1.047  0.013 1.025 0  550
2.110443  1.058  0.012 1.056 0  551
2.110461  1.087  0.011 1.071 0  552
2.110478  1.083  0.009 1.079 0  553
2.110496  1.098  0.009 1.087 0  554
2.110513  1.117  0.011 1.087 0  555
2.110531  1.127  0.010 1.090 0  556
2.110549  1.131  0.007 1.092 0  557
2.110566  1.167  0.014 1.074 0  558
2.110584  1.133  0.008 1.061 0  559
2.110601  1.105  0.014 1.073 0  560
2.110619  1.035  0.009 1.065 0  561
2.110636  0.977  0.012 1.001 0  562
2.110654  0.954  0.011 0.923 0  563
2.110672  0.894  0.007 0.875 0  564
2.110689  0.851  0.010 0.880 0  565
2.110707  0.871  0.011 0.929 0  566
2.110725  0.969  0.010 0.965 0  567
2.110742  1.071  0.010 0.982 0  568
2.110760  1.087  0.012 0.977 0  569
2.110777  1.038  0.012 0.965 0  570
2.110795  0.983  0.012 0.971 0  571
2.110813  0.950  0.013 0.954 0  572
2.110830  0.964  0.012 0.898 0  573
2.110848  0.914  0.015 0.858 0  574
2.110865  0.852  0.008 0.868 0  575
2.110883  0.825  0.012 0.889 0  576
2.110900  0.838  0.010 0.928 0  577
2.110918  0.917  0.014 0.986 0  578
2.110936  0.950  0.011 0.997 0  579
2.110953  0.984  0.013 0.970 0  580
2.110971  1.009  0.008 0.966 0  581
2.110988  1.021  0.011 0.974 0  582
2.111006  0.991  0.013 0.978 0  583
2.111023  0.990  0.009 1.008 0  584
2.111041  0.984  0.010 1.043 0  585
2.111059  1.028  0.012 1.062 0  586
2.111076  1.115  0.010 1.061 0  587
2.111094  1.099  0.014 1.032 0  588
2.111111  1.023  0.015 0.989 0  589
2.111129  0.927  0.011 0.950 0  590
2.111147  0.881  0.006 0.934 0  591
2.111164  0.842  0.010 0.937 0  592
2.111182  0.765  0.011 0.943 0  593
2.111199  0.830  0.010 0.952 0  594
2.111217  0.951  0.012 0.923 0  595
2.111234  0.994  0.010 0.859 0  596
2.111252  1.030  0.011 0.861 0  597
2.111270  0.942  0.016 0.874 0  598
2.111287  0.792  0.008 0.791 0  599
2.111305  0.728  0.007 0.731 0  600
2.111322  0.852  0.010 0.811 0  601
2.111340  0.957  0.009 0.894 0  602
2.111357  0.913  0.009 0.863 0  603
2.111375  0.835  0.010 0.761 0  604
2.111392  0.671  0.012 0.637 0  605
2.111410  0.643  0.011 0.605 0  606
2.111428  0.784  0.007 0.728 0  607
2.111445  0.848  0.011 0.835 0  608
2.111463  0.777  0.014 0.819 0  609
2.111480  0.677  0.010 0.718 0  610
2.111498  0.701  0.010 0.680 0  611
2.111515  0.837  0.012 0.783 0  612
2.111533  0.935  0.011 0.903 0  613
2.111550  0.972  0.014 0.955 0  614
2.111568  0.950  0.019 0.935 0  615
2.111586  0.868  0.014 0.874 0  616
2.111603  0.811  0.009 0.832 0  617
2.111620  0.792  0.010 0.794 0  618
2.111638  0.893  0.010 0.805 0  619
2.111656  1.044  0.012 0.893 0  620
2.111673  1.082  0.011 0.969 0  621
2.111691  0.940  0.014 1.010 0  622
2.111708  0.856  0.015 1.028 0  623
2.111726  0.883  0.012 1.035 0  624
2.111743  0.886  0.013 1.033 0  625
2.111761  0.916  0.012 0.999 0  626
2.111778  0.938  0.010 0.952 0  627
2.111796  0.917  0.010 0.937 0  628
2.111814  0.931  0.010 0.953 0  629
2.111831  0.986  0.012 0.964 0  630
2.111849  1.010  0.014 0.957 0  631
2.111866  0.950  0.012 0.936 0  632
2.111884  0.820  0.011 0.864 0  633
2.111901  0.708  0.008 0.769 0  634
2.111918  0.745  0.010 0.776 0  635
2.111936  0.854  0.013 0.887 0  636
2.111954  0.948  0.012 0.982 0  637
2.111971  1.033  0.011 1.017 0  638
2.111989  1.024  0.010 1.012 0  639
2.112006  0.933  0.011 0.978 0  640
2.112024  0.910  0.011 0.943 0  641
2.112041  0.932  0.008 0.937 0  642
2.112059  0.865  0.013 0.908 0  643
2.112076  0.840  0.012 0.853 0  644
2.112094  0.950  0.010 0.847 0  645
2.112111  0.939  0.012 0.857 0  646
2.112129  0.853  0.009 0.847 0  647
2.112146  0.826  0.012 0.861 0  648
2.112164  0.868  0.011 0.915 0  649
2.112181  0.917  0.011 0.964 0  650
2.112199  1.015  0.010 0.982 0  651
2.112216  1.009  0.015 0.983 0  652
2.112234  0.941  0.011 0.984 0  653
2.112252  0.957  0.012 1.001 0  654
2.112269  0.990  0.010 1.015 0  655
2.112287  1.022  0.010 0.990 0  656
2.112304  0.947  0.008 0.936 0  657
2.112322  0.920  0.010 0.934 0  658
2.112339  0.984  0.011 0.971 0  659
2.112357  0.983  0.012 0.952 0  660
2.112374  0.940  0.012 0.902 0  661
2.112391  0.932  0.011 0.876 0  662
2.112409  0.934  0.009 0.863 0  663
2.112427  0.946  0.013 0.875 0  664
2.112444  0.949  0.008 0.930 0  665
2.112462  0.949  0.010 0.964 0  666
2.112479  0.848  0.012 0.913 0  667
2.112496  0.717  0.011 0.797 0  668
2.112514  0.700  0.009 0.736 0  669
2.112532  0.724  0.008 0.783 0  670
2.112549  0.711  0.009 0.812 0  671
2.112566  0.699  0.013 0.775 0  672
2.112584  0.836  0.010 0.810 0  673
2.112602  1.034  0.009 0.911 0  674
2.112619  1.113  0.011 0.979 0  675
2.112636  1.087  0.009 1.001 0  676
2.112654  1.050  0.009 1.005 0  677
2.112671  1.078  0.011 1.007 0  678
2.112689  1.077  0.011 0.998 0  679
2.112706  1.046  0.009 0.989 0  680
2.112724  0.992  0.011 0.992 0  681
2.112741  0.998  0.016 1.012 0  682
2.112759  1.010  0.016 0.996 0  683
2.112776  0.968  0.017 0.941 0  684
2.112794  0.974  0.010 0.929 0  685
2.112811  0.999  0.010 0.973 0  686
2.112829  0.985  0.014 1.002 0  687
2.112846  0.930  0.016 0.981 0  688
2.112864  0.809  0.015 0.944 0  689
2.112881  0.823  0.007 0.955 0  690
2.112899  0.880  0.008 1.011 0  691
2.112916  0.902  0.010 1.036 0  692
2.112933  0.940  0.010 1.004 0  693
2.112951  0.962  0.014 0.967 0  694
2.112969  0.975  0.011 0.965 0  695
2.112986  0.985  0.010 0.982 0  696
2.113003  0.979  0.010 0.991 0  697
2.113021  0.984  0.013 0.975 0  698
2.113039  0.995  0.010 0.981 0  699
2.113056  1.015  0.014 1.017 0  700
2.113073  1.018  0.018 1.019 0  701
2.113091  1.059  0.013 0.997 0  702
2.113108  1.097  0.013 1.006 0  703
2.113126  1.082  0.015 1.032 0  704
2.113143  1.083  0.015 1.043 0  705
2.113161  1.103  0.010 1.048 0  706
2.113178  1.109  0.012 1.042 0  707
2.113195  1.075  0.007 1.019 0  708
2.113213  1.023  0.010 0.986 0  709
2.113230  0.968  0.010 0.948 0  710
2.113248  0.929  0.013 0.912 0  711
2.113265  0.906  0.013 0.895 0  712
2.113283  0.894  0.011 0.908 0  713
2.113300  0.968  0.012 0.955 0  714
2.113318  1.012  0.005 0.994 0  715
2.113335  0.948  0.009 0.976 0  716
2.113353  0.837  0.010 0.916 0  717
2.113370  0.801  0.016 0.875 0  718
2.113388  0.821  0.013 0.885 0  719
2.113405  0.916  0.011 0.899 0  720
2.113422  0.950  0.010 0.910 0  721
2.113440  0.916  0.006 0.920 0  722
2.113457  0.875  0.011 0.920 0  723
2.113475  0.882  0.013 0.904 0  724
2.113492  0.890  0.012 0.901 0  725
2.113510  0.933  0.009 0.940 0  726
2.113527  0.961  0.010 0.989 0  727
2.113544  0.974  0.010 1.022 0  728
2.113562  0.990  0.011 1.031 0  729
2.113579  0.960  0.010 1.005 0  730
2.113597  0.890  0.011 0.931 0  731
2.113614  0.826  0.009 0.861 0  732
2.113632  0.886  0.012 0.885 0  733
2.113649  1.017  0.011 0.948 0  734
2.113666  1.082  0.009 0.968 0  735
2.113684  1.024  0.011 0.958 0  736
2.113701  0.982  0.010 0.957 0  737
2.113719  0.936  0.008 0.970 0  738
2.113736  0.918  0.009 0.997 0  739
2.113754  0.939  0.008 1.032 0  740
2.113771  0.990  0.007 1.050 0  741
2.113788  1.043  0.008 1.052 0  742
2.113806  1.044  0.011 1.039 0  743
2.113823  1.061  0.009 1.012 0  744
2.113841  1.092  0.012 0.976 0  745
2.113858  1.031  0.014 0.945 0  746
2.113876  0.932  0.017 0.964 0  747
2.113893  0.876  0.012 1.007 0  748
2.113910  0.882  0.012 1.011 0  749
2.113928  0.929  0.009 1.005 0  750
2.113945  0.961  0.014 1.033 0  751
2.113962  0.982  0.014 1.066 0  752
2.113980  1.063  0.011 1.067 0  753
2.113997  1.013  0.012 1.014 0  754
2.114015  0.918  0.015 0.911 0  755
2.114032  0.902  0.012 0.850 0  756
2.114050  1.021  0.008 0.897 0  757
2.114067  1.128  0.009 0.984 0  758
2.114084  1.141  0.016 1.036 0  759
2.114102  1.069  0.010 1.022 0  760
2.114119  0.934  0.011 0.982 0  761
2.114137  0.927  0.015 0.990 0  762
2.114154  1.012  0.014 1.030 0  763
2.114172  1.032  0.016 1.053 0  764
2.114189  1.086  0.016 1.064 0  765
2.114206  1.100  0.013 1.049 0  766
2.114224  1.084  0.013 0.993 0  767
2.114241  0.972  0.010 0.913 0  768
2.114258  0.874  0.012 0.854 0  769
2.114276  0.845  0.012 0.876 0  770
2.114293  0.886  0.010 0.934 0  771
2.114311  0.861  0.012 0.936 0  772
2.114328  0.864  0.010 0.915 0  773
2.114346  0.950  0.011 0.931 0  774
2.114363  0.964  0.011 0.951 0  775
2.114380  0.886  0.009 0.923 0  776
2.114398  0.830  0.013 0.874 0  777
2.114415  0.876  0.011 0.886 0  778
2.114433  0.968  0.011 0.945 0  779
2.114450  1.008  0.011 0.990 0  780
2.114467  0.993  0.012 0.993 0  781
2.114485  0.930  0.011 0.979 0  782
2.114502  0.911  0.010 1.002 0  783
2.114519  0.996  0.013 1.052 0  784
2.114537  1.075  0.012 1.082 0  785
2.114554  1.088  0.013 1.077 0  786
2.114571  1.069  0.018 1.040 0  787
2.114589  1.060  0.015 0.987 0  788
2.114606  1.069  0.012 0.960 0  789
2.114624  1.089  0.007 0.964 0  790
2.114641  1.118  0.009 0.974 0  791
2.114658  1.092  0.014 0.969 0  792
2.114676  1.055  0.012 0.965 0  793
2.114693  0.998  0.008 0.997 0  794
2.114711  0.907  0.011 1.005 0  795
2.114728  0.823  0.010 0.933 0  796
2.114745  0.823  0.009 0.873 0  797
2.114763  0.888  0.015 0.913 0  798
2.114780  0.999  0.008 0.972 0  799
2.114797  1.046  0.013 0.990 0  800
2.114815  1.059  0.012 0.969 0  801
2.114832  1.029  0.016 0.901 0  802
2.114850  0.925  0.013 0.807 0  803
2.114867  0.810  0.009 0.762 0  804
2.114884  0.792  0.009 0.800 0  805
2.114902  0.803  0.013 0.853 0  806
2.114919  0.898  0.011 0.901 0  807
2.114936  1.023  0.011 0.960 0  808
2.114954  1.002  0.010 0.964 0  809
2.114971  0.880  0.010 0.896 0  810
2.114988  0.821  0.010 0.846 0  811
2.115006  0.939  0.010 0.880 0  812
2.115023  0.955  0.009 0.960 0  813
2.115040  1.011  0.009 1.015 0  814
2.115058  0.997  0.015 1.041 0  815
2.115075  0.904  0.014 1.031 0  816
2.115092  0.795  0.013 0.973 0  817
2.115110  0.800  0.008 0.913 0  818
2.115127  0.892  0.013 0.924 0  819
2.115144  0.961  0.012 0.982 0  820
2.115162  0.972  0.009 1.015 0  821
2.115179  0.965  0.009 0.993 0  822
2.115196  0.923  0.009 0.933 0  823
2.115214  0.892  0.013 0.896 0  824
2.115231  0.881  0.010 0.891 0  825
2.115249  0.916  0.014 0.872 0  826
2.115266  0.973  0.011 0.891 0  827
2.115283  1.039  0.008 0.970 0  828
2.115301  1.090  0.011 1.028 0  829
2.115318  1.095  0.015 1.032 0  830
2.115335  1.062  0.016 1.008 0  831
2.115353  1.044  0.010 0.996 0  832
2.115370  1.047  0.011 1.003 0  833
2.115387  1.049  0.013 0.999 0  834
2.115405  1.022  0.014 0.963 0  835
2.115422  0.972  0.013 0.888 0  836
2.115439  0.928  0.011 0.838 0  837
2.115457  0.850  0.014 0.886 0  838
2.115474  0.797  0.009 0.962 0  839
2.115491  0.857  0.008 0.977 0  840
2.115509  0.888  0.008 0.937 0  841
2.115526  0.927  0.011 0.889 0  842
2.115543  0.972  0.011 0.883 0  843
2.115560  0.959  0.011 0.910 0  844
2.115578  0.907  0.010 0.931 0  845
2.115595  0.847  0.009 0.941 0  846
2.115613  0.820  0.011 0.960 0  847
2.115630  0.847  0.010 0.994 0  848
2.115647  0.920  0.012 1.002 0  849
2.115664  0.919  0.012 0.975 0  850
2.115682  0.999  0.019 0.954 0  851
2.115699  1.062  0.014 0.950 0  852
2.115716  1.010  0.014 0.952 0  853
2.115734  0.927  0.010 0.945 0  854
2.115751  0.920  0.011 0.956 0  855
2.115768  0.986  0.014 1.008 0  856
2.115786  1.071  0.012 1.061 0  857
2.115803  1.080  0.013 1.085 0  858
2.115820  1.071  0.012 1.089 0  859
2.115838  1.078  0.011 1.082 0  860
2.115855  1.071  0.015 1.057 0  861
2.115872  1.006  0.010 1.008 0  862
2.115890  0.957  0.013 0.968 0  863
2.115907  0.909  0.011 0.940 0  864
2.115924  0.884  0.009 0.884 0  865
2.115942  0.794  0.010 0.804 0  866
2.115959  0.793  0.014 0.796 0  867
2.115976  0.936  0.015 0.898 0  868
2.115993  1.057  0.013 0.988 0  869
2.116011  1.088  0.009 1.014 0  870
2.116028  1.083  0.014 0.994 0  871
2.116045  1.037  0.009 0.955 0  872
2.116063  1.026  0.013 0.958 0  873
2.116080  1.037  0.014 0.998 0  874
2.116097  1.036  0.012 1.019 0  875
2.116114  1.032  0.008 1.018 0  876
2.116132  1.044  0.012 1.019 0  877
2.116149  1.016  0.010 0.998 0  878
2.116166  0.942  0.009 0.944 0  879
2.116184  0.844  0.011 0.924 0  880
2.116201  0.774  0.010 0.945 0  881
2.116218  0.781  0.012 0.948 0  882
2.116235  0.832  0.014 0.907 0  883
2.116253  0.888  0.009 0.859 0  884
2.116270  0.960  0.014 0.886 0  885
2.116287  1.021  0.012 0.957 0  886
2.116305  1.042  0.011 0.983 0  887
2.116322  1.056  0.016 0.984 0  888
2.116339  1.046  0.014 0.990 0  889
2.116356  1.017  0.008 0.965 0  890
2.116374  0.976  0.010 0.924 0  891
2.116391  0.858  0.014 0.856 0  892
2.116408  0.712  0.011 0.762 0  893
2.116425  0.791  0.010 0.772 0  894
2.116443  0.940  0.010 0.862 0  895
2.116460  1.045  0.013 0.930 0  896
2.116477  1.084  0.010 0.961 0  897
2.116494  1.088  0.015 0.937 0  898
2.116512  1.037  0.012 0.906 0  899
2.116529  0.916  0.008 0.904 0  900
2.116546  0.853  0.011 0.848 0  901
2.116564  0.736  0.008 0.749 0  902
2.116581  0.738  0.008 0.733 0  903
2.116598  0.844  0.010 0.817 0  904
2.116615  0.933  0.015 0.925 0  905
2.116633  0.924  0.011 0.999 0  906
2.116650  0.878  0.010 1.012 0  907
2.116667  0.903  0.010 1.008 0  908
2.116684  0.938  0.009 1.013 0  909
2.116702  0.925  0.008 1.005 0  910
2.116719  0.889  0.015 0.962 0  911
2.116736  0.806  0.012 0.859 0  912
2.116754  0.664  0.012 0.695 0  913
2.116771  0.615  0.010 0.625 0  914
2.116788  0.809  0.009 0.747 0  915
2.116805  1.007  0.012 0.896 0  916
2.116823  1.059  0.011 0.941 0  917
2.116840  1.071  0.015 0.926 0  918
2.116857  0.946  0.011 0.909 0  919
2.116874  0.850  0.009 0.900 0  920
2.116891  0.878  0.007 0.910 0  921
2.116909  0.855  0.012 0.896 0  922
2.116926  0.799  0.011 0.861 0  923
2.116943  0.821  0.014 0.868 0  924
2.116961  0.874  0.012 0.888 0  925
2.116978  0.989  0.013 0.924 0  926
2.116995  1.035  0.013 0.956 0  927
2.117012  1.008  0.014 0.928 0  928
2.117030  0.959  0.016 0.895 0  929
2.117047  0.943  0.012 0.877 0  930
2.117064  0.858  0.009 0.851 0  931
2.117081  0.889  0.012 0.844 0  932
2.117099  0.826  0.011 0.814 0  933
2.117116  0.767  0.008 0.795 0  934
2.117133  0.783  0.015 0.844 0  935
2.117150  0.816  0.006 0.889 0  936
2.117167  0.841  0.013 0.886 0  937
2.117185  0.852  0.009 0.849 0  938
2.117202  0.880  0.011 0.843 0  939
2.117219  0.926  0.010 0.886 0  940
2.117236  0.976  0.012 0.932 0  941
2.117254  0.991  0.013 0.960 0  942
2.117271  0.993  0.008 0.978 0  943
2.117288  0.959  0.013 0.998 0  944
2.117305  0.941  0.010 0.997 0  945
2.117322  0.954  0.013 0.957 0  946
2.117340  0.943  0.014 0.919 0  947
2.117357  0.959  0.016 0.929 0  948
2.117374  0.937  0.013 0.957 0  949
2.117391  1.005  0.011 0.977 0  950
2.117409  1.034  0.012 0.988 0  951
2.117426  0.957  0.011 0.970 0  952
2.117443  0.866  0.008 0.903 0  953
2.117460  0.847  0.011 0.836 0  954
2.117477  0.812  0.010 0.812 0  955
2.117495  0.788  0.011 0.799 0  956
2.117512  0.779  0.012 0.825 0  957
2.117529  0.810  0.012 0.920 0  958
2.117546  0.878  0.007 1.000 0  959
2.117563  0.972  0.009 1.001 0  960
2.117581  0.955  0.012 0.924 0  961
2.117598  0.853  0.009 0.816 0  962
2.117615  0.852  0.010 0.784 0  963
2.117632  0.923  0.012 0.846 0  964
2.117650  0.976  0.011 0.916 0  965
2.117667  0.999  0.010 0.945 0  966
2.117684  0.940  0.012 0.908 0  967
2.117701  0.860  0.012 0.845 0  968
2.117718  0.845  0.010 0.839 0  969
2.117736  0.903  0.016 0.876 0  970
2.117753  0.925  0.012 0.928 0  971
2.117770  0.959  0.013 1.003 0  972
2.117787  0.996  0.020 1.038 0  973
2.117804  1.002  0.017 1.018 0  974
2.117822  1.052  0.016 0.998 0  975
2.117839  1.091  0.013 0.989 0  976
2.117856  0.998  0.014 0.967 0  977
2.117873  0.900  0.014 0.941 0  978
2.117891  0.949  0.013 0.967 0  979
2.117908  1.015  0.011 1.034 0  980
2.117925  1.024  0.012 1.056 0  981
2.117942  1.023  0.012 1.029 0  982
2.117959  1.035  0.009 1.001 0  983
2.117976  1.049  0.013 1.004 0  984
2.117994  1.007  0.012 1.035 0  985
2.118011  1.024  0.013 1.047 0  986
2.118028  1.022  0.013 1.032 0  987
2.118045  0.992  0.008 1.007 0  988
2.118062  0.962  0.008 0.962 0  989
2.118079  0.985  0.010 0.933 0  990
2.118097  0.984  0.007 0.905 0  991
2.118114  0.858  0.008 0.837 0  992
2.118131  0.833  0.010 0.835 0  993
2.118148  0.886  0.014 0.898 0  994
2.118165  0.886  0.011 0.904 0  995
2.118182  0.903  0.010 0.904 0  996
2.118200  0.976  0.010 0.963 0  997
2.118217  0.966  0.008 0.985 0  998
2.118234  0.927  0.011 0.948 0  999
2.118251  0.930  0.009 0.939 0 1000
2.118268  0.951  0.014 0.954 0 1001
2.118285  0.980  0.013 0.974 0 1002
2.118303  1.014  0.012 1.015 0 1003
2.118320  1.065  0.008 1.035 0 1004
2.118337  1.102  0.013 1.008 0 1005
2.118354  1.082  0.011 0.974 0 1006
2.118371  1.084  0.011 0.982 0 1007
2.118388  1.073  0.015 1.015 0 1008
2.118406  1.049  0.010 1.041 0 1009
2.118423  1.049  0.015 1.033 0 1010
2.118440  1.007  0.014 1.012 0 1011
2.118457  1.000  0.011 1.017 0 1012
2.118474  1.002  0.012 1.042 0 1013
2.118492  0.981  0.013 1.057 0 1014
2.118509  0.978  0.012 1.037 0 1015
2.118526  0.889  0.010 0.969 0 1016
2.118543  0.824  0.009 0.906 0 1017
2.118560  0.858  0.008 0.917 0 1018
2.118577  0.911  0.011 0.943 0 1019
2.118595  0.962  0.011 0.932 0 1020
2.118612  0.961  0.012 0.946 0 1021
2.118629  0.990  0.014 1.001 0 1022
2.118646  1.071  0.012 1.041 0 1023
2.118663  1.103  0.012 1.042 0 1024
2.118680  1.056  0.013 1.009 0 1025
2.118697  0.971  0.011 0.955 0 1026
2.118715  0.911  0.011 0.939 0 1027
2.118731  0.954  0.011 0.987 0 1028
2.118749  1.003  0.009 1.027 0 1029
2.118766  0.979  0.009 1.002 0 1030
2.118783  0.982  0.010 0.944 0 1031
2.118800  1.034  0.010 0.913 0 1032
2.118818  0.989  0.007 0.910 0 1033
2.118834  0.870  0.010 0.897 0 1034
2.118852  0.822  0.011 0.921 0 1035
2.118869  0.877  0.011 0.989 0 1036
2.118886  0.970  0.010 1.014 0 1037
2.118903  0.953  0.011 0.956 0 1038
2.118920  0.887  0.017 0.838 0 1039
2.118937  0.769  0.012 0.739 0 1040
2.118954  0.672  0.009 0.727 0 1041
2.118972  0.712  0.010 0.808 0 1042
2.118989  0.839  0.009 0.897 0 1043
2.119006  0.923  0.010 0.921 0 1044
2.119023  0.938  0.008 0.903 0 1045
2.119040  0.918  0.010 0.904 0 1046
2.119057  0.939  0.010 0.903 0 1047
2.119074  0.961  0.009 0.891 0 1048
2.119092  0.954  0.012 0.889 0 1049
2.119108  0.925  0.010 0.888 0 1050
2.119126  0.914  0.008 0.869 0 1051
2.119143  0.898  0.008 0.833 0 1052
2.119160  0.860  0.011 0.832 0 1053
2.119177  0.804  0.008 0.895 0 1054
2.119194  0.791  0.007 0.956 0 1055
2.119211  0.860  0.009 0.988 0 1056
2.119228  0.951  0.010 0.983 0 1057
2.119246  0.996  0.010 0.955 0 1058
2.119263  0.993  0.009 0.949 0 1059
2.119280  0.940  0.010 0.961 0 1060
2.119297  0.912  0.007 0.951 0 1061
2.119314  0.939  0.009 0.946 0 1062
2.119331  0.996  0.012 0.979 0 1063
2.119348  1.074  0.009 1.035 0 1064
2.119365  1.149  0.010 1.082 0 1065
2.119382  1.136  0.014 1.102 0 1066
2.119400  1.119  0.014 1.108 0 1067
2.119417  1.093  0.010 1.101 0 1068
2.119434  1.040  0.013 1.077 0 1069
2.119451  1.007  0.009 1.052 0 1070
2.119468  1.047  0.013 1.041 0 1071
2.119485  0.985  0.013 1.002 0 1072
2.119502  0.899  0.009 0.931 0 1073
2.119519  0.920  0.014 0.918 0 1074
2.119536  1.007  0.011 0.966 0 1075
2.119554  1.138  0.009 0.983 0 1076
2.119571  1.132  0.011 0.959 0 1077
2.119588  1.083  0.009 0.960 0 1078
2.119605  1.009  0.011 0.967 0 1079
2.119622  0.911  0.013 0.937 0 1080
2.119639  0.900  0.013 0.918 0 1081
2.119656  0.917  0.011 0.932 0 1082
2.119673  0.968  0.013 0.947 0 1083
2.119690  0.970  0.008 0.965 0 1084
2.119707  0.956  0.012 0.975 0 1085
2.119725  0.927  0.011 0.968 0 1086
2.119741  0.921  0.011 0.958 0 1087
2.119759  0.950  0.012 0.952 0 1088
2.119776  0.962  0.010 0.932 0 1089
2.119793  0.977  0.007 0.908 0 1090
2.119810  0.994  0.010 0.917 0 1091
2.119827  0.975  0.011 0.927 0 1092
2.119844  0.926  0.012 0.925 0 1093
2.119861  0.936  0.010 0.947 0 1094
2.119878  0.985  0.009 0.990 0 1095
2.119895  1.007  0.010 1.024 0 1096
2.119912  1.005  0.010 1.029 0 1097
2.119930  0.947  0.011 0.986 0 1098
2.119947  0.885  0.007 0.909 0 1099
2.119963  0.900  0.012 0.885 0 1100
2.119981  0.959  0.010 0.910 0 1101
2.119998  0.944  0.008 0.894 0 1102
2.120015  0.872  0.007 0.831 0 1103
2.120032  0.781  0.009 0.816 0 1104
2.120049  0.786  0.011 0.887 0 1105
2.120066  0.829  0.011 0.960 0 1106
2.120083  0.876  0.012 0.992 0 1107
2.120100  0.910  0.015 0.981 0 1108
2.120117  0.916  0.010 0.950 0 1109
2.120134  0.948  0.011 0.947 0 1110
2.120152  1.021  0.015 0.968 0 1111
2.120168  0.951  0.015 0.953 0 1112
2.120185  0.889  0.013 0.928 0 1113
2.120203  0.953  0.012 0.942 0 1114
2.120219  1.062  0.010 0.959 0 1115
2.120237  0.980  0.014 0.938 0 1116
2.120254  0.853  0.011 0.887 0 1117
2.120271  0.829  0.011 0.872 0 1118
2.120288  0.915  0.010 0.914 0 1119
2.120305  0.961  0.010 0.963 0 1120
2.120322  1.007  0.012 0.995 0 1121
2.120339  1.014  0.014 1.026 0 1122
2.120356  0.977  0.015 1.043 0 1123
2.120373  0.903  0.010 1.036 0 1124
2.120390  0.948  0.006 1.024 0 1125
2.120407  0.964  0.012 0.999 0 1126
2.120424  0.959  0.013 0.970 0 1127
2.120441  0.946  0.008 0.980 0 1128
2.120458  0.977  0.010 1.011 0 1129
2.120476  1.046  0.007 1.025 0 1130
2.120492  1.066  0.012 1.005 0 1131
2.120510  1.007  0.008 0.973 0 1132
2.120527  0.968  0.009 0.959 0 1133
2.120543  0.987  0.009 0.975 0 1134
2.120561  1.075  0.012 0.996 0 1135
2.120578  1.148  0.015 1.001 0 1136
2.120595  1.080  0.010 0.987 0 1137
2.120612  0.970  0.009 0.989 0 1138
2.120629  0.965  0.009 1.013 0 1139
2.120646  0.953  0.012 1.024 0 1140
2.120663  0.901  0.014 1.009 0 1141
2.120680  0.927  0.011 0.973 0 1142
2.120697  0.902  0.014 0.909 0 1143
2.120714  0.849  0.014 0.818 0 1144
2.120731  0.847  0.009 0.807 0 1145
2.120748  0.914  0.011 0.892 0 1146
2.120765  0.936  0.010 0.958 0 1147
2.120782  0.967  0.012 0.978 0 1148
2.120799  1.012  0.012 0.985 0 1149
2.120816  1.072  0.008 0.989 0 1150
2.120833  1.074  0.012 0.974 0 1151
2.120850  1.027  0.012 0.958 0 1152
2.120867  0.975  0.011 0.957 0 1153
2.120884  0.977  0.014 0.980 0 1154
2.120901  0.960  0.015 1.004 0 1155
2.120918  0.964  0.012 1.001 0 1156
2.120935  1.003  0.012 0.983 0 1157
2.120952  1.019  0.016 0.973 0 1158
2.120969  0.979  0.012 0.990 0 1159
2.120986  0.960  0.011 1.024 0 1160
2.121004  0.979  0.008 1.034 0 1161
2.121020  0.967  0.012 0.992 0 1162
2.121037  0.868  0.011 0.917 0 1163
2.121055  0.865  0.009 0.880 0 1164
2.121071  0.943  0.010 0.924 0 1165
2.121089  1.032  0.010 0.975 0 1166
2.121106  1.019  0.011 0.965 0 1167
2.121122  0.951  0.013 0.907 0 1168
2.121140  0.957  0.012 0.865 0 1169
2.121157  1.022  0.010 0.911 0 1170
2.121173  1.009  0.008 1.000 0 1171
2.121191  0.937  0.010 1.050 0 1172
2.121208  0.925  0.010 1.052 0 1173
2.121224  0.844  0.012 1.020 0 1174
2.121242  0.844  0.011 0.971 0 1175
2.121259  0.911  0.012 0.949 0 1176
2.121275  0.968  0.014 0.973 0 1177
2.121293  1.014  0.007 1.012 0 1178
2.121310  1.041  0.014 1.016 0 1179
2.121326  0.996  0.011 0.966 0 1180
2.121344  0.967  0.012 0.905 0 1181
2.121361  1.019  0.014 0.905 0 1182
2.121377  1.058  0.013 0.949 0 1183
2.121395  1.018  0.013 0.960 0 1184
2.121412  0.909  0.011 0.895 0 1185
2.121428  0.769  0.006 0.774 0 1186
2.121445  0.713  0.009 0.723 0 1187
2.121463  0.813  0.011 0.795 0 1188
2.121480  0.854  0.010 0.853 0 1189
2.121496  0.781  0.009 0.851 0 1190
2.121514  0.812  0.012 0.849 0 1191
2.121530  0.912  0.009 0.905 0 1192
2.121547  1.010  0.008 0.985 0 1193
2.121564  1.082  0.009 1.023 0 1194
2.121581  1.056  0.015 1.023 0 1195
2.121598  1.023  0.012 0.999 0 1196
2.121615  1.043  0.010 0.969 0 1197
2.121632  1.060  0.012 0.964 0 1198
2.121649  1.104  0.011 0.986 0 1199
2.121666  1.117  0.011 1.008 0 1200
2.121683  1.084  0.011 1.025 0 1201
2.121700  1.027  0.010 1.037 0 1202
2.121717  1.003  0.009 1.051 0 1203
2.121734  1.020  0.014 1.062 0 1204
2.121751  1.032  0.012 1.057 0 1205
2.121768  1.054  0.013 1.047 0 1206
2.121785  1.063  0.012 1.044 0 1207
2.121802  1.089  0.009 1.028 0 1208
2.121819  1.050  0.009 0.982 0 1209
2.121836  0.965  0.011 0.928 0 1210
2.121853  0.847  0.014 0.873 0 1211
2.121870  0.776  0.013 0.833 0 1212
2.121887  0.865  0.011 0.857 0 1213
2.121904  0.986  0.013 0.901 0 1214
2.121921  0.955  0.012 0.885 0 1215
2.121938  0.858  0.011 0.840 0 1216
2.121955  0.891  0.008 0.860 0 1217
2.121972  0.974  0.012 0.932 0 1218
2.121989  0.928  0.011 0.961 0 1219
2.122006  0.881  0.011 0.946 0 1220
2.122023  0.838  0.009 0.937 0 1221
2.122040  0.821  0.010 0.938 0 1222
2.122056  0.905  0.010 0.976 0 1223
2.122074  1.052  0.009 1.039 0 1224
2.122090  1.104  0.013 1.078 0 1225
2.122108  1.080  0.013 1.090 0 1226
2.122124  1.073  0.012 1.087 0 1227
2.122141  1.114  0.011 1.055 0 1228
2.122158  1.151  0.010 1.002 0 1229
2.122175  1.104  0.007 0.983 0 1230
2.122192  1.060  0.013 1.008 0 1231
2.122209  1.037  0.012 1.019 0 1232
2.122226  0.944  0.013 0.985 0 1233
2.122243  0.925  0.018 0.945 0 1234
2.122260  0.959  0.014 0.963 0 1235
2.122277  0.996  0.010 1.001 0 1236
2.122294  1.019  0.014 0.999 0 1237
2.122311  1.004  0.012 0.992 0 1238
2.122328  0.994  0.013 0.988 0 1239
2.122344  0.914  0.011 0.948 0 1240
2.122362  0.801  0.009 0.847 0 1241
2.122379  0.744  0.009 0.764 0 1242
2.122395  0.790  0.009 0.810 0 1243
2.122412  0.939  0.008 0.926 0 1244
2.122429  0.976  0.010 0.988 0 1245
2.122446  0.924  0.009 1.010 0 1246
2.122463  0.912  0.008 1.049 0 1247
2.122480  0.994  0.009 1.091 0 1248
2.122497  1.065  0.008 1.104 0 1249
2.122514  1.045  0.011 1.096 0 1250
2.122531  0.999  0.014 1.093 0 1251
2.122548  1.057  0.011 1.091 0 1252
2.122565  1.080  0.008 1.075 0 1253
2.122582  1.111  0.010 1.063 0 1254
2.122599  1.126  0.011 1.061 0 1255
2.122616  1.111  0.012 1.037 0 1256
2.122633  1.030  0.010 1.003 0 1257
2.122649  0.968  0.011 0.999 0 1258
2.122666  0.993  0.010 1.016 0 1259
2.122683  1.018  0.018 1.024 0 1260
2.122700  1.025  0.013 1.022 0 1261
2.122717  1.021  0.010 1.037 0 1262
2.122734  1.023  0.011 1.071 0 1263
2.122751  1.047  0.011 1.096 0 1264
2.122768  1.076  0.007 1.097 0 1265
2.122785  1.034  0.012 1.069 0 1266
2.122802  0.994  0.010 1.033 0 1267
2.122819  0.967  0.008 0.997 0 1268
2.122836  0.906  0.012 0.945 0 1269
2.122852  0.845  0.009 0.915 0 1270
2.122869  0.870  0.007 0.959 0 1271
2.122886  0.981  0.010 1.016 0 1272
2.122903  0.986  0.011 1.027 0 1273
2.122920  0.951  0.013 1.004 0 1274
2.122937  0.915  0.012 0.958 0 1275
2.122954  0.880  0.007 0.902 0 1276
2.122971  0.892  0.009 0.877 0 1277
2.122988  0.959  0.009 0.912 0 1278
2.123004  1.012  0.012 0.978 0 1279
2.123022  1.036  0.011 1.027 0 1280
2.123039  1.002  0.010 1.047 0 1281
2.123055  0.988  0.010 1.044 0 1282
2.123072  1.014  0.010 1.031 0 1283
2.123089  1.047  0.011 1.032 0 1284
2.123106  1.083  0.012 1.048 0 1285
2.123123  1.011  0.011 1.036 0 1286
2.123140  0.977  0.013 0.981 0 1287
2.123157  0.913  0.016 0.915 0 1288
2.123173  0.907  0.010 0.856 0 1289
2.123191  0.834  0.008 0.793 0 1290
2.123207  0.741  0.008 0.733 0 1291
2.123224  0.786  0.011 0.711 0 1292
2.123241  0.859  0.010 0.806 0 1293
2.123258  0.944  0.011 0.929 0 1294
2.123275  1.001  0.011 0.964 0 1295
2.123292  1.037  0.010 0.952 0 1296
2.123309  1.009  0.013 0.956 0 1297
2.123326  0.985  0.011 0.972 0 1298
2.123342  1.025  0.014 0.959 0 1299
2.123359  0.972  0.010 0.897 0 1300
2.123376  0.863  0.013 0.858 0 1301
2.123393  0.914  0.012 0.890 0 1302
2.123410  1.039  0.008 0.935 0 1303
2.123427  1.040  0.012 0.965 0 1304
2.123444  0.985  0.013 1.004 0 1305
2.123461  0.930  0.009 1.025 0 1306
2.123477  0.892  0.012 0.977 0 1307
2.123494  0.815  0.010 0.886 0 1308
2.123511  0.826  0.013 0.871 0 1309
2.123528  0.945  0.009 0.938 0 1310
2.123545  1.030  0.010 0.963 0 1311
2.123562  1.027  0.010 0.948 0 1312
2.123579  0.975  0.009 0.976 0 1313
2.123595  0.913  0.013 1.022 0 1314
2.123612  0.969  0.010 1.039 0 1315
2.123629  1.048  0.013 1.054 0 1316
2.123646  1.113  0.012 1.084 0 1317
2.123663  1.106  0.008 1.109 0 1318
2.123680  1.158  0.013 1.112 0 1319
2.123697  1.209  0.013 1.102 0 1320
2.123714  1.145  0.014 1.083 0 1321
2.123731  1.062  0.014 1.061 0 1322
2.123747  1.033  0.010 1.052 0 1323
2.123764  1.096  0.011 1.051 0 1324
2.123781  1.150  0.011 1.028 0 1325
2.123798  1.141  0.008 0.985 0 1326
2.123815  1.078  0.013 0.977 0 1327
2.123832  0.989  0.008 0.995 0 1328
2.123848  0.942  0.012 1.006 0 1329
2.123865  1.005  0.007 1.023 0 1330
2.123882  1.044  0.010 1.047 0 1331
2.123899  1.026  0.014 1.036 0 1332
2.123916  0.940  0.011 0.973 0 1333
2.123933  0.896  0.011 0.927 0 1334
2.123950  0.937  0.007 0.942 0 1335
2.123966  1.012  0.013 0.974 0 1336
2.123983  1.043  0.012 1.006 0 1337
2.124000  1.020  0.010 1.019 0 1338
2.124017  0.993  0.012 0.999 0 1339
2.124034  0.969  0.014 0.967 0 1340
2.124051  0.986  0.007 0.959 0 1341
2.124068  1.038  0.009 0.969 0 1342
2.124084  0.976  0.011 0.942 0 1343
2.124101  0.841  0.011 0.875 0 1344
2.124118  0.801  0.013 0.862 0 1345
2.124135  0.888  0.010 0.935 0 1346
2.124152  0.984  0.012 1.008 0 1347
2.124169  1.024  0.012 1.044 0 1348
2.124185  1.045  0.012 1.044 0 1349
2.124202  1.009  0.011 1.020 0 1350
2.124219  0.982  0.015 1.001 0 1351
2.124236  0.988  0.010 0.996 0 1352
2.124253  1.006  0.011 1.009 0 1353
2.124269  0.974  0.013 1.021 0 1354
2.124286  0.962  0.008 1.020 0 1355
2.124303  0.982  0.013 1.035 0 1356
2.124320  1.037  0.011 1.047 0 1357
2.124337  1.050  0.013 1.004 0 1358
2.124354  0.956  0.011 0.935 0 1359
2.124371  0.901  0.012 0.931 0 1360
2.124387  0.961  0.013 1.006 0 1361
2.124404  0.997  0.010 1.067 0 1362
2.124421  1.090  0.008 1.069 0 1363
2.124438  1.099  0.012 1.040 0 1364
2.124455  1.034  0.015 1.021 0 1365
2.124471  0.932  0.010 1.029 0 1366
2.124488  0.955  0.009 1.052 0 1367
2.124505  1.033  0.014 1.086 0 1368
2.124522  1.123  0.014 1.115 0 1369
2.124539  1.167  0.014 1.124 0 1370
2.124556  1.155  0.013 1.112 0 1371
2.124572  1.147  0.012 1.084 0 1372
2.124589  1.094  0.009 1.055 0 1373
2.124606  1.112  0.010 1.055 0 1374
2.124623  1.122  0.010 1.083 0 1375
2.124640  1.125  0.010 1.111 0 1376
2.124656  1.123  0.011 1.119 0 1377
2.124673  1.101  0.012 1.107 0 1378
2.124690  1.098  0.011 1.085 0 1379
2.124707  1.068  0.013 1.081 0 1380
2.124723  1.115  0.012 1.095 0 1381
2.124740  1.140  0.010 1.093 0 1382
2.124757  1.122  0.009 1.057 0 1383
2.124774  1.107  0.011 0.990 0 1384
2.124791  1.059  0.007 0.926 0 1385
2.124807  0.974  0.011 0.921 0 1386
2.124824  0.903  0.012 0.974 0 1387
2.124841  0.912  0.011 1.013 0 1388
2.124858  0.998  0.008 1.027 0 1389
2.124875  1.057  0.010 1.057 0 1390
2.124892  1.112  0.011 1.092 0 1391
2.124908  1.106  0.014 1.105 0 1392
2.124925  1.086  0.012 1.101 0 1393
2.124942  1.074  0.010 1.084 0 1394
2.124959  1.001  0.009 1.053 0 1395
2.124975  1.014  0.011 1.041 0 1396
2.124992  1.067  0.009 1.055 0 1397
2.125009  1.112  0.009 1.054 0 1398
2.125026  1.149  0.013 1.027 0 1399
2.125043  1.167  0.017 0.996 0 1400
2.125059  1.062  0.012 0.968 0 1401
2.125076  1.046  0.013 0.958 0 1402
2.125093  1.046  0.018 0.961 0 1403
2.125110  0.962  0.014 0.925 0 1404
2.125127  0.904  0.011 0.837 0 1405
2.125144  0.818  0.009 0.777 0 1406
2.125160  0.799  0.011 0.813 0 1407
2.125177  0.829  0.010 0.874 0 1408
2.125194  0.874  0.010 0.925 0 1409
2.125211  0.917  0.010 0.976 0 1410
2.125227  0.897  0.009 0.994 0 1411
2.125244  0.845  0.010 0.971 0 1412
2.125261  0.857  0.008 0.941 0 1413
2.125278  0.911  0.013 0.940 0 1414
2.125294  0.985  0.007 0.943 0 1415
2.125311  0.972  0.007 0.924 0 1416
2.125328  0.915  0.014 0.955 0 1417
2.125345  0.932  0.011 1.040 0 1418
2.125361  0.947  0.010 1.098 0 1419
2.125378  0.965  0.011 1.107 0 1420
2.125395  0.968  0.010 1.094 0 1421
2.125412  1.002  0.011 1.073 0 1422
2.125428  1.026  0.010 1.037 0 1423
2.125445  1.037  0.012 0.982 0 1424
2.125462  1.001  0.014 0.949 0 1425
2.125479  0.942  0.010 0.958 0 1426
2.125495  0.939  0.008 0.988 0 1427
2.125512  0.914  0.008 1.001 0 1428
2.125529  0.890  0.009 0.962 0 1429
2.125546  0.871  0.009 0.907 0 1430
2.125563  0.955  0.010 0.902 0 1431
2.125579  1.055  0.011 0.952 0 1432
2.125596  1.020  0.007 0.985 0 1433
2.125613  0.932  0.008 0.957 0 1434
2.125629  0.903  0.011 0.916 0 1435
2.125646  0.995  0.010 0.934 0 1436
2.125663  1.076  0.009 0.959 0 1437
2.125680  1.093  0.012 0.966 0 1438
2.125696  0.998  0.012 0.994 0 1439
2.125713  0.965  0.010 1.030 0 1440
2.125730  0.959  0.010 1.056 0 1441
2.125747  0.972  0.009 1.057 0 1442
2.125763  0.982  0.007 1.030 0 1443
2.125780  0.991  0.011 1.016 0 1444
2.125797  0.948  0.015 1.005 0 1445
2.125814  0.860  0.013 0.943 0 1446
2.125830  0.797  0.012 0.869 0 1447
2.125847  0.883  0.007 0.874 0 1448
2.125864  1.012  0.007 0.944 0 1449
2.125881  1.086  0.010 0.991 0 1450
2.125897  1.072  0.010 0.999 0 1451
2.125914  1.016  0.012 0.984 0 1452
2.125931  0.928  0.012 0.921 0 1453
2.125948  0.819  0.011 0.830 0 1454
2.125964  0.828  0.012 0.814 0 1455
2.125981  0.966  0.011 0.876 0 1456
2.125998  1.055  0.009 0.930 0 1457
2.126014  1.082  0.009 0.966 0 1458
2.126031  1.031  0.011 0.983 0 1459
2.126048  0.986  0.009 0.980 0 1460
2.126065  0.956  0.010 0.989 0 1461
2.126081  1.011  0.009 1.024 0 1462
2.126098  1.036  0.008 1.044 0 1463
2.126115  1.048  0.010 1.037 0 1464
2.126132  1.085  0.009 1.007 0 1465
2.126148  1.089  0.013 0.958 0 1466
2.126165  1.031  0.011 0.934 0 1467
2.126182  0.964  0.012 0.966 0 1468
2.126199  0.972  0.008 1.024 0 1469
2.126215  1.009  0.008 1.059 0 1470
2.126232  1.042  0.010 1.054 0 1471
2.126249  1.062  0.010 1.018 0 1472
2.126265  0.961  0.009 0.968 0 1473
2.126282  0.908  0.009 0.923 0 1474
2.126299  0.898  0.010 0.902 0 1475
2.126316  0.945  0.011 0.904 0 1476
2.126332  0.986  0.009 0.910 0 1477
2.126349  0.967  0.010 0.902 0 1478
2.126366  0.900  0.011 0.891 0 1479
2.126382  0.858  0.014 0.916 0 1480
2.126399  0.918  0.010 0.956 0 1481
2.126416  0.894  0.010 0.965 0 1482
2.126432  0.887  0.010 0.954 0 1483
2.126449  0.913  0.009 0.961 0 1484
2.126466  0.965  0.010 0.965 0 1485
2.126482  0.943  0.012 0.944 0 1486
2.126499  0.876  0.011 0.925 0 1487
2.126516  0.894  0.009 0.949 0 1488
2.126533  0.953  0.010 1.012 0 1489
2.126549  1.014  0.011 1.063 0 1490
2.126566  1.049  0.010 1.079 0 1491
2.126583  1.079  0.010 1.074 0 1492
2.126600  1.073  0.013 1.056 0 1493
2.126616  1.028  0.009 1.038 0 1494
2.126633  0.993  0.008 1.036 0 1495
2.126650  1.028  0.012 1.028 0 1496
2.126666  1.056  0.007 1.016 0 1497
2.126683  1.026  0.010 1.023 0 1498
2.126699  1.008  0.007 1.025 0 1499
2.126716  1.002  0.009 0.999 0 1500
2.126733  0.963  0.009 0.963 0 1501
2.126750  0.938  0.011 0.948 0 1502
2.126766  0.940  0.011 0.963 0 1503
2.126783  0.938  0.014 0.973 0 1504
2.126800  0.976  0.011 0.976 0 1505
2.126816  1.003  0.011 0.993 0 1506
2.126833  1.037  0.007 1.020 0 1507
2.126850  1.048  0.009 1.027 0 1508
2.126866  1.041  0.008 0.994 0 1509
2.126883  0.987  0.009 0.962 0 1510
2.126900  0.940  0.008 0.963 0 1511
2.126916  0.952  0.010 0.951 0 1512
2.126933  1.017  0.012 0.946 0 1513
2.126950  1.059  0.010 0.979 0 1514
2.126966  1.056  0.010 1.002 0 1515
2.126983  1.008  0.013 0.998 0 1516
2.127000  0.931  0.008 0.984 0 1517
2.127017  0.896  0.008 0.965 0 1518
2.127033  0.856  0.012 0.933 0 1519
2.127050  0.781  0.010 0.879 0 1520
2.127067  0.745  0.006 0.833 0 1521
2.127083  0.830  0.004 0.869 0 1522
2.127100  1.015  0.012 0.962 0 1523
2.127116  1.101  0.011 0.998 0 1524
2.127133  1.129  0.010 0.985 0 1525
2.127150  1.103  0.009 0.985 0 1526
2.127167  1.088  0.012 0.974 0 1527
2.127183  0.976  0.010 0.936 0 1528
2.127200  0.908  0.013 0.916 0 1529
2.127216  0.838  0.011 0.919 0 1530
2.127233  0.816  0.011 0.904 0 1531
2.127250  0.804  0.010 0.871 0 1532
2.127266  0.856  0.010 0.877 0 1533
2.127283  0.927  0.009 0.907 0 1534
2.127300  0.953  0.014 0.916 0 1535
2.127316  0.926  0.008 0.897 0 1536
2.127333  0.870  0.008 0.875 0 1537
2.127350  0.897  0.010 0.904 0 1538
2.127366  0.966  0.010 0.959 0 1539
2.127383  0.985  0.013 0.962 0 1540
2.127400  0.961  0.011 0.932 0 1541
2.127416  0.948  0.010 0.923 0 1542
2.127433  0.948  0.011 0.930 0 1543
2.127450  0.937  0.011 0.934 0 1544
2.127466  0.960  0.010 0.945 0 1545
2.127483  1.010  0.011 0.956 0 1546
2.127500  0.966  0.010 0.930 0 1547
2.127516  0.923  0.016 0.874 0 1548
2.127533  0.824  0.015 0.823 0 1549
2.127549  0.742  0.011 0.784 0 1550
2.127566  0.729  0.009 0.776 0 1551
2.127583  0.803  0.010 0.841 0 1552
2.127599  0.949  0.010 0.942 0 1553
2.127616  1.043  0.008 1.006 0 1554
2.127633  1.082  0.009 1.028 0 1555
2.127649  1.081  0.012 1.032 0 1556
2.127666  1.042  0.011 1.030 0 1557
2.127682  1.008  0.010 1.018 0 1558
2.127699  0.904  0.011 0.976 0 1559
2.127716  0.822  0.011 0.905 0 1560
2.127733  0.844  0.009 0.886 0 1561
2.127749  0.894  0.011 0.926 0 1562
2.127766  0.902  0.010 0.927 0 1563
2.127782  0.867  0.010 0.892 0 1564
2.127799  0.958  0.014 0.906 0 1565
2.127815  1.059  0.010 0.971 0 1566
2.127832  1.103  0.011 1.024 0 1567
2.127849  1.109  0.009 1.043 0 1568
2.127865  1.124  0.011 1.058 0 1569
2.127882  1.083  0.014 1.083 0 1570
2.127899  1.027  0.013 1.104 0 1571
2.127915  1.013  0.007 1.114 0 1572
2.127932  1.008  0.011 1.111 0 1573
2.127949  1.107  0.012 1.101 0 1574
2.127965  1.131  0.012 1.091 0 1575
2.127982  1.125  0.009 1.065 0 1576
2.127998  1.086  0.011 1.029 0 1577
2.128015  1.045  0.008 1.021 0 1578
2.128031  1.031  0.013 1.031 0 1579
2.128048  1.014  0.015 1.016 0 1580
2.128065  1.053  0.009 0.996 0 1581
2.128081  1.096  0.008 0.994 0 1582
2.128098  1.005  0.013 0.965 0 1583
2.128115  0.904  0.012 0.851 0 1584
2.128131  0.722  0.009 0.696 0 1585
2.128148  0.766  0.009 0.664 0 1586
2.128164  0.910  0.011 0.785 0 1587
2.128181  1.013  0.008 0.919 0 1588
2.128198  1.023  0.013 0.974 0 1589
2.128214  0.995  0.010 0.945 0 1590
2.128231  0.924  0.011 0.896 0 1591
2.128247  0.849  0.009 0.909 0 1592
2.128264  0.856  0.013 0.952 0 1593
2.128281  0.914  0.014 0.953 0 1594
2.128297  0.957  0.012 0.918 0 1595
2.128314  0.952  0.010 0.877 0 1596
2.128330  0.838  0.008 0.820 0 1597
2.128347  0.781  0.011 0.803 0 1598
2.128364  0.855  0.012 0.875 0 1599
2.128380  0.912  0.010 0.948 0 1600
2.128397  0.894  0.014 0.944 0 1601
2.128413  0.856  0.012 0.881 0 1602
2.128430  0.828  0.010 0.835 0 1603
2.128447  0.812  0.008 0.849 0 1604
2.128463  0.875  0.006 0.907 0 1605
2.128480  0.938  0.008 0.977 0 1606
2.128496  0.990  0.014 1.015 0 1607
2.128513  0.991  0.013 1.029 0 1608
2.128529  0.998  0.011 1.050 0 1609
2.128546  1.026  0.016 1.075 0 1610
2.128563  1.038  0.011 1.072 0 1611
2.128579  1.028  0.012 1.034 0 1612
2.128596  1.011  0.015 0.985 0 1613
2.128613  0.941  0.014 0.939 0 1614
2.128629  0.867  0.014 0.900 0 1615
2.128646  0.872  0.012 0.915 0 1616
2.128662  0.934  0.007 0.980 0 1617
2.128679  0.984  0.014 1.020 0 1618
2.128695  0.986  0.012 1.013 0 1619
2.128712  0.942  0.010 0.975 0 1620
2.128728  0.906  0.015 0.945 0 1621
2.128745  0.941  0.011 0.954 0 1622
2.128762  1.006  0.010 0.976 0 1623
2.128778  1.042  0.012 0.984 0 1624
2.128795  1.047  0.012 0.981 0 1625
2.128811  1.002  0.013 0.974 0 1626
2.128828  0.900  0.008 0.954 0 1627
2.128844  0.876  0.011 0.912 0 1628
2.128861  0.886  0.010 0.885 0 1629
2.128878  0.916  0.009 0.899 0 1630
2.128894  0.962  0.008 0.942 0 1631
2.128911  1.038  0.009 0.996 0 1632
2.128927  1.014  0.012 1.041 0 1633
2.128944  0.980  0.011 1.069 0 1634
2.128960  1.035  0.009 1.086 0 1635
2.128977  1.044  0.013 1.099 0 1636
2.128994  1.053  0.013 1.107 0 1637
2.129010  1.023  0.008 1.088 0 1638
2.129026  0.965  0.010 1.015 0 1639
2.129043  0.899  0.009 0.915 0 1640
2.129060  0.870  0.009 0.855 0 1641
2.129076  0.820  0.007 0.825 0 1642
2.129093  0.807  0.011 0.812 0 1643
2.129109  0.846  0.010 0.857 0 1644
2.129126  0.925  0.010 0.920 0 1645
2.129143  0.976  0.014 0.973 0 1646
2.129159  1.033  0.014 1.019 0 1647
2.129175  1.065  0.013 1.046 0 1648
2.129192  1.052  0.009 1.054 0 1649
2.129209  1.054  0.010 1.063 0 1650
2.129225  1.107  0.013 1.081 0 1651
2.129241  1.127  0.009 1.089 0 1652
2.129258  1.142  0.011 1.081 0 1653
2.129275  1.192  0.015 1.055 0 1654
2.129291  1.082  0.008 1.027 0 1655
2.129308  0.980  0.012 1.019 0 1656
2.129324  1.022  0.012 1.023 0 1657
2.129341  1.032  0.010 1.025 0 1658
2.129358  1.060  0.011 1.025 0 1659
2.129374  1.053  0.010 1.025 0 1660
2.129390  1.004  0.010 1.006 0 1661
2.129407  0.877  0.009 0.927 0 1662
2.129423  0.747  0.009 0.810 0 1663
2.129440  0.737  0.010 0.771 0 1664
2.129457  0.822  0.011 0.835 0 1665
2.129473  0.901  0.010 0.895 0 1666
2.129490  0.923  0.007 0.920 0 1667
2.129506  0.963  0.010 0.943 0 1668
2.129523  1.010  0.012 0.974 0 1669
2.129539  1.075  0.012 1.015 0 1670
2.129556  1.128  0.014 1.044 0 1671
2.129572  1.081  0.013 1.039 0 1672
2.129589  1.012  0.010 0.976 0 1673
2.129605  0.871  0.012 0.869 0 1674
2.129622  0.826  0.011 0.814 0 1675
2.129638  0.873  0.008 0.863 0 1676
2.129655  0.952  0.013 0.924 0 1677
2.129672  0.930  0.010 0.908 0 1678
2.129688  0.867  0.014 0.851 0 1679
2.129704  0.885  0.011 0.857 0 1680
2.129721  1.036  0.012 0.937 0 1681
2.129737  1.090  0.012 0.986 0 1682
2.129754  1.059  0.011 0.961 0 1683
2.129770  0.967  0.010 0.888 0 1684
2.129787  0.829  0.011 0.808 0 1685
2.129804  0.785  0.009 0.800 0 1686
2.129820  0.866  0.010 0.881 0 1687
2.129837  0.951  0.012 0.978 0 1688
2.129853  1.015  0.013 1.040 0 1689
2.129869  1.003  0.010 1.060 0 1690
2.129886  1.020  0.011 1.060 0 1691
2.129902  1.082  0.010 1.067 0 1692
2.129919  1.128  0.010 1.073 0 1693
2.129936  1.029  0.012 1.061 0 1694
2.129952  0.974  0.010 1.032 0 1695
2.129969  0.953  0.008 1.009 0 1696
2.129985  0.996  0.010 1.011 0 1697
2.130002  1.031  0.012 1.014 0 1698
2.130018  1.021  0.009 0.992 0 1699
2.130034  0.990  0.012 0.984 0 1700
2.130051  0.993  0.014 1.007 0 1701
2.130068  1.026  0.012 1.022 0 1702
2.130084  1.023  0.010 1.014 0 1703
2.130100  0.996  0.012 1.018 0 1704
2.130117  1.023  0.012 1.034 0 1705
2.130133  1.000  0.010 1.040 0 1706
2.130150  0.995  0.011 1.036 0 1707
2.130166  0.991  0.012 1.017 0 1708
2.130183  0.947  0.010 1.006 0 1709
2.130199  0.935  0.007 1.030 0 1710
2.130216  0.995  0.010 1.047 0 1711
2.130232  1.058  0.008 1.032 0 1712
2.130249  1.091  0.012 1.019 0 1713
2.130265  1.100  0.007 1.041 0 1714
2.130282  1.131  0.013 1.068 0 1715
2.130298  1.102  0.012 1.062 0 1716
2.130315  1.018  0.011 1.035 0 1717
2.130331  0.933  0.010 1.003 0 1718
2.130348  0.916  0.009 0.972 0 1719
2.130364  0.970  0.013 0.970 0 1720
2.130381  1.005  0.015 0.985 0 1721
2.130397  0.951  0.011 0.960 0 1722
2.130414  0.925  0.016 0.914 0 1723
2.130430  0.911  0.008 0.912 0 1724
2.130447  0.977  0.009 0.954 0 1725
2.130463  1.042  0.010 1.014 0 1726
2.130480  1.057  0.012 1.058 0 1727
2.130496  1.086  0.013 1.061 0 1728
2.130512  1.091  0.012 1.037 0 1729
2.130529  1.032  0.011 1.017 0 1730
2.130545  0.940  0.011 1.013 0 1731
2.130562  0.925  0.007 1.023 0 1732
2.130578  0.937  0.012 1.046 0 1733
2.130595  1.015  0.008 1.054 0 1734
2.130611  1.073  0.013 1.034 0 1735
2.130628  1.121  0.010 1.007 0 1736
2.130644  1.042  0.011 0.972 0 1737
2.130661  0.898  0.013 0.900 0 1738
2.130677  0.810  0.010 0.818 0 1739
2.130693  0.780  0.009 0.802 0 1740
2.130710  0.862  0.007 0.878 0 1741
2.130726  0.996  0.014 0.975 0 1742
2.130743  1.039  0.010 1.033 0 1743
2.130759  1.055  0.014 1.048 0 1744
2.130776  1.039  0.014 1.032 0 1745
2.130792  0.945  0.012 0.979 0 1746
2.130809  0.847  0.013 0.917 0 1747
2.130825  0.855  0.012 0.916 0 1748
2.130842  0.901  0.006 0.957 0 1749
2.130858  0.954  0.013 0.966 0 1750
2.130874  1.062  0.011 0.969 0 1751
2.130891  1.115  0.012 1.011 0 1752
2.130907  1.096  0.010 1.056 0 1753
2.130924  1.072  0.011 1.074 0 1754
2.130940  1.058  0.009 1.081 0 1755
2.130957  1.063  0.011 1.087 0 1756
2.130973  1.079  0.009 1.083 0 1757
2.130990  1.071  0.012 1.056 0 1758
2.131006  1.020  0.010 0.999 0 1759
2.131022  0.921  0.013 0.940 0 1760
2.131039  0.933  0.009 0.920 0 1761
2.131055  1.027  0.010 0.955 0 1762
2.131072  1.186  0.011 1.011 0 1763
2.131088  1.134  0.008 1.051 0 1764
2.131105  1.100  0.011 1.070 0 1765
2.131121  1.075  0.010 1.066 0 1766
2.131138  1.068  0.008 1.045 0 1767
2.131154  1.083  0.008 1.029 0 1768
2.131170  1.063  0.015 1.029 0 1769
2.131187  1.038  0.013 1.047 0 1770
2.131203  0.988  0.009 1.069 0 1771
2.131220  0.956  0.010 1.059 0 1772
2.131236  0.977  0.010 1.022 0 1773
2.131252  1.028  0.007 1.016 0 1774
2.131269  1.052  0.013 1.055 0 1775
2.131285  1.085  0.010 1.092 0 1776
2.131302  1.081  0.012 1.088 0 1777
2.131318  1.067  0.011 1.060 0 1778
2.131335  1.056  0.011 1.050 0 1779
2.131351  1.019  0.006 1.050 0 1780
2.131367  1.035  0.012 1.040 0 1781
2.131384  1.066  0.011 1.034 0 1782
2.131400  1.120  0.012 1.032 0 1783
2.131417  1.079  0.010 1.015 0 1784
2.131433  1.000  0.010 0.990 0 1785
2.131449  1.007  0.011 0.985 0 1786
2.131466  0.970  0.012 0.991 0 1787
2.131482  0.922  0.013 0.959 0 1788
2.131499  0.856  0.010 0.900 0 1789
2.131515  0.880  0.012 0.900 0 1790
2.131531  0.955  0.012 0.971 0 1791
2.131548  1.040  0.012 1.040 0 1792
2.131564  1.079  0.011 1.065 0 1793
2.131581  1.142  0.011 1.066 0 1794
2.131597  1.135  0.010 1.074 0 1795
2.131613  1.184  0.008 1.087 0 1796
2.131630  1.213  0.014 1.089 0 1797
2.131646  1.195  0.010 1.070 0 1798
2.131663  1.123  0.014 1.036 0 1799
2.131679  1.039  0.013 1.013 0 1800
2.131696  1.054  0.014 1.021 0 1801
2.131712  1.064  0.010 1.057 0 1802
2.131728  1.064  0.008 1.096 0 1803
2.131745  1.043  0.012 1.112 0 1804
2.131761  1.043  0.011 1.104 0 1805
2.131778  1.097  0.010 1.083 0 1806
2.131794  1.130  0.011 1.076 0 1807
2.131810  1.110  0.012 1.090 0 1808
2.131826  1.032  0.012 1.091 0 1809
2.131843  0.997  0.011 1.067 0 1810
2.131860  0.974  0.012 1.013 0 1811
2.131876  0.945  0.009 0.960 0 1812
2.131892  1.020  0.012 0.961 0 1813
2.131909  0.979  0.010 0.963 0 1814
2.131925  0.903  0.014 0.908 0 1815
2.131941  0.833  0.009 0.838 0 1816
2.131958  0.788  0.008 0.796 0 1817
2.131974  0.702  0.011 0.750 0 1818
2.131990  0.680  0.009 0.698 0 1819
2.132007  0.744  0.010 0.736 0 1820
2.132023  0.883  0.012 0.865 0 1821
2.132040  1.018  0.012 0.955 0 1822
2.132056  1.044  0.009 0.970 0 1823
2.132072  1.033  0.009 0.973 0 1824
2.132089  0.954  0.010 0.995 0 1825
2.132105  0.964  0.011 1.030 0 1826
2.132121  1.009  0.013 1.071 0 1827
2.132138  1.048  0.007 1.090 0 1828
2.132154  1.068  0.007 1.080 0 1829
2.132170  1.135  0.009 1.066 0 1830
2.132187  1.143  0.008 1.058 0 1831
2.132203  1.110  0.012 1.048 0 1832
2.132220  1.029  0.012 1.019 0 1833
2.132236  0.937  0.011 0.957 0 1834
2.132252  0.851  0.008 0.894 0 1835
2.132269  0.828  0.008 0.891 0 1836
2.132285  0.842  0.010 0.951 0 1837
2.132301  0.890  0.010 0.998 0 1838
2.132318  0.938  0.010 0.999 0 1839
2.132334  0.973  0.010 0.988 0 1840
2.132350  0.997  0.009 0.996 0 1841
2.132367  0.963  0.012 1.025 0 1842
2.132383  0.903  0.009 1.061 0 1843
2.132400  0.925  0.011 1.088 0 1844
2.132416  1.016  0.010 1.095 0 1845
2.132432  1.049  0.013 1.080 0 1846
2.132449  1.035  0.011 1.030 0 1847
2.132465  0.968  0.011 0.958 0 1848
2.132481  0.943  0.008 0.931 0 1849
2.132498  0.977  0.012 0.971 0 1850
2.132514  0.981  0.015 1.007 0 1851
2.132530  0.988  0.013 1.017 0 1852
2.132547  1.036  0.013 1.023 0 1853
2.132563  1.064  0.009 1.021 0 1854
2.132580  1.066  0.009 1.014 0 1855
2.132596  1.066  0.014 1.022 0 1856
2.132612  1.056  0.013 1.051 0 1857
2.132628  1.045  0.013 1.082 0 1858
2.132645  1.030  0.013 1.095 0 1859
2.132661  1.023  0.010 1.091 0 1860
2.132678  1.091  0.013 1.080 0 1861
2.132694  1.071  0.015 1.068 0 1862
2.132710  1.096  0.008 1.061 0 1863
2.132726  1.175  0.014 1.062 0 1864
2.132743  1.177  0.009 1.054 0 1865
2.132759  1.074  0.011 1.028 0 1866
2.132776  0.996  0.009 1.014 0 1867
2.132792  0.955  0.011 1.033 0 1868
2.132808  0.989  0.013 1.051 0 1869
2.132825  1.006  0.010 1.051 0 1870
2.132841  0.972  0.010 1.045 0 1871
2.132857  0.958  0.012 1.048 0 1872
2.132874  0.978  0.012 1.057 0 1873
2.132890  1.043  0.006 1.049 0 1874
2.132906  0.991  0.011 1.002 0 1875
2.132922  0.904  0.012 0.905 0 1876
2.132939  0.894  0.010 0.836 0 1877
2.132955  0.965  0.011 0.866 0 1878
2.132972  1.009  0.015 0.951 0 1879
2.132988  0.975  0.009 1.022 0 1880
2.133004  0.951  0.011 1.062 0 1881
2.133020  0.984  0.012 1.079 0 1882
2.133037  1.067  0.011 1.082 0 1883
2.133053  1.110  0.011 1.076 0 1884
2.133070  1.072  0.012 1.051 0 1885
2.133086  1.033  0.012 1.022 0 1886
2.133102  1.023  0.010 1.019 0 1887
2.133118  1.027  0.007 1.022 0 1888
2.133135  1.026  0.011 1.001 0 1889
2.133151  0.988  0.010 0.985 0 1890
2.133167  1.008  0.009 0.982 0 1891
2.133183  0.972  0.009 0.965 0 1892
2.133200  0.957  0.012 0.947 0 1893
2.133216  0.959  0.009 0.954 0 1894
2.133233  1.015  0.012 0.979 0 1895
2.133249  1.084  0.009 1.018 0 1896
2.133265  1.055  0.008 1.032 0 1897
2.133281  1.025  0.009 1.019 0 1898
2.133298  1.056  0.010 1.017 0 1899
2.133314  1.061  0.009 1.030 0 1900
2.133330  1.015  0.008 1.031 0 1901
2.133347  0.998  0.009 1.014 0 1902
2.133363  1.018  0.010 1.014 0 1903
2.133379  1.072  0.016 1.042 0 1904
2.133395  1.149  0.014 1.066 0 1905
2.133412  1.164  0.011 1.061 0 1906
2.133428  1.136  0.016 1.024 0 1907
2.133445  1.090  0.013 0.991 0 1908
2.133461  1.032  0.010 0.981 0 1909
2.133477  0.952  0.012 0.962 0 1910
2.133493  0.880  0.008 0.941 0 1911
2.133510  0.965  0.009 0.960 0 1912
2.133526  1.069  0.013 1.004 0 1913
2.133542  1.124  0.014 1.039 0 1914
2.133559  1.123  0.012 1.052 0 1915
2.133574  1.127  0.010 1.040 0 1916
2.133591  1.112  0.008 1.003 0 1917
2.133607  1.092  0.008 0.981 0 1918
2.133624  1.083  0.009 0.992 0 1919
2.133640  1.020  0.014 0.999 0 1920
2.133656  0.975  0.008 0.989 0 1921
2.133672  0.947  0.007 0.975 0 1922
2.133689  0.976  0.011 0.951 0 1923
2.133705  0.965  0.009 0.922 0 1924
2.133721  0.958  0.008 0.913 0 1925
2.133737  0.921  0.008 0.904 0 1926
2.133754  0.834  0.006 0.881 0 1927
2.133770  0.821  0.010 0.896 0 1928
2.133786  0.823  0.011 0.942 0 1929
2.133803  0.811  0.010 0.935 0 1930
2.133819  0.840  0.009 0.874 0 1931
2.133835  0.822  0.010 0.848 0 1932
2.133852  0.816  0.007 0.872 0 1933
2.133868  0.865  0.011 0.910 0 1934
2.133884  0.907  0.008 0.960 0 1935
2.133900  0.992  0.013 1.010 0 1936
2.133916  1.007  0.011 1.038 0 1937
2.133933  1.008  0.012 1.030 0 1938
2.133949  0.976  0.012 0.992 0 1939
2.133965  0.971  0.015 0.964 0 1940
2.133981  0.999  0.011 0.960 0 1941
2.133998  1.009  0.007 0.958 0 1942
2.134014  0.939  0.006 0.944 0 1943
2.134030  0.864  0.009 0.901 0 1944
2.134047  0.804  0.009 0.835 0 1945
2.134063  0.827  0.009 0.841 0 1946
2.134079  0.929  0.014 0.928 0 1947
2.134095  1.006  0.009 1.003 0 1948
2.134112  1.068  0.013 1.020 0 1949
2.134128  1.089  0.011 1.002 0 1950
2.134144  1.071  0.012 0.990 0 1951
2.134160  1.024  0.011 1.005 0 1952
2.134177  0.938  0.015 1.031 0 1953
2.134193  0.959  0.010 1.047 0 1954
2.134209  1.012  0.009 1.033 0 1955
2.134225  1.019  0.009 1.008 0 1956
2.134242  1.047  0.011 1.012 0 1957
2.134258  1.087  0.009 1.032 0 1958
2.134274  1.103  0.010 1.016 0 1959
2.134290  1.102  0.010 0.958 0 1960
2.134306  1.036  0.009 0.902 0 1961
2.134323  0.930  0.009 0.880 0 1962
2.134339  0.834  0.009 0.879 0 1963
2.134355  0.819  0.009 0.901 0 1964
2.134372  0.883  0.011 0.937 0 1965
2.134388  0.875  0.009 0.942 0 1966
2.134404  0.854  0.005 0.918 0 1967
2.134420  0.894  0.011 0.913 0 1968
2.134436  0.952  0.007 0.918 0 1969
2.134453  0.875  0.011 0.921 0 1970
2.134469  0.828  0.015 0.954 0 1971
2.134485  0.868  0.012 1.002 0 1972
2.134501  0.920  0.009 1.025 0 1973
2.134518  1.005  0.011 1.029 0 1974
2.134534  1.047  0.008 1.034 0 1975
2.134550  1.035  0.012 1.033 0 1976
2.134566  0.981  0.010 1.018 0 1977
2.134582  0.994  0.012 1.013 0 1978
2.134599  1.067  0.014 1.017 0 1979
2.134615  1.089  0.012 1.022 0 1980
2.134631  1.112  0.012 1.036 0 1981
2.134647  1.109  0.012 1.038 0 1982
2.134664  1.061  0.012 1.013 0 1983
2.134680  1.022  0.009 0.992 0 1984
2.134696  1.011  0.010 0.989 0 1985
2.134712  1.073  0.010 0.986 0 1986
2.134728  1.117  0.014 0.983 0 1987
2.134745  1.084  0.012 0.999 0 1988
2.134761  1.049  0.014 1.010 0 1989
2.134777  0.988  0.014 0.997 0 1990
2.134793  0.883  0.013 0.981 0 1991
2.134810  0.865  0.008 0.988 0 1992
2.134826  0.921  0.011 1.009 0 1993
2.134842  0.965  0.008 1.018 0 1994
2.134858  0.953  0.011 1.023 0 1995
2.134874  0.983  0.010 1.046 0 1996
2.134891  1.028  0.011 1.077 0 1997
2.134907  1.080  0.011 1.090 0 1998
2.134923  1.107  0.011 1.081 0 1999
2.134939  1.086  0.010 1.054 0 2000
2.134955  1.042  0.011 1.029 0 2001
2.134972  1.075  0.012 1.018 0 2002
2.134988  1.079  0.012 0.994 0 2003
2.135004  1.082  0.011 0.983 0 2004
2.135020  1.070  0.007 1.019 0 2005
2.135036  1.066  0.012 1.054 0 2006
2.135053  1.043  0.012 1.054 0 2007
2.135069  1.031  0.012 1.024 0 2008
2.135085  1.013  0.009 0.984 0 2009
2.135101  0.912  0.008 0.978 0 2010
2.135117  0.884  0.011 1.012 0 2011
2.135134  0.945  0.009 1.049 0 2012
2.135150  1.055  0.011 1.065 0 2013
2.135166  1.077  0.012 1.051 0 2014
2.135182  1.035  0.014 1.014 0 2015
2.135198  0.972  0.009 0.991 0 2016
2.135215  0.968  0.010 1.001 0 2017
2.135231  1.033  0.012 1.038 0 2018
2.135247  1.067  0.008 1.070 0 2019
2.135263  1.073  0.009 1.080 0 2020
2.135279  1.076  0.006 1.078 0 2021
2.135296  1.075  0.011 1.075 0 2022
2.135312  1.082  0.013 1.078 0 2023
2.135328  1.096  0.013 1.087 0 2024
2.135344  1.096  0.011 1.092 0 2025
2.135360  1.080  0.012 1.081 0 2026
2.135376  1.082  0.010 1.045 0 2027
2.135392  1.100  0.008 1.015 0 2028
2.135409  1.101  0.014 1.030 0 2029
2.135425  1.090  0.013 1.060 0 2030
2.135441  1.023  0.010 1.061 0 2031
2.135457  1.004  0.010 1.046 0 2032
2.135473  1.012  0.009 1.033 0 2033
2.135490  1.042  0.012 1.020 0 2034
2.135506  1.004  0.013 1.029 0 2035
2.135522  0.998  0.015 1.061 0 2036
2.135538  0.973  0.009 1.078 0 2037
2.135554  1.020  0.009 1.062 0 2038
2.135571  1.093  0.008 1.045 0 2039
2.135587  1.089  0.014 1.047 0 2040
2.135603  1.035  0.012 1.058 0 2041
2.135619  1.023  0.012 1.074 0 2042
2.135635  1.091  0.012 1.086 0 2043
2.135651  1.145  0.011 1.089 0 2044
2.135667  1.145  0.010 1.083 0 2045
2.135684  1.126  0.012 1.061 0 2046
2.135700  1.104  0.010 1.036 0 2047
2.135716  1.128  0.008 1.031 0 2048
2.135732  1.102  0.012 1.039 0 2049
2.135748  1.032  0.012 1.040 0 2050
2.135764  0.986  0.010 1.027 0 2051
2.135781  0.923  0.009 0.996 0 2052
2.135797  0.899  0.011 0.954 0 2053
2.135813  0.887  0.007 0.927 0 2054
2.135829  0.862  0.009 0.907 0 2055
2.135845  0.891  0.009 0.897 0 2056
2.135861  0.931  0.010 0.912 0 2057
2.135877  0.960  0.009 0.912 0 2058
2.135894  0.960  0.009 0.895 0 2059
2.135910  0.885  0.012 0.883 0 2060
2.135926  0.810  0.010 0.877 0 2061
2.135942  0.784  0.010 0.887 0 2062
2.135958  0.790  0.010 0.889 0 2063
2.135974  0.773  0.009 0.872 0 2064
2.135990  0.830  0.010 0.890 0 2065
2.136006  0.943  0.010 0.958 0 2066
2.136023  1.020  0.010 1.014 0 2067
2.136039  1.026  0.013 1.039 0 2068
2.136055  1.034  0.006 1.053 0 2069
2.136071  1.084  0.006 1.063 0 2070
2.136087  1.157  0.011 1.075 0 2071
2.136103  1.141  0.013 1.086 0 2072
2.136120  1.058  0.010 1.088 0 2073
2.136136  1.058  0.012 1.082 0 2074
2.136152  1.091  0.008 1.088 0 2075
2.136168  1.144  0.011 1.105 0 2076
2.136184  1.165  0.010 1.113 0 2077
2.136200  1.149  0.013 1.102 0 2078
2.136216  1.136  0.011 1.071 0 2079
2.136233  1.076  0.011 1.017 0 2080
2.136249  0.971  0.012 0.964 0 2081
2.136265  0.939  0.009 0.962 0 2082
2.136281  0.994  0.010 1.010 0 2083
2.136297  1.097  0.008 1.043 0 2084
2.136313  1.105  0.011 1.039 0 2085
2.136329  1.071  0.007 1.002 0 2086
2.136345  0.988  0.014 0.934 0 2087
2.136361  0.956  0.011 0.897 0 2088
2.136378  0.921  0.011 0.930 0 2089
2.136394  0.940  0.009 0.985 0 2090
2.136410  0.974  0.013 1.042 0 2091
2.136426  1.045  0.010 1.086 0 2092
2.136442  1.056  0.010 1.106 0 2093
2.136458  1.090  0.007 1.113 0 2094
2.136474  1.054  0.010 1.114 0 2095
2.136490  1.068  0.013 1.104 0 2096
2.136507  1.080  0.010 1.088 0 2097
2.136523  1.095  0.012 1.071 0 2098
2.136539  1.099  0.009 1.044 0 2099
2.136555  1.078  0.010 1.007 0 2100
2.136571  1.046  0.011 0.980 0 2101
2.136587  1.011  0.012 0.977 0 2102
2.136603  1.010  0.012 0.987 0 2103
2.136619  1.053  0.012 1.008 0 2104
2.136635  1.064  0.013 1.030 0 2105
2.136652  1.056  0.015 1.022 0 2106
2.136667  1.018  0.011 0.999 0 2107
2.136684  0.993  0.010 1.001 0 2108
2.136700  0.960  0.010 1.015 0 2109
2.136716  0.962  0.012 1.007 0 2110
2.136732  0.971  0.010 0.962 0 2111
2.136748  0.854  0.008 0.855 0 2112
2.136764  0.706  0.009 0.714 0 2113
2.136780  0.673  0.008 0.671 0 2114
2.136796  0.751  0.006 0.766 0 2115
2.136812  0.791  0.009 0.868 0 2116
2.136828  0.848  0.011 0.912 0 2117
2.136845  0.921  0.011 0.951 0 2118
2.136861  0.980  0.010 0.989 0 2119
2.136877  1.011  0.008 0.996 0 2120
2.136893  1.032  0.011 0.969 0 2121
2.136909  1.036  0.011 0.952 0 2122
2.136925  1.045  0.014 0.980 0 2123
2.136941  1.005  0.011 1.019 0 2124
2.136957  0.938  0.009 1.031 0 2125
2.136973  0.941  0.011 1.017 0 2126
2.136989  0.975  0.013 0.983 0 2127
2.137006  0.991  0.010 0.949 0 2128
2.137022  0.993  0.012 0.948 0 2129
2.137038  0.979  0.011 0.977 0 2130
2.137053  0.926  0.011 1.007 0 2131
2.137070  0.952  0.010 1.004 0 2132
2.137086  0.959  0.012 0.966 0 2133
2.137102  0.944  0.011 0.950 0 2134
2.137118  0.978  0.009 0.982 0 2135
2.137134  1.034  0.012 1.025 0 2136
2.137150  1.117  0.016 1.052 0 2137
2.137166  1.164  0.012 1.051 0 2138
2.137182  1.164  0.012 1.041 0 2139
2.137198  1.182  0.012 1.049 0 2140
2.137214  1.167  0.011 1.067 0 2141
2.137230  1.145  0.013 1.077 0 2142
2.137246  1.106  0.011 1.060 0 2143
2.137263  1.047  0.016 1.016 0 2144
2.137279  0.986  0.008 0.969 0 2145
2.137295  0.887  0.007 0.938 0 2146
2.137311  0.838  0.009 0.931 0 2147
2.137327  0.876  0.010 0.945 0 2148
2.137343  0.942  0.007 0.960 0 2149
2.137359  1.021  0.015 0.969 0 2150
2.137375  1.080  0.015 0.957 0 2151
2.137391  1.093  0.014 0.926 0 2152
2.137407  1.058  0.009 0.913 0 2153
2.137423  1.033  0.010 0.938 0 2154
2.137439  0.954  0.008 0.974 0 2155
2.137455  0.904  0.011 0.999 0 2156
2.137471  0.868  0.009 1.002 0 2157
2.137487  0.912  0.008 0.985 0 2158
2.137504  0.941  0.012 0.957 0 2159
2.137519  0.918  0.011 0.942 0 2160
2.137536  0.962  0.014 0.968 0 2161
2.137552  1.002  0.009 1.010 0 2162
2.137568  0.983  0.008 1.034 0 2163
2.137583  1.021  0.009 1.034 0 2164
2.137600  1.005  0.011 1.009 0 2165
2.137616  0.999  0.011 0.984 0 2166
2.137632  1.012  0.014 0.986 0 2167
2.137648  1.046  0.008 0.993 0 2168
2.137664  1.115  0.010 0.981 0 2169
2.137680  1.117  0.013 0.951 0 2170
2.137696  1.054  0.012 0.928 0 2171
2.137712  0.991  0.013 0.943 0 2172
2.137728  0.934  0.012 0.961 0 2173
2.137744  0.890  0.012 0.948 0 2174
2.137760  0.885  0.007 0.938 0 2175
2.137776  0.929  0.010 0.955 0 2176
2.137792  0.961  0.011 0.974 0 2177
2.137808  0.937  0.010 0.972 0 2178
2.137824  0.970  0.008 0.962 0 2179
2.137840  0.994  0.010 0.962 0 2180
2.137856  1.025  0.009 0.974 0 2181
2.137872  1.067  0.012 0.987 0 2182
2.137888  1.086  0.013 0.984 0 2183
2.137904  1.097  0.011 0.983 0 2184
2.137920  1.046  0.013 0.997 0 2185
2.137936  1.014  0.014 1.003 0 2186
2.137953  0.970  0.008 0.971 0 2187
2.137968  0.955  0.009 0.910 0 2188
2.137985  0.952  0.008 0.854 0 2189
2.138000  0.870  0.010 0.827 0 2190
2.138016  0.784  0.012 0.817 0 2191
2.138033  0.810  0.011 0.819 0 2192
2.138048  0.870  0.011 0.841 0 2193
2.138065  0.938  0.013 0.874 0 2194
2.138081  1.021  0.015 0.905 0 2195
2.138097  1.023  0.011 0.904 0 2196
2.138113  0.928  0.009 0.877 0 2197
2.138129  0.883  0.009 0.877 0 2198
2.138145  0.818  0.010 0.917 0 2199
2.138161  0.802  0.008 0.949 0 2200
2.138177  0.882  0.010 0.954 0 2201
2.138193  0.960  0.006 0.970 0 2202
2.138209  0.944  0.010 0.998 0 2203
2.138225  0.907  0.012 1.017 0 2204
2.138241  0.930  0.012 1.022 0 2205
2.138257  0.964  0.009 1.023 0 2206
2.138273  1.001  0.012 1.030 0 2207
2.138289  1.003  0.012 1.034 0 2208
2.138305  0.970  0.011 1.013 0 2209
2.138321  0.962  0.012 0.979 0 2210
2.138337  0.940  0.011 0.973 0 2211
2.138353  0.939  0.013 0.993 0 2212
2.138369  0.940  0.009 1.012 0 2213
2.138385  0.973  0.009 1.008 0 2214
2.138401  0.896  0.011 0.946 0 2215
2.138417  0.809  0.008 0.854 0 2216
2.138433  0.805  0.011 0.840 0 2217
2.138448  0.898  0.011 0.904 0 2218
2.138465  0.933  0.008 0.947 0 2219
2.138481  0.915  0.009 0.951 0 2220
2.138497  0.909  0.014 0.956 0 2221
2.138513  0.934  0.012 0.962 0 2222
2.138529  0.981  0.012 0.984 0 2223
2.138545  1.013  0.012 1.013 0 2224
2.138561  0.997  0.012 1.007 0 2225
2.138577  0.950  0.012 0.980 0 2226
2.138593  0.975  0.009 0.979 0 2227
2.138608  0.983  0.008 0.966 0 2228
2.138625  0.951  0.011 0.925 0 2229
2.138640  0.942  0.012 0.914 0 2230
2.138657  0.934  0.013 0.945 0 2231
2.138672  0.930  0.014 0.968 0 2232
2.138689  0.890  0.008 0.959 0 2233
2.138705  0.895  0.007 0.936 0 2234
2.138720  0.957  0.009 0.939 0 2235
2.138736  1.029  0.010 0.981 0 2236
2.138752  1.054  0.015 1.020 0 2237
2.138768  1.053  0.010 1.024 0 2238
2.138784  1.046  0.010 1.003 0 2239
2.138800  0.984  0.014 0.976 0 2240
2.138816  0.983  0.011 0.949 0 2241
2.138832  0.996  0.011 0.940 0 2242
2.138848  0.961  0.009 0.956 0 2243
2.138864  0.930  0.010 0.982 0 2244
2.138880  0.942  0.010 1.003 0 2245
2.138896  0.914  0.013 1.013 0 2246
2.138912  0.901  0.011 1.021 0 2247
2.138928  0.956  0.008 1.028 0 2248
2.138944  1.017  0.012 1.037 0 2249
2.138960  1.025  0.011 1.049 0 2250
2.138976  1.060  0.011 1.061 0 2251
2.138992  1.113  0.010 1.070 0 2252
2.139008  1.149  0.009 1.076 0 2253
2.139024  1.153  0.006 1.075 0 2254
2.139040  1.124  0.010 1.060 0 2255
2.139056  1.062  0.010 1.028 0 2256
2.139072  1.052  0.016 0.992 0 2257
2.139087  1.013  0.010 0.961 0 2258
2.139104  0.937  0.013 0.933 0 2259
2.139119  0.941  0.016 0.928 0 2260
2.139136  0.949  0.008 0.967 0 2261
2.139152  1.005  0.009 1.015 0 2262
2.139167  1.054  0.008 1.041 0 2263
2.139184  1.085  0.012 1.056 0 2264
2.139199  1.056  0.016 1.069 0 2265
2.139215  1.031  0.012 1.069 0 2266
2.139231  1.009  0.012 1.049 0 2267
2.139247  1.029  0.009 1.023 0 2268
2.139263  1.026  0.011 1.011 0 2269
2.139279  0.970  0.011 1.011 0 2270
2.139295  0.945  0.014 0.996 0 2271
2.139311  0.968  0.010 0.981 0 2272
2.139327  1.010  0.012 0.999 0 2273
2.139343  1.033  0.013 1.031 0 2274
2.139359  1.022  0.010 1.055 0 2275
2.139374  1.073  0.009 1.075 0 2276
2.139390  1.169  0.012 1.087 0 2277
2.139407  1.193  0.015 1.084 0 2278
2.139422  1.159  0.012 1.073 0 2279
2.139438  1.084  0.011 1.054 0 2280
2.139454  1.060  0.008 1.020 0 2281
2.139470  1.035  0.008 0.993 0 2282
2.139486  1.038  0.013 0.998 0 2283
2.139502  1.097  0.012 1.017 0 2284
2.139518  1.114  0.014 1.014 0 2285
2.139534  1.073  0.010 0.970 0 2286
2.139550  0.956  0.009 0.917 0 2287
2.139566  0.926  0.008 0.922 0 2288
2.139582  1.003  0.011 0.982 0 2289
2.139598  1.024  0.012 1.029 0 2290
2.139614  0.936  0.011 1.038 0 2291
2.139630  0.914  0.014 1.016 0 2292
2.139645  0.895  0.014 0.953 0 2293
2.139661  0.884  0.012 0.867 0 2294
2.139677  0.842  0.011 0.822 0 2295
2.139693  0.837  0.014 0.847 0 2296
2.139709  0.863  0.010 0.921 0 2297
2.139725  0.963  0.007 0.994 0 2298
2.139741  1.054  0.011 1.033 0 2299
2.139757  1.083  0.010 1.048 0 2300
2.139773  1.052  0.011 1.059 0 2301
2.139789  1.020  0.011 1.071 0 2302
2.139805  0.998  0.012 1.074 0 2303
2.139820  1.000  0.011 1.064 0 2304
2.139836  1.066  0.010 1.057 0 2305
2.139852  1.118  0.011 1.061 0 2306
2.139868  1.154  0.013 1.064 0 2307
2.139884  1.128  0.010 1.060 0 2308
2.139900  1.094  0.009 1.048 0 2309
2.139916  1.064  0.009 1.029 0 2310
2.139932  1.045  0.016 1.013 0 2311
2.139948  0.990  0.014 1.002 0 2312
2.139964  0.967  0.011 0.975 0 2313
2.139980  0.914  0.009 0.902 0 2314
2.139996  0.742  0.008 0.780 0 2315
2.140011  0.643  0.008 0.682 0 2316
2.140027  0.647  0.011 0.689 0 2317
2.140043  0.704  0.011 0.739 0 2318
2.140059  0.749  0.008 0.782 0 2319
2.140075  0.760  0.008 0.826 0 2320
2.140091  0.758  0.014 0.853 0 2321
2.140107  0.757  0.009 0.854 0 2322
2.140123  0.803  0.010 0.859 0 2323
2.140139  0.850  0.009 0.866 0 2324
2.140154  0.870  0.011 0.855 0 2325
2.140170  0.919  0.011 0.877 0 2326
2.140186  1.024  0.011 0.953 0 2327
2.140202  1.078  0.009 1.020 0 2328
2.140218  1.054  0.012 1.051 0 2329
2.140234  1.086  0.012 1.057 0 2330
2.140250  1.074  0.012 1.052 0 2331
2.140265  1.101  0.013 1.033 0 2332
2.140281  1.071  0.011 0.985 0 2333
2.140297  0.987  0.013 0.928 0 2334
2.140313  0.964  0.012 0.913 0 2335
2.140329  0.955  0.011 0.910 0 2336
2.140345  0.903  0.010 0.869 0 2337
2.140361  0.828  0.015 0.829 0 2338
2.140377  0.841  0.010 0.863 0 2339
2.140393  0.900  0.011 0.937 0 2340
2.140409  0.988  0.010 0.980 0 2341
2.140424  1.038  0.012 0.996 0 2342
2.140440  1.028  0.012 1.013 0 2343
2.140456  1.002  0.011 1.032 0 2344
2.140472  0.987  0.011 1.053 0 2345
2.140488  1.007  0.008 1.061 0 2346
2.140504  1.078  0.018 1.051 0 2347
2.140520  1.051  0.009 1.039 0 2348
2.140536  1.034  0.014 1.031 0 2349
2.140551  0.985  0.013 0.999 0 2350
2.140567  0.924  0.009 0.928 0 2351
2.140583  0.840  0.008 0.861 0 2352
2.140599  0.852  0.010 0.853 0 2353
2.140615  0.885  0.013 0.869 0 2354
2.140631  0.875  0.010 0.885 0 2355
2.140647  0.924  0.014 0.944 0 2356
2.140662  0.978  0.012 1.023 0 2357
2.140678  1.036  0.011 1.067 0 2358
2.140694  1.029  0.013 1.064 0 2359
2.140710  0.968  0.012 1.019 0 2360
2.140726  0.959  0.013 0.968 0 2361
2.140742  1.009  0.012 0.963 0 2362
2.140757  1.064  0.009 0.989 0 2363
2.140773  1.028  0.012 0.972 0 2364
2.140789  0.923  0.016 0.906 0 2365
2.140805  0.839  0.012 0.875 0 2366
2.140821  0.879  0.011 0.913 0 2367
2.140837  0.928  0.014 0.955 0 2368
2.140853  0.960  0.010 0.974 0 2369
2.140868  1.032  0.013 0.988 0 2370
2.140884  1.023  0.012 0.987 0 2371
2.140900  0.975  0.014 0.958 0 2372
2.140916  0.906  0.009 0.936 0 2373
2.140932  0.947  0.011 0.939 0 2374
2.140948  1.024  0.010 0.967 0 2375
2.140964  1.042  0.013 1.013 0 2376
2.140979  1.051  0.007 1.053 0 2377
2.140995  1.047  0.014 1.064 0 2378
2.141011  1.075  0.015 1.047 0 2379
2.141027  1.021  0.011 1.018 0 2380
2.141042  1.020  0.015 1.000 0 2381
2.141058  1.021  0.013 0.993 0 2382
2.141074  1.004  0.010 0.959 0 2383
2.141090  0.896  0.013 0.878 0 2384
2.141106  0.784  0.012 0.800 0 2385
2.141122  0.767  0.009 0.798 0 2386
2.141138  0.843  0.013 0.849 0 2387
2.141153  0.898  0.012 0.919 0 2388
2.141169  0.951  0.010 0.976 0 2389
2.141185  0.970  0.013 0.992 0 2390
2.141201  0.975  0.008 0.978 0 2391
2.141217  0.937  0.009 0.974 0 2392
2.141232  0.918  0.011 0.985 0 2393
2.141248  0.988  0.008 0.994 0 2394
2.141264  1.025  0.013 0.994 0 2395
2.141280  1.044  0.011 0.990 0 2396
2.141296  1.040  0.012 1.000 0 2397
2.141312  0.993  0.011 1.032 0 2398
2.141327  0.983  0.007 1.064 0 2399
2.141343  1.001  0.010 1.075 0 2400
2.141359  1.017  0.010 1.060 0 2401
2.141375  1.046  0.010 1.025 0 2402
2.141391  1.061  0.011 0.980 0 2403
2.141407  1.017  0.010 0.935 0 2404
2.141423  1.017  0.009 0.920 0 2405
2.141438  1.050  0.012 0.929 0 2406
2.141454  1.048  0.011 0.936 0 2407
2.141470  1.038  0.013 0.953 0 2408
2.141486  0.987  0.009 0.989 0 2409
2.141502  0.952  0.009 1.029 0 2410
2.141517  0.933  0.011 1.057 0 2411
2.141533  0.982  0.012 1.060 0 2412
2.141549  1.019  0.013 1.029 0 2413
2.141565  1.014  0.011 0.974 0 2414
2.141580  0.948  0.012 0.902 0 2415
2.141596  0.892  0.013 0.847 0 2416
2.141612  0.868  0.009 0.865 0 2417
2.141628  0.931  0.014 0.937 0 2418
2.141644  0.957  0.011 1.013 0 2419
2.141659  1.013  0.013 1.060 0 2420
2.141675  1.006  0.011 1.076 0 2421
2.141691  1.017  0.014 1.070 0 2422
2.141707  1.020  0.014 1.039 0 2423
2.141723  0.992  0.012 1.006 0 2424
2.141738  1.029  0.013 1.008 0 2425
2.141754  1.051  0.013 1.040 0 2426
2.141770  1.082  0.016 1.069 0 2427
2.141786  1.047  0.011 1.082 0 2428
2.141802  1.045  0.018 1.071 0 2429
2.141818  1.011  0.011 1.029 0 2430
2.141833  0.972  0.013 0.977 0 2431
2.141849  0.986  0.010 0.949 0 2432
2.141865  1.020  0.013 0.941 0 2433
2.141881  1.018  0.008 0.939 0 2434
2.141896  1.003  0.008 0.951 0 2435
2.141912  0.990  0.011 0.948 0 2436
2.141928  0.950  0.008 0.894 0 2437
2.141944  0.851  0.009 0.817 0 2438
2.141960  0.791  0.013 0.791 0 2439
2.141975  0.866  0.015 0.820 0 2440
2.141991  0.946  0.012 0.859 0 2441
2.142007  0.907  0.006 0.902 0 2442
2.142023  0.866  0.010 0.941 0 2443
2.142038  0.906  0.009 0.953 0 2444
2.142054  0.957  0.012 0.946 0 2445
2.142070  0.887  0.012 0.926 0 2446
2.142086  0.746  0.009 0.864 0 2447
2.142102  0.698  0.012 0.806 0 2448
2.142117  0.767  0.009 0.834 0 2449
2.142133  0.861  0.012 0.909 0 2450
2.142149  0.865  0.007 0.955 0 2451
2.142165  0.878  0.012 0.971 0 2452
2.142180  0.946  0.010 0.960 0 2453
2.142196  0.974  0.011 0.939 0 2454
2.142212  1.021  0.009 0.948 0 2455
2.142228  1.098  0.011 0.972 0 2456
2.142243  1.022  0.010 0.961 0 2457
2.142259  0.955  0.012 0.923 0 2458
2.142275  0.918  0.007 0.913 0 2459
2.142291  0.996  0.010 0.954 0 2460
2.142307  1.022  0.013 1.004 0 2461
2.142322  1.042  0.012 1.032 0 2462
2.142338  1.091  0.013 1.035 0 2463
2.142354  1.094  0.013 1.023 0 2464
2.142370  1.085  0.013 1.012 0 2465
2.142385  1.071  0.011 0.993 0 2466
2.142401  1.027  0.008 0.952 0 2467
2.142417  0.968  0.009 0.929 0 2468
2.142432  0.955  0.007 0.958 0 2469
2.142448  0.988  0.012 0.980 0 2470
2.142464  0.934  0.011 0.938 0 2471
2.142480  0.863  0.011 0.874 0 2472
2.142495  0.817  0.010 0.836 0 2473
2.142511  0.792  0.010 0.814 0 2474
2.142527  0.760  0.011 0.814 0 2475
2.142543  0.763  0.008 0.860 0 2476
2.142558  0.854  0.010 0.933 0 2477
2.142574  0.924  0.009 0.979 0 2478
2.142590  0.961  0.015 0.980 0 2479
2.142606  0.950  0.009 0.954 0 2480
2.142622  0.955  0.012 0.938 0 2481
2.142637  0.986  0.007 0.941 0 2482
2.142653  0.956  0.010 0.943 0 2483
2.142668  0.926  0.010 0.929 0 2484
2.142684  0.906  0.011 0.926 0 2485
2.142700  0.911  0.010 0.949 0 2486
2.142716  0.959  0.010 0.973 0 2487
2.142731  0.964  0.007 0.985 0 2488
2.142747  1.014  0.010 1.007 0 2489
2.142763  1.035  0.009 1.038 0 2490
2.142779  0.994  0.009 1.054 0 2491
2.142795  0.987  0.010 1.055 0 2492
2.142810  1.025  0.010 1.062 0 2493
2.142826  1.046  0.011 1.069 0 2494
2.142842  1.040  0.011 1.059 0 2495
2.142857  1.068  0.011 1.030 0 2496
2.142873  1.027  0.009 0.995 0 2497
2.142889  1.039  0.010 0.978 0 2498
2.142904  1.050  0.010 0.986 0 2499
2.142920  1.040  0.012 0.973 0 2500
2.142936  0.960  0.012 0.911 0 2501
2.142952  0.916  0.010 0.852 0 2502
2.142967  0.904  0.009 0.858 0 2503
2.142983  0.965  0.010 0.915 0 2504
2.142999  1.006  0.014 0.970 0 2505
2.143014  0.999  0.016 1.010 0 2506
2.143030  0.972  0.011 1.040 0 2507
2.143046  0.947  0.015 1.053 0 2508
2.143062  0.983  0.017 1.038 0 2509
2.143077  0.985  0.014 1.008 0 2510
2.143093  0.984  0.016 0.986 0 2511
2.143109  0.998  0.012 0.996 0 2512
2.143125  1.028  0.011 1.032 0 2513
2.143140  1.023  0.008 1.052 0 2514
2.143156  0.998  0.011 1.045 0 2515
2.143172  1.005  0.011 1.035 0 2516
2.143187  1.018  0.010 1.039 0 2517
2.143203  1.033  0.015 1.045 0 2518
2.143219  1.052  0.012 1.044 0 2519
2.143234  1.100  0.012 1.047 0 2520
2.143250  1.112  0.011 1.054 0 2521
2.143266  1.038  0.011 1.051 0 2522
2.143282  0.945  0.014 1.021 0 2523
2.143297  0.941  0.010 0.981 0 2524
2.143313  1.022  0.010 0.969 0 2525
2.143329  1.051  0.014 0.975 0 2526
2.143344  1.039  0.012 0.979 0 2527
2.143360  1.010  0.010 0.990 0 2528
2.143376  0.968  0.010 1.007 0 2529
2.143391  0.927  0.010 0.998 0 2530
2.143407  0.902  0.011 0.963 0 2531
2.143423  0.904  0.015 0.960 0 2532
2.143438  0.966  0.006 0.996 0 2533
2.143454  1.000  0.014 1.021 0 2534
2.143470  0.981  0.012 1.037 0 2535
2.143486  0.990  0.012 1.064 0 2536
2.143501  1.058  0.011 1.089 0 2537
2.143517  1.121  0.016 1.098 0 2538
2.143533  1.183  0.012 1.096 0 2539
2.143548  1.205  0.013 1.087 0 2540
2.143564  1.207  0.016 1.070 0 2541
2.143580  1.197  0.010 1.052 0 2542
2.143595  1.158  0.012 1.047 0 2543
2.143611  1.121  0.014 1.057 0 2544
2.143626  1.072  0.015 1.070 0 2545
2.143642  1.087  0.010 1.085 0 2546
2.143658  1.080  0.012 1.085 0 2547
2.143674  1.098  0.013 1.068 0 2548
2.143689  1.101  0.009 1.054 0 2549
2.143705  1.092  0.008 1.058 0 2550
2.143721  1.036  0.014 1.066 0 2551
2.143736  1.031  0.010 1.070 0 2552
2.143752  1.054  0.014 1.072 0 2553
2.143768  1.100  0.013 1.074 0 2554
2.143783  1.101  0.012 1.078 0 2555
2.143799  1.052  0.011 1.071 0 2556
2.143815  1.077  0.010 1.051 0 2557
2.143831  1.073  0.012 1.027 0 2558
2.143846  1.070  0.010 1.010 0 2559
2.143862  1.029  0.012 1.005 0 2560
2.143877  1.018  0.015 1.022 0 2561
2.143893  0.997  0.011 1.054 0 2562
2.143909  0.986  0.009 1.069 0 2563
2.143924  0.940  0.016 1.060 0 2564
2.143940  0.909  0.010 1.035 0 2565
2.143956  0.885  0.012 0.984 0 2566
2.143971  0.909  0.013 0.930 0 2567
2.143987  0.924  0.007 0.908 0 2568
2.144002  0.901  0.008 0.913 0 2569
2.144018  0.950  0.012 0.948 0 2570
2.144034  0.970  0.008 1.007 0 2571
2.144050  1.066  0.007 1.050 0 2572
2.144065  1.114  0.010 1.053 0 2573
2.144081  1.102  0.014 1.029 0 2574
2.144097  1.113  0.009 1.012 0 2575
2.144112  1.141  0.008 1.022 0 2576
2.144128  1.114  0.014 1.046 0 2577
2.144143  1.107  0.014 1.070 0 2578
2.144159  1.093  0.011 1.090 0 2579
2.144175  1.038  0.015 1.100 0 2580
2.144190  1.011  0.010 1.102 0 2581
2.144206  1.032  0.014 1.093 0 2582
2.144222  1.012  0.009 1.078 0 2583
2.144238  1.065  0.009 1.070 0 2584
2.144253  1.105  0.012 1.063 0 2585
2.144269  1.078  0.010 1.042 0 2586
2.144284  1.057  0.013 1.008 0 2587
2.144300  1.026  0.013 0.995 0 2588
2.144315  1.031  0.013 1.018 0 2589
2.144331  1.011  0.010 1.052 0 2590
2.144347  1.003  0.015 1.067 0 2591
2.144362  1.004  0.011 1.067 0 2592
2.144378  1.048  0.014 1.057 0 2593
2.144394  1.066  0.014 1.033 0 2594
2.144409  0.993  0.009 0.990 0 2595
2.144425  0.961  0.012 0.940 0 2596
2.144440  0.960  0.011 0.935 0 2597
2.144456  1.009  0.011 0.983 0 2598
2.144472  1.014  0.014 1.032 0 2599
2.144487  1.009  0.012 1.055 0 2600
2.144503  1.035  0.017 1.069 0 2601
2.144519  1.090  0.008 1.085 0 2602
2.144534  1.121  0.010 1.093 0 2603
2.144550  1.113  0.018 1.084 0 2604
2.144566  1.145  0.010 1.053 0 2605
2.144581  1.104  0.010 1.004 0 2606
2.144597  1.076  0.010 0.984 0 2607
2.144612  1.053  0.008 1.020 0 2608
2.144628  0.984  0.013 1.067 0 2609
2.144644  0.989  0.010 1.084 0 2610
2.144659  1.059  0.009 1.072 0 2611
2.144675  1.071  0.012 1.056 0 2612
2.144691  1.104  0.012 1.056 0 2613
2.144706  1.097  0.012 1.049 0 2614
2.144722  1.058  0.012 1.012 0 2615
2.144737  0.970  0.011 0.974 0 2616
2.144753  0.942  0.014 0.969 0 2617
2.144768  0.966  0.011 1.001 0 2618
2.144784  1.002  0.012 1.034 0 2619
2.144800  1.016  0.012 1.048 0 2620
2.144815  1.038  0.016 1.064 0 2621
2.144831  1.032  0.011 1.088 0 2622
2.144846  1.034  0.012 1.099 0 2623
2.144862  1.045  0.014 1.093 0 2624
2.144878  1.057  0.014 1.081 0 2625
2.144893  1.022  0.009 1.068 0 2626
2.144909  0.975  0.010 1.059 0 2627
2.144924  0.943  0.013 1.042 0 2628
2.144940  0.984  0.008 1.034 0 2629
2.144956  0.990  0.013 1.053 0 2630
2.144971  1.035  0.013 1.075 0 2631
2.144987  1.107  0.010 1.077 0 2632
2.145003  1.125  0.012 1.058 0 2633
2.145018  1.115  0.012 1.035 0 2634
2.145034  1.059  0.011 1.031 0 2635
2.145049  1.073  0.012 1.049 0 2636
2.145065  1.045  0.014 1.058 0 2637
2.145080  1.059  0.009 1.042 0 2638
2.145096  1.035  0.011 1.039 0 2639
2.145111  1.053  0.010 1.068 0 2640
2.145127  1.065  0.012 1.096 0 2641
2.145143  1.052  0.011 1.099 0 2642
2.145158  1.082  0.007 1.085 0 2643
2.145174  1.039  0.016 1.072 0 2644
2.145190  1.017  0.013 1.052 0 2645
2.145205  0.970  0.009 1.011 0 2646
2.145221  0.949  0.012 0.974 0 2647
2.145236  0.967  0.018 0.975 0 2648
2.145252  1.014  0.012 0.987 0 2649
2.145267  1.042  0.013 0.986 0 2650
2.145283  1.015  0.014 0.992 0 2651
2.145298  1.001  0.008 0.998 0 2652
2.145314  0.939  0.009 0.992 0 2653
2.145330  0.916  0.013 0.997 0 2654
2.145345  1.023  0.022 1.022 0 2655
2.145361  1.090  0.008 1.037 0 2656
2.145376  1.118  0.009 1.022 0 2657
2.145392  1.102  0.011 0.991 0 2658
2.145408  1.093  0.013 0.971 0 2659
2.145423  1.067  0.008 0.974 0 2660
2.145439  1.005  0.012 0.992 0 2661
2.145454  0.936  0.011 1.010 0 2662
2.145470  0.928  0.012 1.024 0 2663
2.145485  0.955  0.018 1.026 0 2664
2.145501  0.945  0.014 1.008 0 2665
2.145516  0.917  0.012 0.987 0 2666
2.145532  0.910  0.012 0.988 0 2667
2.145547  0.961  0.009 1.019 0 2668
2.145563  1.009  0.015 1.059 0 2669
2.145579  1.006  0.011 1.080 0 2670
2.145594  1.036  0.010 1.078 0 2671
2.145610  1.063  0.011 1.063 0 2672
2.145625  1.086  0.011 1.042 0 2673
2.145641  1.055  0.013 1.030 0 2674
2.145656  1.029  0.013 1.039 0 2675
2.145672  1.056  0.013 1.055 0 2676
2.145688  1.044  0.012 1.060 0 2677
2.145703  1.017  0.012 1.046 0 2678
2.145719  0.989  0.011 1.014 0 2679
2.145734  0.965  0.011 0.986 0 2680
2.145750  0.983  0.010 0.992 0 2681
2.145765  0.987  0.008 1.015 0 2682
2.145781  0.984  0.009 1.000 0 2683
2.145796  0.933  0.012 0.952 0 2684
2.145812  0.924  0.009 0.942 0 2685
2.145828  0.986  0.011 0.983 0 2686
2.145843  1.052  0.010 1.018 0 2687
2.145859  1.043  0.008 1.030 0 2688
2.145874  0.987  0.011 1.046 0 2689
2.145890  0.977  0.010 1.069 0 2690
2.145905  1.022  0.015 1.078 0 2691
2.145921  1.049  0.012 1.068 0 2692
2.145936  1.087  0.012 1.048 0 2693
2.145952  1.063  0.009 1.042 0 2694
2.145967  1.099  0.011 1.057 0 2695
2.145983  1.106  0.012 1.071 0 2696
2.145998  1.139  0.009 1.074 0 2697
2.146014  1.149  0.014 1.068 0 2698
2.146029  1.125  0.008 1.050 0 2699
2.146045  1.113  0.013 1.032 0 2700
2.146060  1.058  0.015 1.035 0 2701
2.146076  0.997  0.016 1.045 0 2702
2.146091  0.985  0.012 1.044 0 2703
2.146107  1.036  0.013 1.043 0 2704
2.146122  1.061  0.011 1.051 0 2705
2.146138  1.107  0.013 1.059 0 2706
2.146154  1.140  0.009 1.061 0 2707
2.146169  1.075  0.012 1.062 0 2708
2.146185  1.058  0.010 1.067 0 2709
2.146200  1.060  0.013 1.068 0 2710
2.146216  1.089  0.012 1.056 0 2711
2.146231  1.075  0.015 1.042 0 2712
2.146247  0.997  0.015 1.041 0 2713
2.146262  0.990  0.014 1.042 0 2714
2.146278  1.019  0.008 1.033 0 2715
2.146293  1.028  0.010 1.023 0 2716
2.146309  1.036  0.012 1.017 0 2717
2.146324  1.039  0.012 1.004 0 2718
2.146340  0.971  0.011 0.975 0 2719
2.146355  0.880  0.008 0.932 0 2720
2.146371  0.883  0.010 0.915 0 2721
2.146386  0.940  0.008 0.950 0 2722
2.146402  1.013  0.011 0.991 0 2723
2.146417  1.053  0.009 1.001 0 2724
2.146433  1.067  0.014 0.997 0 2725
2.146448  1.004  0.013 0.985 0 2726
2.146464  0.948  0.011 0.968 0 2727
2.146479  0.895  0.014 0.966 0 2728
2.146495  0.864  0.012 0.975 0 2729
2.146510  0.904  0.011 0.987 0 2730
2.146526  0.939  0.014 1.011 0 2731
2.146541  1.019  0.012 1.044 0 2732
2.146557  1.079  0.011 1.070 0 2733
2.146572  1.083  0.010 1.081 0 2734
2.146588  1.119  0.013 1.058 0 2735
2.146603  1.042  0.013 1.002 0 2736
2.146619  1.002  0.013 0.968 0 2737
2.146634  1.061  0.010 1.006 0 2738
2.146650  1.133  0.015 1.070 0 2739
2.146665  1.150  0.013 1.107 0 2740
2.146681  1.139  0.014 1.108 0 2741
2.146696  1.122  0.013 1.089 0 2742
2.146712  1.090  0.013 1.063 0 2743
2.146727  1.053  0.013 1.036 0 2744
2.146743  1.018  0.008 1.013 0 2745
2.146758  0.988  0.013 1.017 0 2746
2.146774  1.022  0.010 1.033 0 2747
2.146789  1.065  0.009 1.042 0 2748
2.146805  1.094  0.013 1.042 0 2749
2.146820  1.068  0.009 1.039 0 2750
2.146836  1.001  0.014 1.031 0 2751
2.146851  0.989  0.011 1.016 0 2752
2.146867  0.973  0.012 1.009 0 2753
2.146882  0.984  0.017 1.004 0 2754
2.146897  0.932  0.010 0.983 0 2755
2.146913  0.878  0.012 0.970 0 2756
2.146928  0.898  0.010 0.992 0 2757
2.146944  0.946  0.012 1.025 0 2758
2.146959  0.994  0.010 1.026 0 2759
2.146975  0.989  0.015 1.008 0 2760
2.146990  0.993  0.011 1.012 0 2761
2.147006  1.018  0.012 1.042 0 2762
2.147021  1.110  0.014 1.067 0 2763
2.147037  1.197  0.009 1.081 0 2764
2.147052  1.175  0.010 1.088 0 2765
2.147068  1.163  0.011 1.085 0 2766
2.147083  1.146  0.012 1.079 0 2767
2.147099  1.170  0.014 1.074 0 2768
2.147114  1.165  0.016 1.065 0 2769
2.147130  1.166  0.014 1.055 0 2770
2.147145  1.131  0.018 1.054 0 2771
2.147160  1.099  0.016 1.062 0 2772
2.147176  1.082  0.015 1.068 0 2773
2.147191  1.015  0.016 1.065 0 2774
2.147207  1.018  0.008 1.059 0 2775
2.147222  1.021  0.013 1.061 0 2776
2.147238  1.056  0.019 1.062 0 2777
2.147253  1.065  0.007 1.052 0 2778
2.147268  1.071  0.010 1.043 0 2779
2.147284  1.080  0.016 1.040 0 2780
2.147300  1.082  0.013 1.049 0 2781
2.147315  1.097  0.011 1.046 0 2782
2.147330  1.103  0.014 1.017 0 2783
2.147346  1.077  0.017 0.991 0 2784
2.147361  1.012  0.013 0.981 0 2785
2.147377  0.937  0.015 0.971 0 2786
2.147392  0.897  0.012 0.971 0 2787
2.147408  0.897  0.013 1.000 0 2788
2.147423  0.941  0.012 1.043 0 2789
2.147438  1.024  0.013 1.065 0 2790
2.147454  1.078  0.009 1.071 0 2791
2.147469  1.075  0.011 1.073 0 2792
2.147485  1.066  0.012 1.065 0 2793
2.147500  1.047  0.010 1.037 0 2794
2.147516  0.998  0.012 0.995 0 2795
2.147531  0.960  0.012 0.960 0 2796
2.147547  0.967  0.012 0.947 0 2797
2.147562  0.997  0.009 0.944 0 2798
2.147577  0.960  0.012 0.924 0 2799
2.147593  0.916  0.009 0.913 0 2800
2.147608  0.949  0.011 0.932 0 2801
2.147624  0.925  0.012 0.955 0 2802
2.147639  0.933  0.012 0.970 0 2803
2.147654  0.940  0.014 0.991 0 2804
2.147670  0.900  0.012 0.988 0 2805
2.147685  0.858  0.011 0.958 0 2806
2.147701  0.890  0.011 0.934 0 2807
2.147716  0.966  0.009 0.934 0 2808
2.147732  0.992  0.011 0.951 0 2809
2.147747  1.015  0.010 0.976 0 2810
2.147762  0.993  0.010 1.001 0 2811
2.147778  1.025  0.008 1.034 0 2812
2.147793  0.977  0.018 1.060 0 2813
2.147809  0.925  0.014 1.069 0 2814
2.147824  0.956  0.013 1.079 0 2815
2.147840  1.020  0.011 1.102 0 2816
2.147855  1.036  0.018 1.125 0 2817
2.147870  1.044  0.014 1.137 0 2818
2.147886  1.103  0.012 1.138 0 2819
2.147901  1.149  0.012 1.134 0 2820
2.147917  1.134  0.015 1.130 0 2821
2.147932  1.123  0.013 1.128 0 2822
2.147947  1.089  0.014 1.112 0 2823
2.147963  1.043  0.010 1.073 0 2824
2.147978  0.990  0.013 1.010 0 2825
2.147994  0.933  0.013 0.944 0 2826
2.148009  0.960  0.011 0.908 0 2827
2.148024  0.972  0.012 0.922 0 2828
2.148040  0.959  0.012 0.953 0 2829
2.148055  0.882  0.011 0.948 0 2830
2.148071  0.826  0.013 0.926 0 2831
2.148086  0.825  0.010 0.942 0 2832
2.148101  0.876  0.012 0.992 0 2833
2.148117  0.952  0.010 1.047 0 2834
2.148132  1.030  0.012 1.083 0 2835
2.148148  1.057  0.012 1.080 0 2836
2.148163  1.021  0.010 1.051 0 2837
2.148178  1.005  0.013 1.028 0 2838
2.148194  0.984  0.010 1.022 0 2839
2.148209  1.014  0.014 1.018 0 2840
2.148224  1.013  0.013 1.015 0 2841
2.148240  1.063  0.013 1.017 0 2842
2.148255  1.060  0.009 1.021 0 2843
2.148271  1.080  0.011 1.040 0 2844
2.148286  1.110  0.018 1.062 0 2845
2.148301  1.130  0.011 1.069 0 2846
2.148317  1.115  0.011 1.066 0 2847
2.148332  1.077  0.014 1.056 0 2848
2.148348  1.085  0.010 1.038 0 2849
2.148363  1.072  0.011 1.014 0 2850
2.148378  1.047  0.008 0.979 0 2851
2.148394  1.068  0.011 0.955 0 2852
2.148409  1.102  0.012 0.961 0 2853
2.148424  1.093  0.011 0.981 0 2854
2.148440  1.043  0.013 0.983 0 2855
2.148455  0.926  0.012 0.940 0 2856
2.148471  0.816  0.016 0.879 0 2857
2.148486  0.778  0.009 0.858 0 2858
2.148501  0.820  0.013 0.871 0 2859
2.148517  0.882  0.012 0.895 0 2860
2.148532  0.960  0.014 0.942 0 2861
2.148547  1.043  0.012 0.979 0 2862
2.148563  1.050  0.011 0.982 0 2863
2.148578  1.047  0.015 0.979 0 2864
2.148594  1.001  0.017 0.988 0 2865
2.148609  1.012  0.012 1.007 0 2866
2.148624  1.022  0.012 1.037 0 2867
2.148640  1.044  0.015 1.054 0 2868
2.148655  0.999  0.010 1.031 0 2869
2.148670  0.907  0.010 0.967 0 2870
2.148686  0.905  0.010 0.915 0 2871
2.148701  0.909  0.013 0.927 0 2872
2.148716  0.916  0.009 0.970 0 2873
2.148732  0.921  0.013 0.998 0 2874
2.148747  0.917  0.018 1.006 0 2875
2.148762  0.940  0.010 0.996 0 2876
2.148778  0.956  0.010 0.975 0 2877
2.148793  1.005  0.011 0.971 0 2878
2.148809  1.033  0.012 0.993 0 2879
2.148824  1.072  0.011 1.011 0 2880
2.148839  1.024  0.009 1.016 0 2881
2.148855  0.965  0.015 1.022 0 2882
2.148870  1.021  0.012 1.023 0 2883
2.148885  1.052  0.010 0.999 0 2884
2.148901  1.006  0.015 0.957 0 2885
2.148916  0.936  0.012 0.916 0 2886
2.148932  0.861  0.011 0.891 0 2887
2.148947  0.879  0.011 0.900 0 2888
2.148962  0.903  0.014 0.926 0 2889
2.148977  0.917  0.015 0.938 0 2890
2.148993  0.937  0.015 0.949 0 2891
2.149008  1.023  0.012 0.974 0 2892
2.149024  1.074  0.012 1.001 0 2893
2.149039  1.089  0.013 1.030 0 2894
2.149054  1.092  0.008 1.055 0 2895
2.149070  1.111  0.014 1.065 0 2896
2.149085  1.120  0.014 1.055 0 2897
2.149100  1.093  0.016 1.039 0 2898
2.149116  1.044  0.011 1.035 0 2899
2.149131  1.071  0.016 1.039 0 2900
2.149146  1.083  0.014 1.035 0 2901
2.149162  1.043  0.014 1.036 0 2902
2.149177  1.068  0.011 1.036 0 2903
2.149192  1.081  0.009 1.013 0 2904
2.149208  1.009  0.014 0.963 0 2905
2.149223  0.935  0.015 0.906 0 2906
2.149238  0.962  0.013 0.883 0 2907
2.149254  0.968  0.015 0.914 0 2908
2.149269  0.946  0.012 0.966 0 2909
2.149284  0.947  0.012 0.998 0 2910
2.149299  0.958  0.014 0.985 0 2911
2.149315  0.965  0.011 0.933 0 2912
2.149330  0.969  0.016 0.899 0 2913
2.149346  0.920  0.012 0.915 0 2914
2.149361  0.896  0.011 0.946 0 2915
2.149376  0.897  0.010 0.957 0 2916
2.149391  0.953  0.012 0.947 0 2917
2.149407  0.954  0.014 0.944 0 2918
2.149422  0.931  0.013 0.972 0 2919
2.149437  0.867  0.014 1.011 0 2920
2.149453  0.899  0.015 1.031 0 2921
2.149468  0.920  0.015 1.025 0 2922
2.149483  0.990  0.015 1.009 0 2923
2.149499  1.010  0.012 1.010 0 2924
2.149514  1.102  0.013 1.036 0 2925
2.149529  1.121  0.012 1.065 0 2926
2.149544  1.083  0.012 1.077 0 2927
2.149560  1.051  0.014 1.073 0 2928
2.149575  1.070  0.010 1.072 0 2929
2.149590  1.061  0.013 1.074 0 2930
2.149606  1.066  0.012 1.065 0 2931
2.149621  1.062  0.012 1.031 0 2932
2.149636  1.056  0.011 0.987 0 2933
2.149652  1.000  0.013 0.952 0 2934
2.149667  0.964  0.008 0.922 0 2935
2.149682  0.914  0.008 0.873 0 2936
2.149698  0.800  0.012 0.800 0 2937
2.149713  0.727  0.011 0.748 0 2938
2.149728  0.751  0.009 0.779 0 2939
2.149744  0.890  0.015 0.858 0 2940
2.149759  0.948  0.012 0.936 0 2941
2.149774  0.981  0.008 1.001 0 2942
2.149789  0.994  0.015 1.026 0 2943
2.149805  0.980  0.012 1.009 0 2944
2.149820  0.964  0.008 0.988 0 2945
2.149835  1.001  0.009 0.969 0 2946
2.149850  0.959  0.010 0.950 0 2947
2.149866  0.925  0.015 0.966 0 2948
2.149881  0.980  0.011 1.006 0 2949
2.149896  0.977  0.013 1.016 0 2950
2.149912  0.942  0.008 0.990 0 2951
2.149927  0.909  0.013 0.967 0 2952
2.149942  0.903  0.013 0.947 0 2953
2.149957  0.891  0.012 0.921 0 2954
2.149973  0.857  0.008 0.898 0 2955
2.149988  0.850  0.013 0.883 0 2956
2.150003  0.820  0.011 0.872 0 2957
2.150019  0.804  0.016 0.846 0 2958
2.150034  0.779  0.014 0.826 0 2959
2.150049  0.803  0.014 0.857 0 2960
2.150064  0.872  0.016 0.915 0 2961
2.150080  1.007  0.014 0.965 0 2962
2.150095  1.027  0.013 1.016 0 2963
2.150110  1.039  0.012 1.047 0 2964
2.150126  1.052  0.017 1.046 0 2965
2.150141  0.991  0.008 1.030 0 2966
2.150156  0.918  0.016 1.016 0 2967
2.150171  0.881  0.011 1.009 0 2968
2.150187  0.908  0.013 1.014 0 2969
2.150202  0.991  0.011 1.027 0 2970
2.150217  1.031  0.014 1.038 0 2971
2.150232  1.054  0.010 1.031 0 2972
2.150248  1.052  0.018 0.997 0 2973
2.150263  0.962  0.019 0.971 0 2974
2.150278  0.994  0.010 0.971 0 2975
2.150293  1.054  0.014 0.969 0 2976
2.150309  1.072  0.016 0.973 0 2977
2.150324  1.139  0.018 1.010 0 2978
2.150339  1.149  0.010 1.050 0 2979
2.150354  1.088  0.017 1.073 0 2980
2.150370  0.972  0.013 1.081 0 2981
2.150385  0.912  0.014 1.085 0 2982
2.150400  0.959  0.010 1.091 0 2983
2.150415  1.059  0.011 1.099 0 2984
2.150431  1.090  0.013 1.093 0 2985
2.150446  1.007  0.013 1.062 0 2986
2.150461  1.027  0.014 1.031 0 2987
2.150476  1.048  0.012 1.037 0 2988
2.150492  1.087  0.018 1.068 0 2989
2.150507  1.059  0.013 1.083 0 2990
2.150522  1.022  0.009 1.073 0 2991
2.150537  1.041  0.008 1.070 0 2992
2.150553  1.110  0.010 1.072 0 2993
2.150568  1.204  0.018 1.058 0 2994
2.150583  1.183  0.014 1.043 0 2995
2.150599  1.139  0.010 1.049 0 2996
2.150614  1.125  0.016 1.060 0 2997
2.150629  1.102  0.012 1.059 0 2998
2.150644  1.130  0.012 1.057 0 2999
2.150659  1.118  0.012 1.045 0 3000
2.150675  1.056  0.012 1.023 0 3001
2.150690  1.009  0.013 1.019 0 3002
2.150705  1.048  0.011 1.037 0 3003
2.150720  1.054  0.014 1.061 0 3004
2.150735  1.095  0.013 1.077 0 3005
2.150751  1.058  0.011 1.060 0 3006
2.150766  0.993  0.016 0.999 0 3007
2.150781  0.954  0.011 0.952 0 3008
2.150796  1.091  0.012 0.987 0 3009
2.150812  1.182  0.019 1.054 0 3010
2.150827  1.104  0.031 1.092 0 3011
2.150842  1.154  0.019 1.093 0 3012
2.150857  0.893  0.023 1.052 0 3013
2.150873  1.014  0.026 0.993 0 3014
2.150888  0.995  0.017 0.974 0 3015
2.150903  1.096  0.015 1.011 0 3016
2.150918  1.141  0.016 1.066 0 3017
2.150934  1.144  0.018 1.107 0 3018
2.150949  1.141  0.014 1.126 0 3019
2.150964  1.083  0.014 1.135 0 3020
2.150979  1.069  0.013 1.138 0 3021
2.150994  1.067  0.011 1.138 0 3022
2.151010  1.114  0.012 1.134 0 3023
2.151025  1.134  0.014 1.125 0 3024
2.151040  1.150  0.015 1.108 0 3025
2.151055  1.158  0.014 1.102 0 3026
2.151070  1.215  0.014 1.114 0 3027
2.151086  1.201  0.013 1.123 0 3028
2.151101  1.175  0.017 1.115 0 3029
2.151116  1.147  0.013 1.098 0 3030
2.151131  1.146  0.017 1.085 0 3031
2.151146  1.136  0.015 1.086 0 3032
2.151162  1.175  0.016 1.102 0 3033
2.151177  1.182  0.017 1.118 0 3034
2.151192  1.195  0.011 1.123 0 3035
2.151207  1.195  0.013 1.120 0 3036
2.151222  1.107  0.014 1.103 0 3037
2.151238  1.069  0.015 1.076 0 3038
2.151253  0.985  0.010 1.049 0 3039
2.151268  1.023  0.013 1.036 0 3040
2.151283  1.054  0.014 1.039 0 3041
2.151299  1.062  0.011 1.038 0 3042
2.151314  1.026  0.015 1.038 0 3043
2.151329  1.006  0.014 1.046 0 3044
2.151344  0.923  0.014 1.046 0 3045
2.151359  0.894  0.014 1.041 0 3046
2.151374  0.919  0.013 1.055 0 3047
2.151390  1.011  0.014 1.074 0 3048
2.151405  1.098  0.013 1.078 0 3049
2.151420  1.086  0.014 1.076 0 3050
2.151435  1.065  0.014 1.086 0 3051
2.151450  1.065  0.012 1.100 0 3052
2.151465  1.050  0.012 1.101 0 3053
2.151481  1.084  0.017 1.097 0 3054
2.151496  1.087  0.015 1.098 0 3055
2.151511  1.096  0.014 1.093 0 3056
2.151526  1.123  0.014 1.069 0 3057
2.151541  1.076  0.015 1.031 0 3058
2.151557  1.081  0.017 1.000 0 3059
2.151572  1.018  0.016 1.001 0 3060
2.151587  0.998  0.010 1.024 0 3061
2.151602  1.027  0.014 1.027 0 3062
2.151617  1.060  0.015 0.988 0 3063
2.151632  1.010  0.016 0.930 0 3064
2.151648  0.947  0.017 0.886 0 3065
2.151663  0.867  0.017 0.848 0 3066
2.151678  0.757  0.013 0.798 0 3067
2.151693  0.737  0.016 0.789 0 3068
2.151708  0.864  0.015 0.876 0 3069
2.151723  0.963  0.010 0.985 0 3070
2.151739  1.036  0.010 1.051 0 3071
2.151754  1.061  0.013 1.071 0 3072
2.151769  1.019  0.019 1.040 0 3073
2.151784  0.908  0.016 0.962 0 3074
2.151799  0.861  0.012 0.904 0 3075
2.151814  0.895  0.014 0.932 0 3076
2.151830  1.031  0.012 0.992 0 3077
2.151845  1.111  0.015 1.021 0 3078
2.151860  1.120  0.013 1.031 0 3079
2.151875  1.147  0.014 1.037 0 3080
2.151890  1.154  0.015 1.040 0 3081
2.151906  1.083  0.016 1.043 0 3082
2.151921  1.066  0.011 1.031 0 3083
2.151936  1.016  0.013 1.007 0 3084
2.151951  0.970  0.016 1.003 0 3085
2.151966  0.973  0.015 1.022 0 3086
2.151981  0.982  0.012 1.037 0 3087
2.151996  1.039  0.011 1.023 0 3088
2.152012  0.990  0.013 0.991 0 3089
2.152027  1.017  0.015 0.993 0 3090
2.152042  1.077  0.013 1.030 0 3091
2.152057  1.053  0.013 1.046 0 3092
2.152072  1.003  0.011 1.039 0 3093
2.152087  0.973  0.014 1.039 0 3094
2.152102  0.999  0.013 1.037 0 3095
2.152117  0.973  0.014 1.017 0 3096
2.152133  1.005  0.009 1.003 0 3097
2.152148  1.023  0.015 1.020 0 3098
2.152163  1.080  0.014 1.049 0 3099
2.152178  1.032  0.019 1.067 0 3100
2.152193  0.991  0.015 1.076 0 3101
2.152208  1.014  0.015 1.076 0 3102
2.152224  1.018  0.012 1.053 0 3103
2.152239  1.019  0.015 1.022 0 3104
2.152254  0.984  0.016 1.015 0 3105
2.152269  0.998  0.012 1.039 0 3106
2.152284  1.033  0.017 1.064 0 3107
2.152299  1.063  0.012 1.059 0 3108
2.152314  1.128  0.010 1.046 0 3109
2.152329  1.155  0.013 1.044 0 3110
2.152345  1.085  0.013 1.039 0 3111
2.152360  1.076  0.012 1.031 0 3112
2.152375  1.074  0.011 1.035 0 3113
2.152390  1.084  0.017 1.057 0 3114
2.152405  1.090  0.013 1.082 0 3115
2.152420  1.083  0.013 1.097 0 3116
2.152435  1.058  0.015 1.097 0 3117
2.152451  0.987  0.015 1.075 0 3118
2.152466  1.006  0.021 1.032 0 3119
2.152481  1.025  0.016 0.992 0 3120
2.152496  0.975  0.014 0.984 0 3121
2.152511  0.917  0.016 0.979 0 3122
2.152526  0.954  0.017 0.949 0 3123
2.152541  1.000  0.016 0.929 0 3124
2.152556  0.976  0.016 0.927 0 3125
2.152571  0.852  0.015 0.900 0 3126
2.152586  0.795  0.011 0.850 0 3127
2.152602  0.782  0.014 0.853 0 3128
2.152617  0.826  0.011 0.926 0 3129
2.152632  0.926  0.014 1.001 0 3130
2.152647  1.001  0.017 1.028 0 3131
2.152662  0.993  0.019 0.996 0 3132
2.152677  0.948  0.015 0.931 0 3133
2.152693  0.862  0.013 0.873 0 3134
2.152707  0.843  0.011 0.855 0 3135
2.152723  0.898  0.016 0.892 0 3136
2.152738  0.993  0.017 0.962 0 3137
2.152753  1.018  0.016 1.012 0 3138
2.152768  0.974  0.013 1.028 0 3139
2.152783  0.935  0.010 1.033 0 3140
2.152798  0.974  0.015 1.033 0 3141
2.152813  0.993  0.011 1.038 0 3142
2.152828  1.020  0.016 1.033 0 3143
2.152843  1.072  0.010 1.003 0 3144
2.152858  1.027  0.013 0.982 0 3145
2.152874  0.995  0.015 0.988 0 3146
2.152889  1.007  0.020 0.992 0 3147
2.152904  1.061  0.019 1.000 0 3148
2.152919  1.081  0.019 1.040 0 3149
2.152934  1.047  0.015 1.080 0 3150
2.152949  0.972  0.017 1.095 0 3151
2.152964  0.933  0.021 1.093 0 3152
2.152979  0.930  0.011 1.091 0 3153
2.152994  1.038  0.013 1.085 0 3154
2.153009  1.021  0.016 1.065 0 3155
2.153024  1.056  0.016 1.046 0 3156
2.153040  1.103  0.015 1.039 0 3157
2.153054  1.087  0.016 1.016 0 3158
2.153070  0.961  0.012 0.965 0 3159
2.153085  0.853  0.015 0.921 0 3160
2.153100  0.854  0.016 0.911 0 3161
2.153115  0.909  0.016 0.926 0 3162
2.153130  0.930  0.011 0.956 0 3163
2.153145  1.005  0.010 0.968 0 3164
2.153160  1.065  0.012 0.947 0 3165
2.153175  1.158  0.012 0.942 0 3166
2.153190  1.150  0.012 0.979 0 3167
2.153205  1.090  0.018 1.034 0 3168
2.153221  1.062  0.013 1.079 0 3169
2.153236  1.095  0.012 1.099 0 3170
2.153251  1.092  0.017 1.100 0 3171
2.153266  1.016  0.018 1.093 0 3172
2.153281  1.021  0.018 1.087 0 3173
2.153296  1.064  0.016 1.094 0 3174
2.153311  1.108  0.014 1.104 0 3175
2.153326  1.078  0.015 1.094 0 3176
2.153341  1.055  0.011 1.074 0 3177
2.153356  1.076  0.013 1.083 0 3178
2.153371  1.077  0.024 1.117 0 3179
2.153386  1.149  0.017 1.130 0 3180
2.153401  1.212  0.013 1.105 0 3181
2.153416  1.169  0.014 1.066 0 3182
2.153431  1.144  0.016 1.046 0 3183
2.153447  1.080  0.016 1.051 0 3184
2.153461  1.102  0.016 1.070 0 3185
2.153477  1.095  0.011 1.092 0 3186
2.153492  1.106  0.011 1.108 0 3187
2.153507  1.099  0.016 1.122 0 3188
2.153522  1.118  0.014 1.132 0 3189
2.153537  1.101  0.019 1.124 0 3190
2.153552  1.103  0.016 1.090 0 3191
2.153567  1.053  0.015 1.049 0 3192
2.153582  1.001  0.019 1.048 0 3193
2.153597  0.973  0.018 1.083 0 3194
2.153612  1.002  0.013 1.111 0 3195
2.153627  1.095  0.017 1.126 0 3196
2.153642  1.142  0.023 1.135 0 3197
2.153657  1.195  0.019 1.132 0 3198
2.153672  1.206  0.020 1.113 0 3199
2.153687  1.227  0.014 1.088 0 3200
2.153702  1.122  0.016 1.066 0 3201
2.153717  1.091  0.014 1.058 0 3202
2.153733  1.139  0.016 1.071 0 3203
2.153747  1.112  0.018 1.086 0 3204
2.153763  1.124  0.016 1.078 0 3205
2.153778  1.087  0.016 1.047 0 3206
2.153793  1.050  0.014 1.003 0 3207
2.153808  1.062  0.020 0.964 0 3208
2.153823  1.022  0.013 0.957 0 3209
2.153838  1.020  0.019 0.975 0 3210
2.153853  1.040  0.017 0.999 0 3211
2.153868  1.052  0.015 1.040 0 3212
2.153883  1.020  0.017 1.082 0 3213
2.153898  1.084  0.013 1.092 0 3214
2.153913  1.048  0.025 1.088 0 3215
2.153928  1.150  0.012 1.095 0 3216
2.153943  1.119  0.014 1.090 0 3217
2.153958  1.100  0.014 1.069 0 3218
2.153973  1.101  0.016 1.048 0 3219
2.153988  1.072  0.017 1.012 0 3220
2.154003  0.985  0.008 0.967 0 3221
2.154018  0.960  0.014 0.964 0 3222
2.154033  1.046  0.020 1.005 0 3223
2.154048  1.114  0.015 1.040 0 3224
2.154063  1.081  0.015 1.055 0 3225
2.154078  1.017  0.015 1.060 0 3226
2.154093  0.999  0.014 1.051 0 3227
2.154108  1.014  0.013 1.028 0 3228
2.154123  0.974  0.016 1.006 0 3229
2.154138  0.946  0.016 1.010 0 3230
2.154153  0.959  0.016 1.034 0 3231
2.154168  0.969  0.017 1.049 0 3232
2.154183  0.996  0.018 1.062 0 3233
2.154198  1.042  0.017 1.086 0 3234
2.154213  1.034  0.023 1.101 0 3235
2.154228  1.045  0.022 1.101 0 3236
2.154243  1.065  0.022 1.096 0 3237
2.154258  1.122  0.020 1.103 0 3238
2.154273  1.073  0.016 1.124 0 3239
2.154288  1.043  0.016 1.137 0 3240
2.154303  1.037  0.016 1.136 0 3241
2.154318  1.073  0.015 1.130 0 3242
2.154333  1.069  0.011 1.110 0 3243
2.154348  1.027  0.015 1.078 0 3244
2.154363  0.995  0.016 1.053 0 3245
2.154378  0.982  0.016 1.047 0 3246
2.154393  0.976  0.019 1.064 0 3247
2.154408  1.038  0.013 1.100 0 3248
2.154423  1.116  0.018 1.136 0 3249
2.154438  1.157  0.019 1.147 0 3250
2.154453  1.163  0.018 1.139 0 3251
2.154468  1.138  0.019 1.130 0 3252
2.154483  1.119  0.013 1.127 0 3253
2.154498  1.137  0.014 1.123 0 3254
2.154513  1.171  0.016 1.122 0 3255
2.154528  1.126  0.020 1.128 0 3256
2.154543  1.140  0.017 1.136 0 3257
2.154558  1.154  0.011 1.140 0 3258
2.154573  1.199  0.018 1.136 0 3259
2.154588  1.186  0.025 1.109 0 3260
2.154603  1.097  0.015 1.048 0 3261
2.154618  1.043  0.019 0.972 0 3262
2.154633  1.018  0.016 0.945 0 3263
2.154648  1.026  0.018 0.993 0 3264
2.154663  1.082  0.020 1.063 0 3265
2.154678  1.133  0.014 1.108 0 3266
2.154693  1.143  0.019 1.117 0 3267
2.154708  1.106  0.016 1.095 0 3268
2.154723  1.138  0.019 1.058 0 3269
2.154738  1.137  0.015 1.037 0 3270
2.154753  1.173  0.011 1.052 0 3271
2.154768  1.146  0.015 1.084 0 3272
2.154783  1.022  0.014 1.092 0 3273
2.154798  0.859  0.017 1.058 0 3274
2.154813  0.842  0.017 1.005 0 3275
2.154828  0.844  0.019 0.988 0 3276
2.154843  0.932  0.022 1.015 0 3277
2.154858  1.013  0.022 1.032 0 3278
2.154873  1.027  0.019 1.024 0 3279
2.154888  1.036  0.015 1.021 0 3280
2.154903  1.050  0.017 1.030 0 3281
2.154917  1.094  0.021 1.030 0 3282
2.154932  1.089  0.018 1.023 0 3283
2.154948  1.072  0.015 1.027 0 3284
2.154963  1.055  0.011 1.041 0 3285
2.154977  1.064  0.017 1.053 0 3286
2.154993  1.035  0.021 1.054 0 3287
2.155007  1.000  0.013 1.050 0 3288
2.155022  1.034  0.014 1.057 0 3289
2.155037  0.969  0.013 1.074 0 3290
2.155052  1.008  0.019 1.093 0 3291
2.155067  1.111  0.019 1.106 0 3292
2.155082  1.125  0.019 1.114 0 3293
2.155097  1.165  0.024 1.129 0 3294
2.155112  1.168  0.018 1.148 0 3295
2.155127  1.158  0.015 1.151 0 3296
2.155142  1.131  0.011 1.136 0 3297
2.155157  1.120  0.021 1.115 0 3298
2.155172  1.117  0.010 1.104 0 3299
2.155187  1.159  0.014 1.103 0 3300
2.155202  1.149  0.020 1.088 0 3301
2.155217  1.076  0.013 1.044 0 3302
2.155231  1.034  0.023 1.002 0 3303
2.155247  1.046  0.013 0.999 0 3304
2.155262  0.980  0.016 1.028 0 3305
2.155277  0.952  0.013 1.060 0 3306
2.155291  0.954  0.015 1.086 0 3307
2.155306  1.011  0.018 1.105 0 3308
2.155321  1.000  0.017 1.109 0 3309
2.155336  1.005  0.016 1.098 0 3310
2.155351  1.022  0.016 1.085 0 3311
2.155366  1.032  0.018 1.083 0 3312
2.155381  1.063  0.012 1.098 0 3313
2.155396  1.062  0.016 1.114 0 3314
2.155411  1.091  0.017 1.108 0 3315
2.155426  1.081  0.012 1.067 0 3316
2.155441  1.045  0.016 0.990 0 3317
2.155456  0.954  0.023 0.913 0 3318
2.155471  0.930  0.014 0.890 0 3319
2.155485  0.963  0.017 0.922 0 3320
2.155501  1.043  0.015 0.965 0 3321
2.155515  1.073  0.014 0.992 0 3322
2.155530  1.020  0.015 1.004 0 3323
2.155545  0.989  0.012 1.013 0 3324
2.155560  0.999  0.013 1.026 0 3325
2.155575  1.040  0.019 1.037 0 3326
2.155590  1.083  0.016 1.053 0 3327
2.155605  1.094  0.017 1.070 0 3328
2.155620  1.087  0.019 1.076 0 3329
2.155635  1.051  0.012 1.068 0 3330
2.155650  1.026  0.014 1.049 0 3331
2.155665  1.027  0.016 1.025 0 3332
2.155679  1.039  0.013 1.023 0 3333
2.155694  1.060  0.011 1.040 0 3334
2.155709  1.034  0.013 1.037 0 3335
2.155724  0.991  0.019 1.003 0 3336
2.155739  0.910  0.017 0.988 0 3337
2.155754  0.904  0.018 1.018 0 3338
2.155769  0.939  0.016 1.054 0 3339
2.155784  0.963  0.014 1.055 0 3340
2.155799  1.035  0.014 1.044 0 3341
2.155814  1.087  0.012 1.041 0 3342
2.155829  1.115  0.015 1.042 0 3343
2.155843  1.112  0.014 1.038 0 3344
2.155859  1.111  0.014 1.029 0 3345
2.155873  1.106  0.017 1.014 0 3346
2.155888  1.064  0.018 0.970 0 3347
2.155903  0.992  0.016 0.914 0 3348
2.155918  0.975  0.017 0.897 0 3349
2.155933  0.971  0.017 0.928 0 3350
2.155948  0.983  0.016 0.982 0 3351
2.155963  0.975  0.015 1.035 0 3352
2.155978  0.935  0.019 1.063 0 3353
2.155993  0.987  0.017 1.063 0 3354
2.156008  1.082  0.016 1.049 0 3355
2.156022  1.081  0.016 1.045 0 3356
2.156037  1.044  0.019 1.068 0 3357
2.156052  1.031  0.011 1.091 0 3358
2.156067  1.135  0.016 1.092 0 3359
2.156082  1.135  0.013 1.082 0 3360
2.156097  1.116  0.015 1.065 0 3361
2.156112  1.130  0.016 1.027 0 3362
2.156126  1.140  0.015 0.985 0 3363
2.156142  1.114  0.013 0.983 0 3364
2.156156  1.113  0.013 1.006 0 3365
2.156171  1.027  0.013 1.030 0 3366
2.156186  0.924  0.015 1.047 0 3367
2.156201  0.901  0.017 1.045 0 3368
2.156216  0.910  0.015 1.031 0 3369
2.156231  0.941  0.018 1.023 0 3370
2.156246  0.963  0.020 1.022 0 3371
2.156260  0.959  0.017 1.027 0 3372
2.156275  1.008  0.016 1.044 0 3373
2.156290  1.039  0.017 1.069 0 3374
2.156305  1.055  0.020 1.091 0 3375
2.156320  1.105  0.014 1.090 0 3376
2.156335  1.117  0.017 1.060 0 3377
2.156350  1.026  0.017 1.033 0 3378
2.156365  1.022  0.017 1.029 0 3379
2.156379  1.010  0.015 1.023 0 3380
2.156394  1.044  0.014 1.013 0 3381
2.156409  1.007  0.019 1.019 0 3382
2.156424  1.021  0.015 1.024 0 3383
2.156439  1.014  0.018 1.002 0 3384
2.156454  1.059  0.019 0.979 0 3385
2.156469  1.102  0.013 0.992 0 3386
2.156483  1.070  0.017 1.037 0 3387
2.156498  1.027  0.017 1.079 0 3388
2.156513  1.033  0.016 1.102 0 3389
2.156528  1.103  0.016 1.114 0 3390
2.156543  1.164  0.020 1.125 0 3391
2.156558  1.151  0.022 1.128 0 3392
2.156573  1.164  0.020 1.118 0 3393
2.156588  1.125  0.023 1.095 0 3394
2.156602  1.089  0.018 1.084 0 3395
2.156617  1.147  0.022 1.102 0 3396
2.156632  1.162  0.011 1.121 0 3397
2.156647  1.126  0.013 1.110 0 3398
2.156662  1.100  0.016 1.082 0 3399
2.156677  1.057  0.017 1.067 0 3400
2.156692  1.004  0.020 1.076 0 3401
2.156706  1.009  0.015 1.092 0 3402
2.156721  1.011  0.021 1.082 0 3403
2.156736  0.967  0.014 1.050 0 3404
2.156751  0.934  0.020 1.029 0 3405
2.156766  0.977  0.021 1.017 0 3406
2.156781  1.013  0.017 0.995 0 3407
2.156796  1.014  0.019 0.982 0 3408
2.156810  1.042  0.014 1.017 0 3409
2.156825  1.135  0.016 1.077 0 3410
2.156840  1.205  0.015 1.107 0 3411
2.156855  1.230  0.015 1.112 0 3412
2.156870  1.214  0.016 1.110 0 3413
2.156884  1.134  0.020 1.106 0 3414
2.156899  1.117  0.017 1.101 0 3415
2.156914  1.115  0.016 1.104 0 3416
2.156929  1.122  0.015 1.114 0 3417
2.156944  1.108  0.019 1.116 0 3418
2.156959  1.152  0.014 1.109 0 3419
2.156974  1.153  0.016 1.102 0 3420
2.156988  1.145  0.011 1.095 0 3421
2.157003  1.169  0.016 1.085 0 3422
2.157018  1.164  0.016 1.074 0 3423
2.157033  1.107  0.016 1.064 0 3424
2.157048  1.089  0.018 1.059 0 3425
2.157062  1.010  0.012 1.047 0 3426
2.157077  0.992  0.020 1.008 0 3427
2.157092  0.986  0.015 0.976 0 3428
2.157107  0.988  0.021 0.989 0 3429
2.157122  1.045  0.017 1.027 0 3430
2.157137  1.063  0.017 1.056 0 3431
2.157151  1.027  0.019 1.078 0 3432
2.157166  1.017  0.018 1.107 0 3433
2.157181  0.995  0.015 1.131 0 3434
2.157196  1.004  0.017 1.138 0 3435
2.157211  1.030  0.019 1.129 0 3436
2.157225  0.980  0.015 1.119 0 3437
2.157240  1.010  0.013 1.119 0 3438
2.157255  1.025  0.025 1.124 0 3439
2.157270  1.098  0.020 1.124 0 3440
2.157285  1.152  0.020 1.118 0 3441
2.157300  1.146  0.017 1.119 0 3442
2.157314  1.114  0.020 1.131 0 3443
2.157329  1.110  0.013 1.147 0 3444
2.157344  1.124  0.021 1.164 0 3445
2.157359  1.206  0.016 1.174 0 3446
2.157374  1.158  0.019 1.172 0 3447
2.157388  1.148  0.016 1.160 0 3448
2.157403  1.159  0.015 1.143 0 3449
2.157418  1.142  0.018 1.126 0 3450
2.157433  1.172  0.020 1.100 0 3451
2.157448  1.166  0.017 1.054 0 3452
2.157462  1.157  0.012 1.023 0 3453
2.157477  1.105  0.016 1.044 0 3454
2.157492  1.075  0.019 1.088 0 3455
2.157507  1.056  0.017 1.110 0 3456
2.157521  1.012  0.014 1.110 0 3457
2.157536  0.988  0.021 1.112 0 3458
2.157551  0.996  0.021 1.128 0 3459
2.157566  1.081  0.011 1.147 0 3460
2.157581  1.072  0.016 1.147 0 3461
2.157596  1.057  0.015 1.126 0 3462
2.157610  1.014  0.015 1.087 0 3463
2.157625  1.020  0.012 1.051 0 3464
2.157640  1.081  0.015 1.033 0 3465
2.157655  1.071  0.016 1.025 0 3466
2.157670  1.068  0.021 1.036 0 3467
2.157684  1.037  0.018 1.065 0 3468
2.157699  1.020  0.017 1.085 0 3469
2.157714  0.989  0.016 1.085 0 3470
2.157729  1.034  0.024 1.096 0 3471
2.157743  1.050  0.018 1.120 0 3472
2.157758  1.076  0.016 1.129 0 3473
2.157773  1.145  0.017 1.119 0 3474
2.157788  1.163  0.017 1.108 0 3475
2.157802  1.183  0.013 1.104 0 3476
2.157817  1.149  0.015 1.097 0 3477
2.157832  1.158  0.020 1.081 0 3478
2.157847  1.062  0.017 1.069 0 3479
2.157862  1.102  0.018 1.081 0 3480
2.157876  1.119  0.028 1.112 0 3481
2.157891  1.140  0.021 1.145 0 3482
2.157906  1.144  0.020 1.164 0 3483
2.157921  1.165  0.018 1.159 0 3484
2.157935  1.134  0.018 1.130 0 3485
2.157950  1.162  0.015 1.079 0 3486
2.157965  1.134  0.016 1.031 0 3487
2.157979  1.168  0.019 1.019 0 3488
2.157995  1.071  0.021 1.045 0 3489
2.158009  1.019  0.014 1.071 0 3490
2.158024  0.997  0.021 1.077 0 3491
2.158039  1.022  0.024 1.081 0 3492
2.158054  1.019  0.018 1.091 0 3493
2.158068  1.057  0.015 1.102 0 3494
2.158083  1.028  0.017 1.106 0 3495
2.158098  1.048  0.028 1.105 0 3496
2.158113  1.070  0.021 1.110 0 3497
2.158127  1.081  0.017 1.119 0 3498
2.158142  1.075  0.016 1.124 0 3499
2.158157  1.076  0.017 1.118 0 3500
2.158171  1.049  0.021 1.108 0 3501
2.158186  1.034  0.021 1.105 0 3502
2.158201  1.015  0.018 1.114 0 3503
2.158216  1.029  0.019 1.127 0 3504
2.158231  1.123  0.018 1.126 0 3505
2.158245  1.144  0.020 1.099 0 3506
2.158260  1.195  0.029 1.077 0 3507
2.158275  1.259  0.022 1.089 0 3508
2.158290  1.263  0.015 1.125 0 3509
2.158304  1.235  0.016 1.152 0 3510
2.158319  1.219  0.020 1.154 0 3511
2.158334  1.219  0.020 1.147 0 3512
2.158349  1.248  0.014 1.141 0 3513
2.158363  1.194  0.023 1.114 0 3514
2.158378  1.124  0.019 1.059 0 3515
2.158393  1.093  0.017 1.008 0 3516
2.158408  0.993  0.019 1.010 0 3517
2.158422  1.018  0.018 1.052 0 3518
2.158437  1.009  0.016 1.067 0 3519
2.158452  0.955  0.023 1.020 0 3520
2.158466  0.942  0.018 0.973 0 3521
2.158481  0.988  0.019 0.988 0 3522
2.158496  1.019  0.018 1.039 0 3523
2.158511  1.119  0.021 1.080 0 3524
2.158525  1.160  0.018 1.115 0 3525
2.158540  1.139  0.023 1.139 0 3526
2.158555  1.151  0.012 1.142 0 3527
2.158569  1.179  0.017 1.129 0 3528
2.158584  1.152  0.019 1.108 0 3529
2.158599  1.121  0.021 1.085 0 3530
2.158614  1.057  0.025 1.070 0 3531
2.158628  1.081  0.026 1.065 0 3532
2.158643  1.045  0.016 1.070 0 3533
2.158658  1.077  0.011 1.087 0 3534
2.158673  1.083  0.023 1.105 0 3535
2.158687  1.081  0.021 1.104 0 3536
2.158702  1.085  0.017 1.084 0 3537
2.158717  1.059  0.020 1.069 0 3538
2.158731  1.115  0.014 1.085 0 3539
2.158746  1.115  0.016 1.117 0 3540
2.158761  1.154  0.014 1.136 0 3541
2.158776  1.141  0.018 1.138 0 3542
2.158790  1.091  0.018 1.122 0 3543
2.158805  1.026  0.018 1.096 0 3544
2.158820  1.015  0.020 1.073 0 3545
2.158834  1.052  0.021 1.046 0 3546
2.158849  1.008  0.014 1.009 0 3547
2.158864  1.045  0.020 1.004 0 3548
2.158879  1.121  0.023 1.047 0 3549
2.158893  1.165  0.021 1.089 0 3550
2.158908  1.184  0.016 1.100 0 3551
2.158923  1.149  0.017 1.083 0 3552
2.158937  1.065  0.016 1.055 0 3553
2.158952  1.049  0.013 1.043 0 3554
2.158967  1.116  0.014 1.053 0 3555
2.158982  1.133  0.022 1.057 0 3556
2.158996  1.072  0.017 1.030 0 3557
2.159011  0.972  0.021 0.990 0 3558
2.159025  0.946  0.021 0.977 0 3559
2.159040  0.877  0.017 0.979 0 3560
2.159055  0.878  0.018 0.969 0 3561
2.159070  0.942  0.019 0.978 0 3562
2.159084  1.028  0.016 1.019 0 3563
2.159099  1.079  0.017 1.063 0 3564
2.159114  1.090  0.022 1.087 0 3565
2.159128  1.079  0.019 1.087 0 3566
2.159143  0.991  0.018 1.068 0 3567
2.159158  0.932  0.019 1.022 0 3568
2.159173  0.935  0.015 0.968 0 3569
2.159187  1.009  0.021 0.964 0 3570
2.159202  1.050  0.019 1.008 0 3571
2.159217  1.034  0.016 1.051 0 3572
2.159231  1.089  0.019 1.072 0 3573
2.159246  1.116  0.024 1.077 0 3574
2.159261  1.144  0.015 1.071 0 3575
2.159275  1.145  0.019 1.048 0 3576
2.159290  1.106  0.021 1.015 0 3577
2.159305  1.107  0.017 1.009 0 3578
2.159319  1.046  0.016 1.038 0 3579
2.159334  1.012  0.019 1.056 0 3580
2.159349  1.033  0.019 1.049 0 3581
2.159363  1.048  0.020 1.056 0 3582
2.159378  1.066  0.024 1.092 0 3583
2.159393  1.069  0.023 1.121 0 3584
2.159407  1.046  0.023 1.115 0 3585
2.159422  1.000  0.023 1.085 0 3586
2.159437  1.027  0.028 1.063 0 3587
2.159451  1.031  0.023 1.063 0 3588
2.159466  1.040  0.015 1.065 0 3589
2.159481  1.007  0.014 1.054 0 3590
2.159495  0.986  0.021 1.028 0 3591
2.159510  0.926  0.015 0.986 0 3592
2.159525  0.874  0.023 0.949 0 3593
2.159539  0.907  0.019 0.958 0 3594
2.159554  0.960  0.017 1.004 0 3595
2.159569  1.045  0.016 1.053 0 3596
2.159583  1.080  0.018 1.085 0 3597
2.159598  1.068  0.014 1.098 0 3598
2.159613  1.104  0.017 1.100 0 3599
2.159627  1.116  0.016 1.107 0 3600
2.159642  1.108  0.021 1.116 0 3601
2.159657  1.143  0.024 1.111 0 3602
2.159671  1.168  0.020 1.097 0 3603
2.159686  1.182  0.021 1.086 0 3604
2.159701  1.210  0.018 1.080 0 3605
2.159715  1.126  0.017 1.072 0 3606
2.159730  1.080  0.021 1.053 0 3607
2.159745  1.051  0.022 1.043 0 3608
2.159759  1.026  0.021 1.055 0 3609
2.159774  1.081  0.022 1.080 0 3610
2.159788  1.139  0.024 1.101 0 3611
2.159803  1.193  0.018 1.106 0 3612
2.159818  1.194  0.019 1.090 0 3613
2.159832  1.161  0.022 1.058 0 3614
2.159847  1.077  0.023 1.020 0 3615
2.159862  0.988  0.019 0.986 0 3616
2.159876  1.000  0.019 0.974 0 3617
2.159891  1.059  0.017 0.992 0 3618
2.159906  1.076  0.024 1.020 0 3619
2.159920  1.059  0.024 1.044 0 3620
2.159935  1.002  0.015 1.064 0 3621
2.159950  0.997  0.018 1.072 0 3622
2.159964  0.993  0.018 1.070 0 3623
2.159979  0.972  0.025 1.056 0 3624
2.159993  0.980  0.020 1.034 0 3625
2.160008  0.942  0.018 1.016 0 3626
2.160023  1.002  0.019 1.013 0 3627
2.160038  0.998  0.011 1.014 0 3628
2.160052  0.990  0.017 1.008 0 3629
2.160067  0.939  0.015 0.992 0 3630
2.160081  0.940  0.018 0.979 0 3631
2.160096  0.994  0.015 0.974 0 3632
2.160110  1.012  0.019 0.954 0 3633
2.160125  0.986  0.025 0.918 0 3634
2.160140  0.873  0.021 0.907 0 3635
2.160154  0.837  0.018 0.927 0 3636
2.160169  0.839  0.019 0.938 0 3637
2.160184  0.849  0.026 0.932 0 3638
2.160198  0.873  0.019 0.941 0 3639
2.160213  0.910  0.021 0.985 0 3640
2.160227  0.953  0.024 1.043 0 3641
2.160242  1.037  0.017 1.096 0 3642
2.160257  1.067  0.013 1.126 0 3643
2.160271  1.089  0.020 1.136 0 3644
2.160286  1.120  0.026 1.131 0 3645
2.160301  1.080  0.023 1.119 0 3646
2.160315  1.086  0.023 1.108 0 3647
2.160330  1.104  0.023 1.105 0 3648
2.160344  1.157  0.017 1.108 0 3649
2.160359  1.153  0.018 1.110 0 3650
2.160374  1.117  0.022 1.105 0 3651
2.160388  1.058  0.023 1.076 0 3652
2.160403  0.985  0.021 1.005 0 3653
2.160417  0.957  0.020 0.935 0 3654
2.160432  0.961  0.022 0.934 0 3655
2.160447  1.031  0.017 0.982 0 3656
2.160461  1.047  0.023 1.030 0 3657
2.160476  1.040  0.026 1.082 0 3658
2.160490  1.089  0.022 1.124 0 3659
2.160505  1.108  0.023 1.143 0 3660
2.160520  1.165  0.020 1.135 0 3661
2.160534  1.160  0.016 1.104 0 3662
2.160549  1.120  0.012 1.060 0 3663
2.160563  1.078  0.013 1.025 0 3664
2.160578  1.056  0.021 1.014 0 3665
2.160593  1.040  0.017 1.027 0 3666
2.160654  0.955  0.015 1.075 1    0
2.160672  0.982  0.022 1.080 1    1
2.160691  1.031  0.018 1.075 1    2
2.160710  1.074  0.014 1.063 1    3
2.160729  1.075  0.020 1.046 1    4
2.160747  1.079  0.015 1.024 1    5
2.160766  1.070  0.011 1.021 1    6
2.160784  1.064  0.013 1.032 1    7
2.160803  0.988  0.019 1.032 1    8
2.160822  1.041  0.015 1.025 1    9
2.160841  1.088  0.017 1.027 1   10
2.160859  1.074  0.014 1.039 1   11
2.160878  1.073  0.015 1.058 1   12
2.160896  0.998  0.019 1.072 1   13
2.160915  0.925  0.015 1.061 1   14
2.160934  0.931  0.017 1.023 1   15
2.160952  0.924  0.020 0.991 1   16
2.160971  0.944  0.020 0.984 1   17
2.160990  0.983  0.016 0.976 1   18
2.161008  0.986  0.015 0.976 1   19
2.161027  1.010  0.020 1.015 1   20
2.161046  1.010  0.016 1.057 1   21
2.161064  1.034  0.014 1.061 1   22
2.161083  1.053  0.012 1.042 1   23
2.161101  1.085  0.015 1.031 1   24
2.161120  1.100  0.013 1.032 1   25
2.161139  1.152  0.018 1.026 1   26
2.161157  1.155  0.020 1.017 1   27
2.161176  1.042  0.018 1.018 1   28
2.161195  1.069  0.016 1.016 1   29
2.161213  1.017  0.018 1.005 1   30
2.161232  1.006  0.014 0.995 1   31
2.161250  0.981  0.012 0.969 1   32
2.161269  0.985  0.012 0.939 1   33
2.161288  0.966  0.016 0.938 1   34
2.161306  0.928  0.016 0.946 1   35
2.161325  0.902  0.018 0.962 1   36
2.161344  0.896  0.022 0.985 1   37
2.161362  0.924  0.016 1.005 1   38
2.161381  1.014  0.015 1.013 1   39
2.161400  1.027  0.017 1.004 1   40
2.161418  1.009  0.018 0.983 1   41
2.161437  1.011  0.014 0.957 1   42
2.161455  0.999  0.016 0.951 1   43
2.161474  0.995  0.020 0.966 1   44
2.161493  0.955  0.009 0.971 1   45
2.161511  0.921  0.016 0.972 1   46
2.161530  0.823  0.015 0.957 1   47
2.161548  0.797  0.021 0.922 1   48
2.161567  0.817  0.013 0.926 1   49
2.161586  0.865  0.016 0.945 1   50
2.161604  0.854  0.016 0.926 1   51
2.161623  0.854  0.017 0.908 1   52
2.161641  0.961  0.018 0.914 1   53
2.161660  1.009  0.013 0.917 1   54
2.161679  1.020  0.020 0.890 1   55
2.161697  0.933  0.011 0.854 1   56
2.161716  0.897  0.013 0.869 1   57
2.161735  0.934  0.014 0.919 1   58
2.161753  0.911  0.017 0.951 1   59
2.161772  0.902  0.015 0.935 1   60
2.161790  0.844  0.014 0.873 1   61
2.161809  0.834  0.013 0.856 1   62
2.161828  0.865  0.017 0.906 1   63
2.161846  0.862  0.021 0.926 1   64
2.161865  0.838  0.014 0.926 1   65
2.161883  0.861  0.015 0.937 1   66
2.161902  0.943  0.018 0.940 1   67
2.161920  0.952  0.018 0.931 1   68
2.161939  0.934  0.014 0.924 1   69
2.161958  0.929  0.013 0.927 1   70
2.161976  0.939  0.014 0.920 1   71
2.161995  0.876  0.020 0.887 1   72
2.162013  0.840  0.016 0.863 1   73
2.162032  0.873  0.014 0.879 1   74
2.162050  0.929  0.011 0.885 1   75
2.162069  0.905  0.010 0.877 1   76
2.162088  0.927  0.022 0.880 1   77
2.162106  0.966  0.017 0.905 1   78
2.162125  0.998  0.012 0.951 1   79
2.162143  1.068  0.009 0.987 1   80
2.162162  0.976  0.013 0.990 1   81
2.162180  0.918  0.021 0.974 1   82
2.162199  0.917  0.010 0.952 1   83
2.162218  0.944  0.014 0.925 1   84
2.162236  0.950  0.019 0.924 1   85
2.162255  1.051  0.016 0.955 1   86
2.162274  1.076  0.014 0.970 1   87
2.162292  1.082  0.016 0.963 1   88
2.162311  1.050  0.015 0.959 1   89
2.162329  0.991  0.014 0.953 1   90
2.162348  0.941  0.013 0.956 1   91
2.162366  0.934  0.008 0.981 1   92
2.162385  0.949  0.011 0.999 1   93
2.162403  0.990  0.018 1.004 1   94
2.162422  1.011  0.015 1.004 1   95
2.162441  0.989  0.014 0.994 1   96
2.162459  0.923  0.010 0.952 1   97
2.162478  0.859  0.011 0.884 1   98
2.162496  0.793  0.015 0.860 1   99
2.162515  0.868  0.014 0.910 1  100
2.162533  0.972  0.019 0.959 1  101
2.162552  0.985  0.017 0.978 1  102
2.162570  0.990  0.013 0.986 1  103
2.162589  1.002  0.018 0.984 1  104
2.162607  1.012  0.022 0.979 1  105
2.162626  1.024  0.017 0.970 1  106
2.162645  1.008  0.013 0.965 1  107
2.162663  1.053  0.010 0.982 1  108
2.162682  1.042  0.018 1.002 1  109
2.162700  1.044  0.014 1.006 1  110
2.162719  1.008  0.017 0.987 1  111
2.162737  0.929  0.021 0.930 1  112
2.162756  0.784  0.016 0.817 1  113
2.162775  0.709  0.007 0.715 1  114
2.162793  0.775  0.011 0.742 1  115
2.162812  0.806  0.014 0.821 1  116
2.162830  0.804  0.018 0.843 1  117
2.162849  0.723  0.018 0.809 1  118
2.162867  0.665  0.010 0.752 1  119
2.162886  0.720  0.012 0.759 1  120
2.162905  0.826  0.013 0.850 1  121
2.162923  0.921  0.012 0.931 1  122
2.162941  0.946  0.021 0.965 1  123
2.162960  0.929  0.015 0.962 1  124
2.162978  0.867  0.011 0.924 1  125
2.162997  0.879  0.017 0.895 1  126
2.163015  0.921  0.011 0.920 1  127
2.163034  0.942  0.011 0.938 1  128
2.163053  0.910  0.014 0.929 1  129
2.163071  0.900  0.014 0.922 1  130
2.163090  0.926  0.020 0.916 1  131
2.163108  0.930  0.014 0.907 1  132
2.163126  0.925  0.012 0.920 1  133
2.163145  0.917  0.013 0.950 1  134
2.163164  0.921  0.018 0.973 1  135
2.163182  1.020  0.018 0.977 1  136
2.163201  1.029  0.021 0.953 1  137
2.163219  0.976  0.011 0.917 1  138
2.163238  0.965  0.015 0.913 1  139
2.163256  0.922  0.018 0.928 1  140
2.163275  0.926  0.016 0.929 1  141
2.163293  0.944  0.015 0.929 1  142
2.163312  0.915  0.015 0.928 1  143
2.163330  0.930  0.015 0.935 1  144
2.163349  0.997  0.017 0.962 1  145
2.163368  1.002  0.015 0.992 1  146
2.163386  0.956  0.019 0.997 1  147
2.163404  0.982  0.010 0.970 1  148
2.163423  0.992  0.014 0.945 1  149
2.163441  1.011  0.012 0.944 1  150
2.163460  0.979  0.012 0.946 1  151
2.163478  0.955  0.014 0.953 1  152
2.163497  0.959  0.014 0.969 1  153
2.163516  0.967  0.016 0.988 1  154
2.163534  0.958  0.014 1.000 1  155
2.163553  0.929  0.020 0.993 1  156
2.163571  0.943  0.024 0.978 1  157
2.163589  0.956  0.017 0.962 1  158
2.163608  0.908  0.018 0.930 1  159
2.163627  0.890  0.019 0.891 1  160
2.163645  0.859  0.017 0.889 1  161
2.163663  0.944  0.015 0.924 1  162
2.163682  0.977  0.012 0.961 1  163
2.163701  0.951  0.014 0.975 1  164
2.163719  0.938  0.014 0.973 1  165
2.163737  0.922  0.016 0.972 1  166
2.163756  0.947  0.015 0.986 1  167
2.163774  0.950  0.012 1.010 1  168
2.163793  0.947  0.014 1.019 1  169
2.163811  0.966  0.011 1.010 1  170
2.163830  0.985  0.015 1.008 1  171
2.163848  1.002  0.018 1.014 1  172
2.163867  1.015  0.010 1.021 1  173
2.163885  0.964  0.015 1.024 1  174
2.163904  0.981  0.011 1.018 1  175
2.163922  1.029  0.011 1.003 1  176
2.163941  1.070  0.012 0.997 1  177
2.163959  1.024  0.008 0.991 1  178
2.163978  0.964  0.014 0.968 1  179
2.163996  0.907  0.012 0.956 1  180
2.164015  0.908  0.012 0.945 1  181
2.164033  0.899  0.012 0.895 1  182
2.164052  0.821  0.012 0.845 1  183
2.164070  0.793  0.014 0.827 1  184
2.164089  0.797  0.013 0.826 1  185
2.164107  0.829  0.011 0.846 1  186
2.164126  0.938  0.017 0.908 1  187
2.164144  0.971  0.010 0.975 1  188
2.164162  0.963  0.015 1.006 1  189
2.164181  0.964  0.010 1.017 1  190
2.164200  0.899  0.014 1.012 1  191
2.164218  0.903  0.014 1.000 1  192
2.164237  1.000  0.015 1.002 1  193
2.164255  1.028  0.014 1.010 1  194
2.164273  1.015  0.019 1.009 1  195
2.164292  1.028  0.014 0.987 1  196
2.164310  1.012  0.015 0.940 1  197
2.164329  0.962  0.018 0.899 1  198
2.164347  0.890  0.014 0.875 1  199
2.164366  0.913  0.015 0.907 1  200
2.164384  0.975  0.012 0.974 1  201
2.164402  1.025  0.010 1.001 1  202
2.164421  0.946  0.014 0.975 1  203
2.164439  0.856  0.022 0.945 1  204
2.164458  0.927  0.013 0.953 1  205
2.164476  0.989  0.010 0.973 1  206
2.164495  1.011  0.009 0.980 1  207
2.164513  1.022  0.016 0.973 1  208
2.164532  0.997  0.012 0.976 1  209
2.164550  0.982  0.012 0.972 1  210
2.164569  1.031  0.019 0.961 1  211
2.164587  0.975  0.014 0.968 1  212
2.164606  0.969  0.016 0.989 1  213
2.164624  0.985  0.016 1.001 1  214
2.164642  1.007  0.013 1.003 1  215
2.164661  1.005  0.015 1.001 1  216
2.164679  0.991  0.018 0.997 1  217
2.164698  0.940  0.013 0.976 1  218
2.164716  0.924  0.014 0.943 1  219
2.164734  0.899  0.013 0.933 1  220
2.164753  0.929  0.015 0.927 1  221
2.164772  0.886  0.011 0.912 1  222
2.164790  0.916  0.014 0.928 1  223
2.164809  0.949  0.014 0.936 1  224
2.164827  0.916  0.016 0.919 1  225
2.164845  0.926  0.013 0.924 1  226
2.164864  0.977  0.014 0.959 1  227
2.164882  1.027  0.013 0.998 1  228
2.164901  1.072  0.014 1.020 1  229
2.164919  1.086  0.020 1.020 1  230
2.164937  1.039  0.016 1.004 1  231
2.164956  1.015  0.015 0.999 1  232
2.164974  1.055  0.018 1.008 1  233
2.164993  1.040  0.015 1.003 1  234
2.165011  1.005  0.011 0.984 1  235
2.165029  1.050  0.014 0.963 1  236
2.165048  1.028  0.016 0.939 1  237
2.165066  0.956  0.016 0.907 1  238
2.165085  0.910  0.011 0.873 1  239
2.165103  0.956  0.019 0.884 1  240
2.165122  0.887  0.021 0.904 1  241
2.165140  0.824  0.016 0.900 1  242
2.165158  0.876  0.013 0.920 1  243
2.165177  0.901  0.013 0.946 1  244
2.165195  0.953  0.017 0.940 1  245
2.165214  0.881  0.012 0.920 1  246
2.165232  0.890  0.012 0.919 1  247
2.165251  0.926  0.015 0.943 1  248
2.165269  0.952  0.016 0.959 1  249
2.165287  0.949  0.010 0.939 1  250
2.165306  0.898  0.010 0.883 1  251
2.165324  0.845  0.009 0.856 1  252
2.165343  0.915  0.012 0.890 1  253
2.165361  0.938  0.013 0.920 1  254
2.165379  0.934  0.022 0.900 1  255
2.165398  0.837  0.018 0.825 1  256
2.165416  0.771  0.011 0.779 1  257
2.165434  0.886  0.014 0.836 1  258
2.165453  0.951  0.014 0.914 1  259
2.165471  0.981  0.020 0.946 1  260
2.165490  0.977  0.010 0.948 1  261
2.165508  1.031  0.016 0.950 1  262
2.165526  1.014  0.016 0.952 1  263
2.165545  0.981  0.013 0.959 1  264
2.165563  0.960  0.015 0.965 1  265
2.165582  0.953  0.012 0.969 1  266
2.165600  0.986  0.014 0.968 1  267
2.165618  0.983  0.010 0.941 1  268
2.165637  0.964  0.015 0.903 1  269
2.165655  0.882  0.014 0.893 1  270
2.165674  0.879  0.014 0.908 1  271
2.165692  0.958  0.014 0.917 1  272
2.165710  0.985  0.011 0.937 1  273
2.165729  0.986  0.014 0.965 1  274
2.165747  0.957  0.010 0.984 1  275
2.165766  0.874  0.016 0.989 1  276
2.165784  0.908  0.013 0.975 1  277
2.165802  0.932  0.013 0.935 1  278
2.165821  0.917  0.015 0.887 1  279
2.165839  0.897  0.018 0.879 1  280
2.165858  0.877  0.013 0.923 1  281
2.165876  0.926  0.011 0.941 1  282
2.165894  0.895  0.018 0.930 1  283
2.165913  0.912  0.014 0.932 1  284
2.165931  0.979  0.014 0.928 1  285
2.165949  0.981  0.012 0.928 1  286
2.165968  1.028  0.019 0.942 1  287
2.165986  0.968  0.014 0.947 1  288
2.166004  0.907  0.013 0.939 1  289
2.166023  0.927  0.015 0.947 1  290
2.166041  0.945  0.020 0.969 1  291
2.166060  1.010  0.014 0.981 1  292
2.166078  0.996  0.016 0.983 1  293
2.166096  0.999  0.013 0.981 1  294
2.166115  0.989  0.013 0.966 1  295
2.166133  0.921  0.014 0.930 1  296
2.166152  0.873  0.015 0.877 1  297
2.166170  0.810  0.013 0.837 1  298
2.166188  0.817  0.011 0.851 1  299
2.166206  0.898  0.008 0.900 1  300
2.166225  0.970  0.012 0.939 1  301
2.166243  0.938  0.013 0.960 1  302
2.166262  0.845  0.015 0.964 1  303
2.166280  0.881  0.013 0.961 1  304
2.166298  0.940  0.013 0.958 1  305
2.166317  1.026  0.013 0.953 1  306
2.166335  1.092  0.020 0.960 1  307
2.166353  1.029  0.015 0.980 1  308
2.166372  0.989  0.016 0.995 1  309
2.166390  0.925  0.019 0.996 1  310
2.166408  0.916  0.010 0.998 1  311
2.166427  1.006  0.018 1.001 1  312
2.166445  0.993  0.016 0.983 1  313
2.166463  0.935  0.014 0.948 1  314
2.166482  0.946  0.013 0.919 1  315
2.166500  0.977  0.015 0.904 1  316
2.166518  0.946  0.017 0.881 1  317
2.166537  0.888  0.016 0.857 1  318
2.166555  0.830  0.013 0.881 1  319
2.166573  0.829  0.016 0.932 1  320
2.166592  0.898  0.014 0.955 1  321
2.166610  0.941  0.017 0.965 1  322
2.166629  0.955  0.014 0.964 1  323
2.166647  0.963  0.016 0.956 1  324
2.166665  0.960  0.013 0.962 1  325
2.166683  1.005  0.010 0.978 1  326
2.166702  1.007  0.014 0.987 1  327
2.166720  0.995  0.013 0.987 1  328
2.166738  0.951  0.009 0.978 1  329
2.166757  0.948  0.012 0.944 1  330
2.166775  0.900  0.018 0.896 1  331
2.166793  0.878  0.014 0.868 1  332
2.166812  0.824  0.019 0.874 1  333
2.166830  0.896  0.015 0.907 1  334
2.166848  0.945  0.009 0.926 1  335
2.166867  0.908  0.014 0.909 1  336
2.166885  0.859  0.014 0.879 1  337
2.166903  0.803  0.012 0.830 1  338
2.166922  0.768  0.013 0.805 1  339
2.166940  0.859  0.015 0.857 1  340
2.166958  0.968  0.012 0.923 1  341
2.166977  1.008  0.018 0.941 1  342
2.166995  1.011  0.020 0.930 1  343
2.167013  0.930  0.011 0.919 1  344
2.167032  0.921  0.011 0.916 1  345
2.167050  0.903  0.012 0.917 1  346
2.167068  0.932  0.018 0.923 1  347
2.167087  0.920  0.011 0.915 1  348
2.167105  0.864  0.011 0.898 1  349
2.167123  0.918  0.012 0.915 1  350
2.167141  1.011  0.020 0.938 1  351
2.167160  1.018  0.016 0.926 1  352
2.167178  0.953  0.014 0.918 1  353
2.167196  0.982  0.016 0.934 1  354
2.167215  0.947  0.015 0.924 1  355
2.167233  0.881  0.016 0.900 1  356
2.167251  0.914  0.020 0.914 1  357
2.167270  0.871  0.009 0.941 1  358
2.167288  0.863  0.008 0.941 1  359
2.167306  0.853  0.014 0.935 1  360
2.167324  0.847  0.012 0.947 1  361
2.167343  0.974  0.013 0.964 1  362
2.167361  1.020  0.018 0.979 1  363
2.167379  1.011  0.012 0.983 1  364
2.167397  1.016  0.014 0.974 1  365
2.167416  0.994  0.011 0.956 1  366
2.167434  0.959  0.014 0.918 1  367
2.167453  0.884  0.007 0.865 1  368
2.167471  0.842  0.012 0.864 1  369
2.167489  0.887  0.019 0.912 1  370
2.167507  0.921  0.010 0.945 1  371
2.167526  0.983  0.015 0.944 1  372
2.167544  0.978  0.015 0.930 1  373
2.167562  0.964  0.012 0.928 1  374
2.167580  0.926  0.011 0.937 1  375
2.167599  0.917  0.016 0.949 1  376
2.167617  0.859  0.015 0.943 1  377
2.167635  0.864  0.015 0.917 1  378
2.167654  0.883  0.012 0.910 1  379
2.167672  0.966  0.012 0.926 1  380
2.167690  0.979  0.013 0.936 1  381
2.167708  1.014  0.016 0.945 1  382
2.167727  1.003  0.016 0.960 1  383
2.167745  0.983  0.012 0.978 1  384
2.167763  0.970  0.013 0.988 1  385
2.167782  0.989  0.016 0.989 1  386
2.167800  0.985  0.012 0.985 1  387
2.167818  1.035  0.011 0.984 1  388
2.167836  1.017  0.013 0.981 1  389
2.167855  0.952  0.015 0.981 1  390
2.167873  0.949  0.011 0.986 1  391
2.167891  0.964  0.015 0.979 1  392
2.167910  0.937  0.009 0.952 1  393
2.167928  0.925  0.016 0.903 1  394
2.167946  0.934  0.017 0.868 1  395
2.167964  0.965  0.013 0.898 1  396
2.167983  0.979  0.017 0.952 1  397
2.168001  0.910  0.013 0.981 1  398
2.168019  0.857  0.012 0.992 1  399
2.168037  0.901  0.015 0.995 1  400
2.168056  0.935  0.018 0.996 1  401
2.168074  1.017  0.015 0.999 1  402
2.168092  1.020  0.014 1.004 1  403
2.168110  1.011  0.013 1.003 1  404
2.168128  0.985  0.013 0.995 1  405
2.168147  0.980  0.017 0.990 1  406
2.168165  1.003  0.018 0.990 1  407
2.168183  1.011  0.013 0.990 1  408
2.168201  1.016  0.020 0.991 1  409
2.168220  1.045  0.017 0.990 1  410
2.168238  0.997  0.014 0.991 1  411
2.168256  0.997  0.009 0.985 1  412
2.168274  0.997  0.013 0.962 1  413
2.168293  0.983  0.017 0.927 1  414
2.168311  0.887  0.010 0.921 1  415
2.168329  0.897  0.010 0.946 1  416
2.168348  1.000  0.014 0.962 1  417
2.168366  1.034  0.015 0.975 1  418
2.168384  1.010  0.018 0.985 1  419
2.168402  0.974  0.018 0.978 1  420
2.168421  1.007  0.008 0.965 1  421
2.168439  1.022  0.011 0.966 1  422
2.168457  1.028  0.012 0.984 1  423
2.168475  1.021  0.017 0.996 1  424
2.168494  1.033  0.019 0.999 1  425
2.168512  0.997  0.011 1.000 1  426
2.168530  1.001  0.019 0.993 1  427
2.168548  0.990  0.012 0.979 1  428
2.168566  0.962  0.012 0.966 1  429
2.168585  0.976  0.013 0.954 1  430
2.168603  1.002  0.013 0.955 1  431
2.168621  1.003  0.013 0.963 1  432
2.168639  0.999  0.013 0.972 1  433
2.168658  1.020  0.016 0.974 1  434
2.168676  1.014  0.012 0.967 1  435
2.168694  0.974  0.011 0.962 1  436
2.168712  0.904  0.012 0.953 1  437
2.168730  0.896  0.010 0.953 1  438
2.168749  0.936  0.011 0.965 1  439
2.168767  0.970  0.015 0.951 1  440
2.168785  0.915  0.014 0.917 1  441
2.168803  0.888  0.013 0.909 1  442
2.168821  0.921  0.013 0.932 1  443
2.168840  0.957  0.014 0.945 1  444
2.168858  0.959  0.016 0.955 1  445
2.168876  1.002  0.014 0.973 1  446
2.168894  1.018  0.011 0.989 1  447
2.168912  0.960  0.015 0.992 1  448
2.168931  0.932  0.014 0.980 1  449
2.168949  0.952  0.008 0.971 1  450
2.168967  0.948  0.015 0.976 1  451
2.168985  0.931  0.014 0.981 1  452
2.169003  0.997  0.015 0.980 1  453
2.169022  1.071  0.009 0.974 1  454
2.169040  1.041  0.016 0.970 1  455
2.169058  0.998  0.016 0.965 1  456
2.169076  0.902  0.013 0.948 1  457
2.169095  0.827  0.012 0.912 1  458
2.169113  0.849  0.009 0.892 1  459
2.169131  0.893  0.010 0.929 1  460
2.169149  0.987  0.011 0.981 1  461
2.169167  1.043  0.012 1.001 1  462
2.169185  1.034  0.015 0.997 1  463
2.169204  0.981  0.018 0.987 1  464
2.169222  0.941  0.014 0.976 1  465
2.169240  0.916  0.012 0.969 1  466
2.169258  0.918  0.015 0.960 1  467
2.169276  0.899  0.015 0.939 1  468
2.169295  0.900  0.015 0.922 1  469
2.169313  0.951  0.016 0.935 1  470
2.169331  0.960  0.012 0.945 1  471
2.169349  0.910  0.013 0.923 1  472
2.169368  0.872  0.011 0.894 1  473
2.169386  0.867  0.010 0.898 1  474
2.169404  0.939  0.014 0.915 1  475
2.169422  0.982  0.014 0.925 1  476
2.169440  1.044  0.013 0.950 1  477
2.169458  1.043  0.015 0.979 1  478
2.169477  1.010  0.014 0.991 1  479
2.169495  0.933  0.014 0.987 1  480
2.169513  0.956  0.013 0.987 1  481
2.169531  0.968  0.012 1.005 1  482
2.169549  1.026  0.009 1.017 1  483
2.169568  1.035  0.015 1.010 1  484
2.169585  1.017  0.013 0.994 1  485
2.169604  1.063  0.018 0.986 1  486
2.169622  1.016  0.016 0.988 1  487
2.169640  0.997  0.015 0.980 1  488
2.169658  0.982  0.016 0.967 1  489
2.169676  0.974  0.014 0.960 1  490
2.169695  0.972  0.014 0.958 1  491
2.169713  1.003  0.014 0.963 1  492
2.169731  0.968  0.012 0.970 1  493
2.169749  0.961  0.012 0.976 1  494
2.169767  0.984  0.017 0.978 1  495
2.169785  0.937  0.013 0.970 1  496
2.169804  0.920  0.008 0.950 1  497
2.169822  0.867  0.011 0.920 1  498
2.169840  0.869  0.015 0.905 1  499
2.169858  0.947  0.012 0.906 1  500
2.169876  0.962  0.014 0.919 1  501
2.169894  0.975  0.014 0.929 1  502
2.169912  0.962  0.015 0.915 1  503
2.169931  0.952  0.010 0.906 1  504
2.169949  0.949  0.012 0.924 1  505
2.169967  0.893  0.008 0.951 1  506
2.169985  0.837  0.014 0.958 1  507
2.170003  0.823  0.012 0.929 1  508
2.170021  0.853  0.014 0.892 1  509
2.170040  0.892  0.011 0.881 1  510
2.170058  0.939  0.015 0.898 1  511
2.170076  0.971  0.013 0.933 1  512
2.170094  0.966  0.014 0.948 1  513
2.170112  0.926  0.013 0.930 1  514
2.170130  0.925  0.010 0.895 1  515
2.170149  0.914  0.014 0.873 1  516
2.170166  0.889  0.012 0.890 1  517
2.170185  0.894  0.011 0.923 1  518
2.170203  0.981  0.011 0.944 1  519
2.170221  0.970  0.009 0.941 1  520
2.170239  0.916  0.013 0.928 1  521
2.170257  0.875  0.012 0.914 1  522
2.170275  0.881  0.013 0.900 1  523
2.170294  0.860  0.011 0.897 1  524
2.170312  0.852  0.007 0.882 1  525
2.170330  0.813  0.015 0.856 1  526
2.170348  0.808  0.010 0.859 1  527
2.170366  0.785  0.009 0.889 1  528
2.170384  0.831  0.016 0.929 1  529
2.170403  0.900  0.009 0.941 1  530
2.170420  0.908  0.014 0.910 1  531
2.170439  0.905  0.014 0.883 1  532
2.170457  0.916  0.011 0.879 1  533
2.170475  0.910  0.014 0.870 1  534
2.170493  0.866  0.015 0.856 1  535
2.170511  0.817  0.012 0.843 1  536
2.170529  0.847  0.010 0.869 1  537
2.170547  0.947  0.013 0.928 1  538
2.170566  0.996  0.014 0.965 1  539
2.170583  0.995  0.014 0.977 1  540
2.170602  1.022  0.015 0.969 1  541
2.170620  0.992  0.016 0.950 1  542
2.170638  0.949  0.013 0.948 1  543
2.170656  0.941  0.014 0.960 1  544
2.170674  0.915  0.012 0.974 1  545
2.170692  0.976  0.015 0.989 1  546
2.170710  1.002  0.011 0.994 1  547
2.170728  0.961  0.016 0.983 1  548
2.170747  1.013  0.009 0.957 1  549
2.170765  1.035  0.014 0.949 1  550
2.170783  1.007  0.012 0.968 1  551
2.170801  0.990  0.013 0.982 1  552
2.170819  0.971  0.007 0.979 1  553
2.170837  0.958  0.008 0.975 1  554
2.170855  0.997  0.010 0.956 1  555
2.170873  1.003  0.014 0.913 1  556
2.170892  0.988  0.015 0.875 1  557
2.170910  0.838  0.012 0.850 1  558
2.170928  0.794  0.014 0.850 1  559
2.170946  0.843  0.011 0.875 1  560
2.170964  0.893  0.013 0.899 1  561
2.170982  0.952  0.007 0.918 1  562
2.171000  0.978  0.012 0.903 1  563
2.171018  0.918  0.010 0.862 1  564
2.171036  0.881  0.006 0.868 1  565
2.171054  0.845  0.009 0.920 1  566
2.171072  0.871  0.015 0.948 1  567
2.171090  0.924  0.014 0.936 1  568
2.171108  0.942  0.012 0.901 1  569
2.171127  0.965  0.010 0.885 1  570
2.171145  0.989  0.012 0.907 1  571
2.171163  0.954  0.012 0.916 1  572
2.171181  0.900  0.020 0.892 1  573
2.171199  0.901  0.020 0.848 1  574
2.171217  0.927  0.021 0.832 1  575
2.171235  1.007  0.019 0.864 1  576
2.171253  1.008  0.017 0.906 1  577
2.171271  0.984  0.020 0.932 1  578
2.171289  0.958  0.016 0.939 1  579
2.171308  0.999  0.014 0.940 1  580
2.171325  0.990  0.009 0.958 1  581
2.171344  1.004  0.017 0.979 1  582
2.171362  1.002  0.013 0.983 1  583
2.171380  0.999  0.012 0.974 1  584
2.171398  0.955  0.010 0.966 1  585
2.171416  0.933  0.012 0.970 1  586
2.171434  0.966  0.009 0.975 1  587
2.171452  0.976  0.013 0.959 1  588
2.171470  0.999  0.012 0.947 1  589
2.171488  1.012  0.015 0.962 1  590
2.171506  0.987  0.011 0.974 1  591
2.171524  0.948  0.015 0.974 1  592
2.171542  0.936  0.012 0.974 1  593
2.171560  0.942  0.013 0.972 1  594
2.171578  0.944  0.016 0.949 1  595
2.171597  0.958  0.012 0.918 1  596
2.171615  0.939  0.013 0.903 1  597
2.171633  0.928  0.013 0.904 1  598
2.171651  0.923  0.013 0.930 1  599
2.171669  0.928  0.016 0.957 1  600
2.171687  0.923  0.014 0.963 1  601
2.171705  0.913  0.009 0.962 1  602
2.171723  0.908  0.011 0.965 1  603
2.171741  0.952  0.012 0.980 1  604
2.171759  0.926  0.012 0.988 1  605
2.171777  0.961  0.014 0.981 1  606
2.171795  0.965  0.015 0.974 1  607
2.171813  0.966  0.014 0.979 1  608
2.171831  1.008  0.014 0.989 1  609
2.171849  1.037  0.012 0.990 1  610
2.171868  1.000  0.013 0.967 1  611
2.171885  0.935  0.013 0.936 1  612
2.171903  0.924  0.015 0.931 1  613
2.171921  0.906  0.014 0.942 1  614
2.171940  0.919  0.010 0.939 1  615
2.171958  0.924  0.012 0.938 1  616
2.171976  0.946  0.013 0.940 1  617
2.171994  0.907  0.011 0.908 1  618
2.172012  0.871  0.012 0.886 1  619
2.172030  0.872  0.009 0.925 1  620
2.172048  0.890  0.014 0.967 1  621
2.172066  0.888  0.013 0.968 1  622
2.172084  0.855  0.009 0.937 1  623
2.172102  0.860  0.009 0.917 1  624
2.172120  0.880  0.010 0.931 1  625
2.172138  0.927  0.017 0.958 1  626
2.172156  0.935  0.008 0.967 1  627
2.172174  0.958  0.009 0.963 1  628
2.172192  0.997  0.013 0.971 1  629
2.172210  1.038  0.012 0.980 1  630
2.172228  1.025  0.011 0.969 1  631
2.172246  0.995  0.013 0.941 1  632
2.172264  0.994  0.015 0.904 1  633
2.172282  0.950  0.014 0.887 1  634
2.172300  0.900  0.013 0.900 1  635
2.172318  0.885  0.013 0.901 1  636
2.172336  0.900  0.009 0.871 1  637
2.172354  0.895  0.011 0.847 1  638
2.172372  0.920  0.009 0.867 1  639
2.172390  0.877  0.011 0.900 1  640
2.172408  0.806  0.010 0.899 1  641
2.172426  0.767  0.013 0.876 1  642
2.172444  0.799  0.013 0.876 1  643
2.172462  0.894  0.013 0.915 1  644
2.172480  0.974  0.011 0.935 1  645
2.172498  0.967  0.010 0.907 1  646
2.172516  0.895  0.011 0.898 1  647
2.172534  0.880  0.009 0.933 1  648
2.172553  0.984  0.013 0.964 1  649
2.172570  1.012  0.010 0.971 1  650
2.172589  0.978  0.009 0.961 1  651
2.172606  0.954  0.011 0.956 1  652
2.172625  0.967  0.008 0.947 1  653
2.172642  0.917  0.015 0.898 1  654
2.172661  0.856  0.014 0.839 1  655
2.172678  0.773  0.014 0.833 1  656
2.172697  0.782  0.013 0.871 1  657
2.172714  0.830  0.009 0.920 1  658
2.172733  0.854  0.013 0.950 1  659
2.172750  0.865  0.012 0.966 1  660
2.172768  0.921  0.012 0.983 1  661
2.172786  0.969  0.012 0.993 1  662
2.172805  0.978  0.011 0.986 1  663
2.172823  0.987  0.016 0.981 1  664
2.172840  1.005  0.017 0.976 1  665
2.172858  1.008  0.014 0.954 1  666
2.172877  0.995  0.009 0.935 1  667
2.172894  0.979  0.011 0.951 1  668
2.172912  0.941  0.010 0.967 1  669
2.172930  0.915  0.012 0.948 1  670
2.172948  0.909  0.009 0.925 1  671
2.172966  0.898  0.012 0.924 1  672
2.172984  0.913  0.013 0.912 1  673
2.173002  0.931  0.015 0.890 1  674
2.173020  0.928  0.017 0.881 1  675
2.173038  0.905  0.009 0.864 1  676
2.173056  0.907  0.012 0.861 1  677
2.173074  0.941  0.010 0.901 1  678
2.173092  0.979  0.010 0.939 1  679
2.173110  0.992  0.014 0.964 1  680
2.173128  0.968  0.009 0.987 1  681
2.173146  0.948  0.010 0.994 1  682
2.173164  1.000  0.013 0.985 1  683
2.173182  1.022  0.012 0.980 1  684
2.173200  1.031  0.011 0.990 1  685
2.173218  1.045  0.017 0.998 1  686
2.173236  0.978  0.014 0.988 1  687
2.173254  0.927  0.013 0.970 1  688
2.173272  0.957  0.011 0.961 1  689
2.173290  0.953  0.008 0.945 1  690
2.173308  0.991  0.009 0.915 1  691
2.173326  0.980  0.010 0.905 1  692
2.173344  0.951  0.008 0.930 1  693
2.173362  0.977  0.010 0.964 1  694
2.173380  0.935  0.014 0.972 1  695
2.173398  0.880  0.014 0.958 1  696
2.173416  0.931  0.015 0.955 1  697
2.173434  0.956  0.009 0.952 1  698
2.173452  0.886  0.010 0.910 1  699
2.173470  0.887  0.007 0.878 1  700
2.173488  0.903  0.010 0.915 1  701
2.173506  0.950  0.012 0.953 1  702
2.173523  1.005  0.011 0.967 1  703
2.173541  1.021  0.011 0.985 1  704
2.173559  1.031  0.013 1.000 1  705
2.173578  1.030  0.013 1.007 1  706
2.173595  1.048  0.011 1.011 1  707
2.173613  1.088  0.011 1.013 1  708
2.173631  1.096  0.014 1.017 1  709
2.173649  1.085  0.013 1.012 1  710
2.173667  0.999  0.013 0.991 1  711
2.173685  0.966  0.017 0.967 1  712
2.173703  0.950  0.012 0.964 1  713
2.173721  0.969  0.013 0.960 1  714
2.173739  0.984  0.012 0.932 1  715
2.173757  0.911  0.009 0.920 1  716
2.173775  0.932  0.012 0.929 1  717
2.173793  0.969  0.009 0.905 1  718
2.173811  0.919  0.016 0.850 1  719
2.173829  0.820  0.014 0.815 1  720
2.173846  0.740  0.012 0.807 1  721
2.173864  0.746  0.008 0.832 1  722
2.173882  0.828  0.009 0.876 1  723
2.173900  0.804  0.009 0.849 1  724
2.173918  0.778  0.018 0.796 1  725
2.173936  0.856  0.008 0.819 1  726
2.173954  0.914  0.015 0.894 1  727
2.173972  0.931  0.010 0.949 1  728
2.173990  0.955  0.009 0.955 1  729
2.174008  0.960  0.013 0.926 1  730
2.174026  0.939  0.009 0.916 1  731
2.174044  0.946  0.009 0.943 1  732
2.174062  0.936  0.013 0.972 1  733
2.174080  0.915  0.012 0.993 1  734
2.174098  0.893  0.013 1.000 1  735
2.174116  0.967  0.010 0.987 1  736
2.174133  1.005  0.011 0.960 1  737
2.174151  0.958  0.011 0.954 1  738
2.174169  0.920  0.010 0.968 1  739
2.174187  0.963  0.013 0.955 1  740
2.174205  0.934  0.016 0.921 1  741
2.174223  0.936  0.010 0.918 1  742
2.174241  0.957  0.009 0.930 1  743
2.174259  0.918  0.013 0.937 1  744
2.174277  0.896  0.011 0.953 1  745
2.174294  0.958  0.010 0.977 1  746
2.174313  1.065  0.015 1.002 1  747
2.174330  1.100  0.017 1.020 1  748
2.174349  1.054  0.009 1.025 1  749
2.174366  1.057  0.013 1.025 1  750
2.174384  1.057  0.012 1.022 1  751
2.174402  1.065  0.011 1.020 1  752
2.174420  1.040  0.011 1.012 1  753
2.174438  1.048  0.010 0.993 1  754
2.174456  1.024  0.012 0.979 1  755
2.174474  0.991  0.012 0.987 1  756
2.174492  0.940  0.010 0.991 1  757
2.174510  0.936  0.011 0.989 1  758
2.174527  0.982  0.012 0.996 1  759
2.174545  0.991  0.014 0.997 1  760
2.174563  0.944  0.012 0.985 1  761
2.174581  0.962  0.013 0.983 1  762
2.174599  1.010  0.011 0.995 1  763
2.174617  1.007  0.010 1.000 1  764
2.174635  0.995  0.014 0.990 1  765
2.174653  1.030  0.012 0.975 1  766
2.174670  1.057  0.014 0.971 1  767
2.174689  1.007  0.014 0.988 1  768
2.174706  1.007  0.013 1.004 1  769
2.174724  1.049  0.014 1.006 1  770
2.174742  1.014  0.009 1.001 1  771
2.174760  0.939  0.011 0.992 1  772
2.174778  0.953  0.015 0.986 1  773
2.174796  1.000  0.008 0.990 1  774
2.174814  1.006  0.010 0.991 1  775
2.174832  0.980  0.013 0.978 1  776
2.174850  0.963  0.016 0.962 1  777
2.174867  0.915  0.010 0.943 1  778
2.174885  0.892  0.010 0.925 1  779
2.174903  0.902  0.010 0.938 1  780
2.174921  0.933  0.011 0.967 1  781
2.174939  0.971  0.008 0.979 1  782
2.174957  0.964  0.011 0.982 1  783
2.174975  0.978  0.011 0.975 1  784
2.174993  0.945  0.008 0.954 1  785
2.175010  0.961  0.013 0.927 1  786
2.175028  0.942  0.013 0.923 1  787
2.175046  0.961  0.007 0.931 1  788
2.175064  0.922  0.011 0.930 1  789
2.175082  0.927  0.011 0.940 1  790
2.175100  0.940  0.009 0.959 1  791
2.175117  0.927  0.014 0.987 1  792
2.175135  0.966  0.013 1.010 1  793
2.175153  0.945  0.012 1.012 1  794
2.175171  0.971  0.009 0.999 1  795
2.175189  0.966  0.013 0.981 1  796
2.175207  0.940  0.011 0.975 1  797
2.175225  0.996  0.013 0.995 1  798
2.175242  1.056  0.011 1.007 1  799
2.175260  1.011  0.009 0.977 1  800
2.175278  0.958  0.012 0.904 1  801
2.175296  0.889  0.013 0.855 1  802
2.175314  0.815  0.014 0.896 1  803
2.175332  0.831  0.011 0.964 1  804
2.175350  0.921  0.008 0.988 1  805
2.175368  0.965  0.012 0.978 1  806
2.175385  1.021  0.011 0.960 1  807
2.175403  1.015  0.012 0.939 1  808
2.175421  1.007  0.009 0.920 1  809
2.175439  0.933  0.011 0.912 1  810
2.175457  0.892  0.013 0.920 1  811
2.175475  0.920  0.011 0.944 1  812
2.175493  0.907  0.009 0.970 1  813
2.175510  0.905  0.009 0.967 1  814
2.175528  0.910  0.009 0.923 1  815
2.175546  0.873  0.013 0.884 1  816
2.175564  0.947  0.012 0.893 1  817
2.175582  1.033  0.009 0.936 1  818
2.175600  1.070  0.012 0.978 1  819
2.175617  0.999  0.010 0.991 1  820
2.175635  0.931  0.009 0.966 1  821
2.175653  0.880  0.012 0.919 1  822
2.175671  0.895  0.012 0.878 1  823
2.175689  0.883  0.008 0.837 1  824
2.175707  0.920  0.013 0.816 1  825
2.175725  0.931  0.011 0.863 1  826
2.175742  0.925  0.013 0.932 1  827
2.175760  0.792  0.015 0.976 1  828
2.175778  0.789  0.010 1.004 1  829
2.175796  0.887  0.012 1.011 1  830
2.175814  0.926  0.011 0.996 1  831
2.175831  0.958  0.015 0.981 1  832
2.175849  1.001  0.011 0.976 1  833
2.175867  0.991  0.012 0.957 1  834
2.175885  0.908  0.011 0.913 1  835
2.175903  0.899  0.011 0.903 1  836
2.175920  0.940  0.012 0.932 1  837
2.175938  0.953  0.011 0.945 1  838
2.175956  0.898  0.011 0.921 1  839
2.175974  0.830  0.013 0.860 1  840
2.175992  0.767  0.010 0.806 1  841
2.176010  0.793  0.011 0.833 1  842
2.176028  0.905  0.011 0.898 1  843
2.176045  0.941  0.014 0.899 1  844
2.176063  0.946  0.012 0.867 1  845
2.176081  0.924  0.010 0.846 1  846
2.176099  0.861  0.011 0.839 1  847
2.176116  0.850  0.014 0.875 1  848
2.176134  0.857  0.014 0.935 1  849
2.176152  0.929  0.012 0.979 1  850
2.176170  1.005  0.013 1.006 1  851
2.176188  1.025  0.014 1.021 1  852
2.176205  1.035  0.013 1.020 1  853
2.176223  1.000  0.013 1.002 1  854
2.176241  0.995  0.015 0.973 1  855
2.176259  0.981  0.010 0.959 1  856
2.176277  0.994  0.014 0.974 1  857
2.176295  1.033  0.012 0.993 1  858
2.176312  1.055  0.014 0.985 1  859
2.176330  1.042  0.012 0.954 1  860
2.176348  1.004  0.012 0.937 1  861
2.176366  0.994  0.014 0.933 1  862
2.176384  1.061  0.009 0.924 1  863
2.176401  1.126  0.015 0.943 1  864
2.176419  1.063  0.009 0.972 1  865
2.176437  0.969  0.011 0.977 1  866
2.176455  0.885  0.010 0.977 1  867
2.176472  0.826  0.013 0.951 1  868
2.176490  0.796  0.011 0.884 1  869
2.176508  0.817  0.010 0.858 1  870
2.176526  0.869  0.017 0.900 1  871
2.176543  0.912  0.011 0.934 1  872
2.176561  0.909  0.011 0.933 1  873
2.176579  0.896  0.012 0.922 1  874
2.176597  0.900  0.010 0.923 1  875
2.176615  0.884  0.009 0.930 1  876
2.176633  0.906  0.010 0.943 1  877
2.176650  0.939  0.011 0.956 1  878
2.176668  0.958  0.015 0.969 1  879
2.176686  1.009  0.011 0.992 1  880
2.176704  1.005  0.012 1.004 1  881
2.176722  1.011  0.019 0.990 1  882
2.176739  0.975  0.009 0.970 1  883
2.176757  0.966  0.013 0.967 1  884
2.176775  0.972  0.014 0.974 1  885
2.176793  1.011  0.014 0.986 1  886
2.176811  1.004  0.013 0.984 1  887
2.176828  1.008  0.015 0.952 1  888
2.176846  0.958  0.011 0.909 1  889
2.176864  0.892  0.011 0.910 1  890
2.176882  0.844  0.010 0.945 1  891
2.176899  0.864  0.012 0.960 1  892
2.176917  0.899  0.014 0.959 1  893
2.176935  0.938  0.013 0.956 1  894
2.176953  0.985  0.010 0.961 1  895
2.176970  0.964  0.006 0.975 1  896
2.176988  0.970  0.010 0.985 1  897
2.177006  0.980  0.011 0.970 1  898
2.177024  0.961  0.011 0.923 1  899
2.177041  0.930  0.016 0.901 1  900
2.177059  0.966  0.012 0.932 1  901
2.177077  1.007  0.011 0.971 1  902
2.177095  1.032  0.013 0.994 1  903
2.177112  1.055  0.016 1.005 1  904
2.177130  1.063  0.013 1.001 1  905
2.177148  1.019  0.010 0.984 1  906
2.177166  0.941  0.010 0.952 1  907
2.177183  0.893  0.011 0.906 1  908
2.177201  0.884  0.010 0.891 1  909
2.177219  0.950  0.013 0.925 1  910
2.177237  0.964  0.011 0.948 1  911
2.177254  0.961  0.012 0.949 1  912
2.177272  0.951  0.012 0.946 1  913
2.177290  0.942  0.009 0.940 1  914
2.177307  0.922  0.008 0.944 1  915
2.177325  0.997  0.014 0.963 1  916
2.177343  0.997  0.013 0.966 1  917
2.177361  0.961  0.012 0.927 1  918
2.177378  0.900  0.011 0.877 1  919
2.177396  0.849  0.008 0.858 1  920
2.177414  0.864  0.013 0.869 1  921
2.177432  0.917  0.008 0.905 1  922
2.177449  0.927  0.010 0.946 1  923
2.177467  0.939  0.008 0.970 1  924
2.177485  0.971  0.011 0.959 1  925
2.177503  1.008  0.005 0.923 1  926
2.177520  1.044  0.012 0.922 1  927
2.177538  0.995  0.013 0.968 1  928
2.177556  0.966  0.011 1.006 1  929
2.177574  0.938  0.012 1.016 1  930
2.177591  0.905  0.011 1.004 1  931
2.177609  0.930  0.008 0.980 1  932
2.177627  0.965  0.015 0.969 1  933
2.177644  0.972  0.009 0.973 1  934
2.177662  0.932  0.011 0.964 1  935
2.177680  0.892  0.008 0.957 1  936
2.177698  0.900  0.012 0.983 1  937
2.177716  0.956  0.012 1.003 1  938
2.177733  0.940  0.014 0.986 1  939
2.177751  0.920  0.013 0.946 1  940
2.177769  0.933  0.016 0.915 1  941
2.177786  0.964  0.011 0.923 1  942
2.177804  0.980  0.008 0.933 1  943
2.177822  0.937  0.014 0.896 1  944
2.177840  0.901  0.010 0.858 1  945
2.177857  0.938  0.009 0.879 1  946
2.177875  0.977  0.014 0.923 1  947
2.177892  0.984  0.011 0.943 1  948
2.177910  0.938  0.008 0.935 1  949
2.177928  0.927  0.010 0.948 1  950
2.177946  0.966  0.011 0.986 1  951
2.177963  0.988  0.007 1.004 1  952
2.177981  0.966  0.015 0.993 1  953
2.177999  0.959  0.010 0.967 1  954
2.178016  0.991  0.011 0.954 1  955
2.178034  1.024  0.010 0.967 1  956
2.178052  1.057  0.008 0.980 1  957
2.178070  1.082  0.011 0.976 1  958
2.178087  0.976  0.008 0.962 1  959
2.178105  0.952  0.011 0.939 1  960
2.178123  0.954  0.014 0.914 1  961
2.178140  0.937  0.012 0.903 1  962
2.178158  0.926  0.010 0.927 1  963
2.178176  0.959  0.009 0.965 1  964
2.178194  0.982  0.010 0.977 1  965
2.178211  1.052  0.014 0.979 1  966
2.178229  1.057  0.012 0.992 1  967
2.178246  1.023  0.013 1.009 1  968
2.178264  0.974  0.010 1.010 1  969
2.178282  0.934  0.012 0.973 1  970
2.178300  0.878  0.011 0.904 1  971
2.178317  0.837  0.013 0.860 1  972
2.178335  0.869  0.011 0.874 1  973
2.178353  0.912  0.013 0.912 1  974
2.178370  0.940  0.009 0.933 1  975
2.178388  0.899  0.008 0.928 1  976
2.178406  0.885  0.012 0.930 1  977
2.178423  0.897  0.014 0.951 1  978
2.178441  0.905  0.012 0.948 1  979
2.178459  0.857  0.012 0.909 1  980
2.178476  0.852  0.023 0.870 1  981
2.178494  0.837  0.013 0.851 1  982
2.178512  0.825  0.014 0.845 1  983
2.178530  0.776  0.010 0.836 1  984
2.178547  0.809  0.013 0.862 1  985
2.178565  0.896  0.013 0.930 1  986
2.178582  0.943  0.014 0.973 1  987
2.178600  0.942  0.014 0.972 1  988
2.178618  0.950  0.012 0.967 1  989
2.178636  0.989  0.011 0.981 1  990
2.178653  0.955  0.010 0.999 1  991
2.178671  0.912  0.011 1.008 1  992
2.178689  0.955  0.015 1.006 1  993
2.178706  0.969  0.015 0.995 1  994
2.178724  0.966  0.011 0.993 1  995
2.178741  0.998  0.013 1.001 1  996
2.178759  1.022  0.013 1.012 1  997
2.178777  1.065  0.010 1.021 1  998
2.178795  1.058  0.010 1.017 1  999
2.178812  1.060  0.013 1.001 1 1000
2.178830  1.031  0.014 0.987 1 1001
2.178848  1.027  0.014 0.977 1 1002
2.178865  0.956  0.012 0.943 1 1003
2.178883  0.954  0.022 0.900 1 1004
2.178900  0.910  0.012 0.875 1 1005
2.178918  0.903  0.014 0.826 1 1006
2.178936  0.796  0.010 0.767 1 1007
2.178953  0.805  0.011 0.781 1 1008
2.178971  0.890  0.009 0.840 1 1009
2.178989  0.958  0.009 0.881 1 1010
2.179006  0.985  0.011 0.917 1 1011
2.179024  0.934  0.012 0.949 1 1012
2.179042  0.905  0.014 0.969 1 1013
2.179059  0.882  0.010 0.978 1 1014
2.179077  0.873  0.009 0.958 1 1015
2.179095  0.936  0.010 0.917 1 1016
2.179112  0.966  0.014 0.901 1 1017
2.179130  0.958  0.011 0.924 1 1018
2.179147  0.922  0.011 0.964 1 1019
2.179165  0.876  0.010 0.991 1 1020
2.179183  0.926  0.011 0.995 1 1021
2.179200  0.992  0.012 0.994 1 1022
2.179218  0.981  0.012 1.012 1 1023
2.179236  0.984  0.010 1.034 1 1024
2.179253  0.974  0.013 1.043 1 1025
2.179271  0.983  0.014 1.033 1 1026
2.179289  1.020  0.017 1.007 1 1027
2.179306  1.019  0.014 0.989 1 1028
2.179324  0.988  0.012 0.993 1 1029
2.179341  0.994  0.010 0.990 1 1030
2.179359  0.965  0.011 0.970 1 1031
2.179377  0.955  0.009 0.955 1 1032
2.179394  0.951  0.013 0.965 1 1033
2.179412  0.925  0.010 0.973 1 1034
2.179430  0.923  0.012 0.968 1 1035
2.179447  0.973  0.011 0.978 1 1036
2.179465  1.015  0.011 0.993 1 1037
2.179482  1.086  0.011 0.982 1 1038
2.179500  1.079  0.009 0.957 1 1039
2.179518  1.028  0.011 0.959 1 1040
2.179535  1.024  0.018 0.986 1 1041
2.179553  0.974  0.015 0.999 1 1042
2.179571  0.925  0.012 1.001 1 1043
2.179588  0.925  0.013 1.012 1 1044
2.179606  0.951  0.011 1.029 1 1045
2.179623  1.015  0.011 1.042 1 1046
2.179641  1.066  0.011 1.045 1 1047
2.179659  1.082  0.012 1.044 1 1048
2.179676  1.061  0.014 1.040 1 1049
2.179694  1.043  0.013 1.026 1 1050
2.179712  0.986  0.010 1.003 1 1051
2.179729  0.974  0.012 0.980 1 1052
2.179747  1.003  0.013 0.965 1 1053
2.179764  0.975  0.013 0.954 1 1054
2.179782  0.887  0.012 0.919 1 1055
2.179799  0.833  0.009 0.862 1 1056
2.179817  0.818  0.009 0.848 1 1057
2.179835  0.899  0.009 0.892 1 1058
2.179852  0.949  0.011 0.928 1 1059
2.179870  0.946  0.014 0.947 1 1060
2.179888  0.958  0.012 0.974 1 1061
2.179905  0.953  0.009 0.989 1 1062
2.179923  1.002  0.014 0.980 1 1063
2.179940  0.999  0.010 0.965 1 1064
2.179958  0.971  0.007 0.960 1 1065
2.179976  0.886  0.009 0.945 1 1066
2.179993  0.876  0.011 0.924 1 1067
2.180011  0.891  0.012 0.930 1 1068
2.180028  0.936  0.011 0.946 1 1069
2.180046  0.944  0.009 0.950 1 1070
2.180063  0.947  0.012 0.929 1 1071
2.180081  0.940  0.012 0.903 1 1072
2.180099  0.964  0.009 0.929 1 1073
2.180116  1.048  0.010 0.981 1 1074
2.180134  1.064  0.014 1.004 1 1075
2.180151  1.049  0.010 1.000 1 1076
2.180169  1.041  0.014 1.002 1 1077
2.180186  1.026  0.011 1.006 1 1078
2.180204  0.983  0.007 0.994 1 1079
2.180222  0.957  0.010 0.983 1 1080
2.180239  0.951  0.010 0.993 1 1081
2.180257  0.969  0.011 1.000 1 1082
2.180274  1.031  0.012 0.999 1 1083
2.180292  1.076  0.010 1.006 1 1084
2.180310  1.129  0.016 1.022 1 1085
2.180327  1.074  0.009 1.025 1 1086
2.180345  0.915  0.012 0.996 1 1087
2.180362  0.917  0.014 0.945 1 1088
2.180380  0.916  0.017 0.934 1 1089
2.180397  0.922  0.013 0.979 1 1090
2.180415  0.971  0.014 1.022 1 1091
2.180433  1.042  0.010 1.036 1 1092
2.180450  1.050  0.013 1.027 1 1093
2.180468  1.027  0.016 1.005 1 1094
2.180485  0.977  0.012 0.979 1 1095
2.180503  0.964  0.009 0.945 1 1096
2.180520  0.902  0.009 0.924 1 1097
2.180538  0.890  0.009 0.948 1 1098
2.180556  0.944  0.012 0.973 1 1099
2.180573  0.988  0.012 0.973 1 1100
2.180591  0.995  0.010 0.971 1 1101
2.180608  0.961  0.006 0.961 1 1102
2.180626  0.935  0.010 0.939 1 1103
2.180643  0.904  0.012 0.930 1 1104
2.180661  0.944  0.011 0.943 1 1105
2.180678  0.987  0.012 0.950 1 1106
2.180696  1.040  0.012 0.947 1 1107
2.180713  1.008  0.010 0.949 1 1108
2.180731  0.990  0.013 0.947 1 1109
2.180749  0.924  0.013 0.942 1 1110
2.180766  0.924  0.012 0.956 1 1111
2.180784  0.954  0.013 0.973 1 1112
2.180801  0.943  0.010 0.984 1 1113
2.180819  0.939  0.012 1.001 1 1114
2.180836  0.993  0.011 1.024 1 1115
2.180854  1.027  0.011 1.037 1 1116
2.180871  0.999  0.016 1.032 1 1117
2.180889  0.942  0.011 1.017 1 1118
2.180907  0.911  0.007 1.000 1 1119
2.180924  0.926  0.010 0.988 1 1120
2.180942  1.005  0.013 0.999 1 1121
2.180959  1.027  0.015 1.028 1 1122
2.180977  1.044  0.012 1.047 1 1123
2.180994  1.063  0.010 1.045 1 1124
2.181012  1.068  0.010 1.026 1 1125
2.181029  1.067  0.011 1.011 1 1126
2.181047  1.060  0.008 1.007 1 1127
2.181064  1.071  0.012 1.000 1 1128
2.181082  1.098  0.012 0.982 1 1129
2.181099  1.087  0.010 0.959 1 1130
2.181117  0.994  0.015 0.935 1 1131
2.181134  0.957  0.015 0.920 1 1132
2.181152  0.897  0.012 0.932 1 1133
2.181170  0.896  0.015 0.955 1 1134
2.181187  0.911  0.008 0.973 1 1135
2.181205  0.962  0.008 0.967 1 1136
2.181222  0.929  0.011 0.953 1 1137
2.181240  0.918  0.014 0.967 1 1138
2.181257  0.968  0.012 0.993 1 1139
2.181274  1.007  0.010 1.010 1 1140
2.181292  1.056  0.009 1.018 1 1141
2.181310  1.080  0.014 1.022 1 1142
2.181327  1.063  0.011 1.012 1 1143
2.181345  1.039  0.015 0.994 1 1144
2.181362  1.013  0.010 0.992 1 1145
2.181380  1.017  0.010 1.010 1 1146
2.181397  1.034  0.010 1.019 1 1147
2.181415  1.061  0.013 1.017 1 1148
2.181432  1.072  0.012 1.018 1 1149
2.181450  1.054  0.012 1.025 1 1150
2.181467  1.054  0.010 1.029 1 1151
2.181485  1.035  0.011 1.029 1 1152
2.181502  1.008  0.012 1.024 1 1153
2.181520  1.010  0.011 1.004 1 1154
2.181537  1.018  0.012 0.982 1 1155
2.181555  0.999  0.014 0.981 1 1156
2.181572  0.997  0.011 1.000 1 1157
2.181590  1.022  0.011 1.011 1 1158
2.181607  0.983  0.010 0.995 1 1159
2.181625  0.962  0.011 0.974 1 1160
2.181642  0.979  0.010 0.983 1 1161
2.181660  0.994  0.009 1.004 1 1162
2.181677  1.035  0.015 1.001 1 1163
2.181695  1.055  0.006 0.983 1 1164
2.181712  1.034  0.015 0.987 1 1165
2.181730  1.009  0.010 1.009 1 1166
2.181747  0.995  0.017 1.018 1 1167
2.181765  0.983  0.011 1.008 1 1168
2.181782  1.009  0.014 0.992 1 1169
2.181800  0.994  0.011 0.979 1 1170
2.181817  0.983  0.012 0.971 1 1171
2.181835  0.938  0.009 0.958 1 1172
2.181852  0.903  0.015 0.936 1 1173
2.181870  0.873  0.011 0.930 1 1174
2.181887  0.949  0.010 0.951 1 1175
2.181905  1.019  0.014 0.966 1 1176
2.181922  1.012  0.009 0.948 1 1177
2.181940  0.927  0.012 0.894 1 1178
2.181957  0.797  0.010 0.814 1 1179
2.181974  0.747  0.012 0.787 1 1180
2.181992  0.757  0.010 0.847 1 1181
2.182010  0.824  0.011 0.909 1 1182
2.182027  0.844  0.011 0.937 1 1183
2.182045  0.875  0.012 0.945 1 1184
2.182062  0.908  0.008 0.927 1 1185
2.182080  0.839  0.012 0.877 1 1186
2.182097  0.856  0.015 0.848 1 1187
2.182114  0.897  0.009 0.880 1 1188
2.182132  0.923  0.009 0.923 1 1189
2.182149  0.894  0.012 0.934 1 1190
2.182167  0.873  0.012 0.920 1 1191
2.182184  0.867  0.009 0.923 1 1192
2.182202  0.905  0.014 0.954 1 1193
2.182219  0.975  0.012 0.982 1 1194
2.182237  1.052  0.011 0.987 1 1195
2.182254  1.046  0.013 0.970 1 1196
2.182271  1.009  0.012 0.955 1 1197
2.182289  1.005  0.009 0.966 1 1198
2.182307  1.073  0.011 0.990 1 1199
2.182324  1.093  0.011 1.011 1 1200
2.182341  1.085  0.011 1.010 1 1201
2.182359  1.026  0.009 0.983 1 1202
2.182376  0.925  0.007 0.939 1 1203
2.182394  0.843  0.015 0.880 1 1204
2.182411  0.825  0.010 0.858 1 1205
2.182429  0.887  0.009 0.907 1 1206
2.182446  0.911  0.010 0.955 1 1207
2.182463  0.920  0.012 0.966 1 1208
2.182481  0.916  0.013 0.962 1 1209
2.182498  0.947  0.009 0.960 1 1210
2.182516  0.936  0.010 0.944 1 1211
2.182533  0.889  0.012 0.922 1 1212
2.182551  0.959  0.012 0.931 1 1213
2.182568  1.008  0.009 0.960 1 1214
2.182586  1.030  0.013 0.982 1 1215
2.182603  1.068  0.011 0.987 1 1216
2.182621  1.023  0.013 0.973 1 1217
2.182638  1.026  0.013 0.959 1 1218
2.182656  0.956  0.010 0.935 1 1219
2.182673  0.916  0.013 0.911 1 1220
2.182690  0.917  0.008 0.931 1 1221
2.182708  0.892  0.012 0.973 1 1222
2.182725  0.898  0.011 0.991 1 1223
2.182743  0.911  0.014 0.974 1 1224
2.182760  0.923  0.012 0.943 1 1225
2.182777  0.944  0.012 0.939 1 1226
2.182795  0.976  0.011 0.960 1 1227
2.182812  0.970  0.012 0.971 1 1228
2.182830  0.982  0.012 0.973 1 1229
2.182847  1.008  0.012 0.981 1 1230
2.182865  0.991  0.008 0.980 1 1231
2.182882  0.931  0.007 0.956 1 1232
2.182899  0.876  0.011 0.917 1 1233
2.182917  0.849  0.013 0.877 1 1234
2.182935  0.818  0.010 0.845 1 1235
2.182952  0.823  0.010 0.853 1 1236
2.182969  0.886  0.009 0.883 1 1237
2.182987  0.901  0.008 0.906 1 1238
2.183004  0.921  0.009 0.926 1 1239
2.183022  0.970  0.010 0.945 1 1240
2.183039  0.997  0.010 0.963 1 1241
2.183056  0.971  0.012 0.964 1 1242
2.183074  0.921  0.011 0.935 1 1243
2.183091  0.887  0.012 0.920 1 1244
2.183109  0.966  0.014 0.944 1 1245
2.183126  1.087  0.012 0.979 1 1246
2.183143  1.051  0.012 0.997 1 1247
2.183161  1.000  0.012 0.988 1 1248
2.183178  0.970  0.011 0.969 1 1249
2.183196  0.948  0.015 0.970 1 1250
2.183213  0.971  0.009 0.992 1 1251
2.183231  0.957  0.010 1.006 1 1252
2.183248  0.970  0.012 1.004 1 1253
2.183265  0.942  0.012 0.990 1 1254
2.183283  0.924  0.009 0.971 1 1255
2.183300  0.938  0.013 0.955 1 1256
2.183317  0.964  0.011 0.925 1 1257
2.183335  0.944  0.011 0.874 1 1258
2.183352  0.888  0.012 0.844 1 1259
2.183370  0.858  0.011 0.869 1 1260
2.183387  0.895  0.010 0.924 1 1261
2.183405  0.919  0.013 0.953 1 1262
2.183422  0.918  0.012 0.948 1 1263
2.183439  0.888  0.010 0.949 1 1264
2.183457  0.921  0.009 0.969 1 1265
2.183474  0.895  0.012 0.993 1 1266
2.183491  0.878  0.014 1.016 1 1267
2.183509  0.897  0.007 1.023 1 1268
2.183526  0.956  0.013 1.020 1 1269
2.183543  1.035  0.012 1.019 1 1270
2.183561  1.040  0.016 1.013 1 1271
2.183578  1.050  0.011 0.999 1 1272
2.183596  1.054  0.008 0.986 1 1273
2.183613  1.073  0.014 0.981 1 1274
2.183631  1.057  0.017 0.985 1 1275
2.183648  1.033  0.011 0.994 1 1276
2.183665  0.998  0.013 1.011 1 1277
2.183683  1.026  0.014 1.030 1 1278
2.183700  1.002  0.010 1.038 1 1279
2.183718  0.977  0.010 1.036 1 1280
2.183735  0.892  0.011 1.034 1 1281
2.183752  0.930  0.009 1.035 1 1282
2.183770  0.988  0.013 1.035 1 1283
2.183787  1.026  0.013 1.034 1 1284
2.183804  1.053  0.008 1.030 1 1285
2.183822  1.058  0.013 1.019 1 1286
2.183839  1.024  0.009 1.005 1 1287
2.183856  1.010  0.012 0.978 1 1288
2.183874  0.935  0.012 0.920 1 1289
2.183891  0.856  0.011 0.856 1 1290
2.183908  0.864  0.014 0.858 1 1291
2.183926  0.970  0.011 0.916 1 1292
2.183944  0.994  0.010 0.953 1 1293
2.183961  0.982  0.013 0.962 1 1294
2.183978  0.979  0.009 0.961 1 1295
2.183995  0.973  0.012 0.947 1 1296
2.184013  0.945  0.013 0.934 1 1297
2.184030  0.938  0.008 0.929 1 1298
2.184047  0.935  0.008 0.906 1 1299
2.184065  0.932  0.014 0.868 1 1300
2.184082  0.913  0.014 0.876 1 1301
2.184100  0.944  0.011 0.929 1 1302
2.184117  0.970  0.013 0.971 1 1303
2.184134  0.967  0.014 0.990 1 1304
2.184152  0.954  0.019 0.991 1 1305
2.184169  0.940  0.010 0.977 1 1306
2.184186  1.011  0.014 0.978 1 1307
2.184204  1.055  0.014 0.997 1 1308
2.184221  1.034  0.015 1.019 1 1309
2.184238  1.015  0.010 1.032 1 1310
2.184256  1.025  0.014 1.029 1 1311
2.184273  1.047  0.010 1.016 1 1312
2.184291  1.061  0.010 1.012 1 1313
2.184308  1.085  0.010 1.012 1 1314
2.184325  1.061  0.016 1.005 1 1315
2.184343  0.999  0.016 0.992 1 1316
2.184360  0.973  0.011 0.980 1 1317
2.184377  0.979  0.010 0.963 1 1318
2.184395  0.976  0.010 0.942 1 1319
2.184412  0.944  0.012 0.922 1 1320
2.184429  0.951  0.008 0.916 1 1321
2.184447  0.957  0.012 0.942 1 1322
2.184464  0.932  0.007 0.975 1 1323
2.184481  0.961  0.013 0.984 1 1324
2.184499  0.998  0.010 0.967 1 1325
2.184516  1.006  0.015 0.943 1 1326
2.184533  0.985  0.012 0.929 1 1327
2.184551  0.965  0.011 0.930 1 1328
2.184568  0.951  0.011 0.951 1 1329
2.184585  0.933  0.013 0.961 1 1330
2.184603  0.940  0.013 0.955 1 1331
2.184620  0.985  0.012 0.973 1 1332
2.184637  1.006  0.013 1.009 1 1333
2.184655  1.061  0.012 1.031 1 1334
2.184672  1.035  0.010 1.032 1 1335
2.184689  0.996  0.014 1.016 1 1336
2.184707  0.960  0.013 0.993 1 1337
2.184724  0.944  0.011 0.981 1 1338
2.184741  0.985  0.011 0.985 1 1339
2.184758  0.992  0.009 0.987 1 1340
2.184776  1.040  0.013 0.986 1 1341
2.184793  1.065  0.014 0.986 1 1342
2.184810  1.039  0.008 0.967 1 1343
2.184828  0.967  0.014 0.940 1 1344
2.184845  0.924  0.010 0.945 1 1345
2.184862  0.885  0.010 0.965 1 1346
2.184880  0.908  0.012 0.951 1 1347
2.184897  0.939  0.012 0.913 1 1348
2.184914  0.944  0.009 0.911 1 1349
2.184932  0.937  0.011 0.928 1 1350
2.184949  0.885  0.012 0.913 1 1351
2.184966  0.862  0.011 0.894 1 1352
2.184983  0.924  0.009 0.906 1 1353
2.185001  0.943  0.012 0.910 1 1354
2.185018  0.884  0.010 0.887 1 1355
2.185035  0.886  0.010 0.896 1 1356
2.185053  0.964  0.011 0.948 1 1357
2.185070  1.014  0.016 0.989 1 1358
2.185087  1.018  0.016 0.996 1 1359
2.185105  1.072  0.011 0.993 1 1360
2.185122  1.071  0.012 0.995 1 1361
2.185139  1.008  0.012 0.992 1 1362
2.185157  0.984  0.009 0.991 1 1363
2.185174  0.984  0.017 0.998 1 1364
2.185191  0.943  0.012 1.007 1 1365
2.185209  0.977  0.010 1.009 1 1366
2.185226  0.971  0.012 0.983 1 1367
2.185243  0.893  0.012 0.924 1 1368
2.185260  0.890  0.013 0.882 1 1369
2.185278  0.956  0.009 0.901 1 1370
2.185295  1.007  0.013 0.952 1 1371
2.185312  0.993  0.015 0.990 1 1372
2.185329  0.965  0.010 1.012 1 1373
2.185347  0.937  0.010 1.024 1 1374
2.185364  0.997  0.010 1.018 1 1375
2.185381  1.020  0.016 0.993 1 1376
2.185399  1.009  0.010 0.973 1 1377
2.185416  1.036  0.013 0.977 1 1378
2.185433  1.055  0.013 0.997 1 1379
2.185451  1.077  0.009 1.015 1 1380
2.185468  1.066  0.009 1.025 1 1381
2.185485  1.000  0.015 1.033 1 1382
2.185502  0.998  0.018 1.036 1 1383
2.185520  1.028  0.011 1.023 1 1384
2.185537  1.040  0.014 1.005 1 1385
2.185554  1.021  0.014 1.002 1 1386
2.185571  0.991  0.014 0.999 1 1387
2.185589  0.991  0.015 0.961 1 1388
2.185606  0.907  0.013 0.892 1 1389
2.185623  0.841  0.010 0.843 1 1390
2.185641  0.859  0.011 0.848 1 1391
2.185658  0.899  0.011 0.860 1 1392
2.185675  0.876  0.011 0.875 1 1393
2.185692  0.891  0.008 0.886 1 1394
2.185709  0.843  0.016 0.844 1 1395
2.185727  0.797  0.012 0.814 1 1396
2.185744  0.881  0.013 0.863 1 1397
2.185761  0.954  0.010 0.933 1 1398
2.185779  0.992  0.015 0.983 1 1399
2.185796  1.006  0.013 1.016 1 1400
2.185813  1.026  0.009 1.030 1 1401
2.185830  1.017  0.010 1.024 1 1402
2.185848  0.978  0.010 1.000 1 1403
2.185865  0.944  0.009 0.966 1 1404
2.185882  0.864  0.009 0.951 1 1405
2.185899  0.840  0.009 0.971 1 1406
2.185917  0.904  0.013 0.987 1 1407
2.185934  0.849  0.011 0.963 1 1408
2.185951  0.857  0.014 0.926 1 1409
2.185968  0.939  0.009 0.923 1 1410
2.185986  0.923  0.016 0.934 1 1411
2.186003  0.881  0.012 0.935 1 1412
2.186020  0.928  0.011 0.950 1 1413
2.186038  0.957  0.015 0.962 1 1414
2.186055  0.930  0.011 0.930 1 1415
2.186072  0.881  0.010 0.870 1 1416
2.186089  0.893  0.011 0.875 1 1417
2.186106  0.992  0.013 0.932 1 1418
2.186124  1.018  0.011 0.940 1 1419
2.186141  1.012  0.010 0.893 1 1420
2.186158  0.934  0.011 0.855 1 1421
2.186175  0.894  0.012 0.876 1 1422
2.186193  0.838  0.012 0.942 1 1423
2.186210  0.834  0.013 0.991 1 1424
2.186227  0.869  0.009 1.003 1 1425
2.186244  0.955  0.012 0.998 1 1426
2.186262  0.968  0.010 0.996 1 1427
2.186279  0.950  0.016 1.003 1 1428
2.186296  0.963  0.013 1.011 1 1429
2.186313  0.954  0.010 0.999 1 1430
2.186330  0.904  0.013 0.944 1 1431
2.186348  0.863  0.013 0.848 1 1432
2.186365  0.825  0.008 0.789 1 1433
2.186382  0.909  0.008 0.841 1 1434
2.186399  1.008  0.012 0.925 1 1435
2.186417  1.008  0.009 0.977 1 1436
2.186434  0.987  0.012 0.993 1 1437
2.186451  1.048  0.012 0.984 1 1438
2.186468  1.028  0.014 0.984 1 1439
2.186486  1.053  0.011 0.998 1 1440
2.186503  1.052  0.011 1.004 1 1441
2.186520  0.979  0.015 1.009 1 1442
2.186537  0.974  0.010 1.018 1 1443
2.186554  0.966  0.010 1.011 1 1444
2.186572  0.974  0.013 0.988 1 1445
2.186589  0.977  0.008 0.979 1 1446
2.186606  0.919  0.008 0.969 1 1447
2.186623  0.930  0.013 0.958 1 1448
2.186641  1.025  0.012 0.979 1 1449
2.186658  1.023  0.011 1.006 1 1450
2.186675  1.023  0.013 1.018 1 1451
2.186692  1.023  0.011 1.023 1 1452
2.186709  1.031  0.012 1.021 1 1453
2.186726  1.028  0.013 1.020 1 1454
2.186744  1.022  0.011 1.023 1 1455
2.186761  1.022  0.010 1.018 1 1456
2.186778  1.012  0.008 1.015 1 1457
2.186795  1.031  0.011 1.025 1 1458
2.186813  1.052  0.012 1.034 1 1459
2.186830  1.023  0.008 1.026 1 1460
2.186847  1.005  0.011 1.000 1 1461
2.186864  1.011  0.009 0.976 1 1462
2.186882  0.985  0.009 0.964 1 1463
2.186898  0.944  0.013 0.963 1 1464
2.186916  0.942  0.013 0.983 1 1465
2.186933  0.976  0.012 0.999 1 1466
2.186950  0.991  0.014 0.985 1 1467
2.186967  1.003  0.008 0.970 1 1468
2.186985  1.010  0.008 0.981 1 1469
2.187002  1.000  0.009 0.987 1 1470
2.187019  0.993  0.014 0.965 1 1471
2.187036  0.954  0.008 0.942 1 1472
2.187053  0.903  0.012 0.940 1 1473
2.187070  0.930  0.007 0.957 1 1474
2.187088  0.947  0.011 0.970 1 1475
2.187105  0.932  0.013 0.967 1 1476
2.187122  0.890  0.014 0.943 1 1477
2.187139  0.848  0.013 0.896 1 1478
2.187156  0.859  0.011 0.846 1 1479
2.187173  0.867  0.011 0.796 1 1480
2.187191  0.762  0.012 0.745 1 1481
2.187208  0.693  0.015 0.752 1 1482
2.187225  0.767  0.012 0.851 1 1483
2.187242  0.886  0.011 0.946 1 1484
2.187259  1.001  0.016 0.985 1 1485
2.187277  1.031  0.007 0.995 1 1486
2.187294  1.000  0.014 0.998 1 1487
2.187311  0.964  0.014 1.003 1 1488
2.187328  1.006  0.009 1.011 1 1489
2.187345  1.001  0.013 1.014 1 1490
2.187362  0.961  0.009 1.014 1 1491
2.187380  0.947  0.012 1.016 1 1492
2.187397  1.007  0.010 1.013 1 1493
2.187414  1.080  0.010 1.003 1 1494
2.187431  1.103  0.012 0.990 1 1495
2.187448  1.129  0.019 0.993 1 1496
2.187465  1.077  0.011 1.003 1 1497
2.187483  0.992  0.015 0.997 1 1498
2.187500  0.978  0.016 0.981 1 1499
2.187517  1.001  0.011 0.973 1 1500
2.187534  1.078  0.012 0.966 1 1501
2.187551  1.030  0.012 0.946 1 1502
2.187568  0.983  0.015 0.917 1 1503
2.187586  0.913  0.012 0.914 1 1504
2.187603  0.884  0.011 0.953 1 1505
2.187620  0.946  0.011 0.996 1 1506
2.187637  1.044  0.013 1.005 1 1507
2.187654  1.027  0.011 0.994 1 1508
2.187671  1.043  0.017 1.000 1 1509
2.187689  0.992  0.013 1.006 1 1510
2.187706  0.990  0.013 0.986 1 1511
2.187723  0.971  0.009 0.959 1 1512
2.187740  0.913  0.012 0.962 1 1513
2.187757  0.937  0.014 0.987 1 1514
2.187774  0.963  0.012 1.002 1 1515
2.187791  1.003  0.014 1.013 1 1516
2.187809  1.036  0.009 1.025 1 1517
2.187826  1.084  0.013 1.028 1 1518
2.187843  1.120  0.008 1.023 1 1519
2.187860  1.104  0.014 1.026 1 1520
2.187877  1.074  0.010 1.031 1 1521
2.187894  1.046  0.010 1.027 1 1522
2.187912  1.038  0.013 1.016 1 1523
2.187929  0.988  0.010 1.014 1 1524
2.187946  1.011  0.013 1.020 1 1525
2.187963  0.997  0.015 1.015 1 1526
2.187980  0.938  0.015 1.004 1 1527
2.187997  0.919  0.016 0.987 1 1528
2.188014  0.884  0.008 0.959 1 1529
2.188031  0.903  0.011 0.935 1 1530
2.188048  0.904  0.012 0.908 1 1531
2.188066  0.852  0.009 0.893 1 1532
2.188083  0.888  0.011 0.924 1 1533
2.188100  0.948  0.013 0.964 1 1534
2.188117  0.949  0.015 0.977 1 1535
2.188134  0.936  0.011 0.977 1 1536
2.188151  0.998  0.008 0.985 1 1537
2.188168  1.032  0.012 0.998 1 1538
2.188185  1.020  0.011 1.009 1 1539
2.188202  1.025  0.010 1.013 1 1540
2.188220  1.009  0.010 1.000 1 1541
2.188237  0.927  0.009 0.969 1 1542
2.188254  0.878  0.010 0.948 1 1543
2.188271  0.899  0.011 0.958 1 1544
2.188288  0.966  0.012 0.979 1 1545
2.188305  1.032  0.013 0.997 1 1546
2.188322  1.031  0.013 1.013 1 1547
2.188339  1.045  0.012 1.011 1 1548
2.188357  1.012  0.012 0.991 1 1549
2.188374  0.941  0.016 0.991 1 1550
2.188391  0.973  0.015 1.016 1 1551
2.188408  1.054  0.012 1.036 1 1552
2.188425  1.033  0.015 1.040 1 1553
2.188442  1.046  0.012 1.032 1 1554
2.188459  0.971  0.010 1.019 1 1555
2.188476  0.907  0.009 1.012 1 1556
2.188493  0.917  0.010 1.006 1 1557
2.188511  0.930  0.015 0.996 1 1558
2.188528  0.976  0.014 0.993 1 1559
2.188545  0.972  0.011 0.999 1 1560
2.188562  0.929  0.011 1.006 1 1561
2.188579  0.943  0.012 1.004 1 1562
2.188596  0.964  0.010 0.988 1 1563
2.188613  1.000  0.013 0.979 1 1564
2.188630  1.015  0.015 0.987 1 1565
2.188647  1.006  0.008 0.994 1 1566
2.188664  0.989  0.007 0.982 1 1567
2.188682  0.958  0.013 0.970 1 1568
2.188699  0.949  0.012 0.981 1 1569
2.188716  1.000  0.013 0.985 1 1570
2.188733  1.072  0.011 0.975 1 1571
2.188750  1.080  0.012 0.976 1 1572
2.188767  1.072  0.013 0.989 1 1573
2.188784  1.089  0.011 1.005 1 1574
2.188801  1.058  0.014 1.018 1 1575
2.188818  1.056  0.010 1.026 1 1576
2.188835  1.036  0.010 1.027 1 1577
2.188852  1.046  0.012 1.024 1 1578
2.188869  1.074  0.011 1.021 1 1579
2.188887  1.079  0.010 1.018 1 1580
2.188904  1.065  0.010 1.011 1 1581
2.188921  1.006  0.012 0.984 1 1582
2.188938  0.966  0.010 0.944 1 1583
2.188955  0.998  0.009 0.935 1 1584
2.188972  1.010  0.012 0.956 1 1585
2.188989  0.988  0.013 0.966 1 1586
2.189006  0.923  0.012 0.951 1 1587
2.189023  0.885  0.012 0.935 1 1588
2.189040  0.886  0.013 0.940 1 1589
2.189058  0.941  0.016 0.963 1 1590
2.189075  0.999  0.008 0.990 1 1591
2.189092  0.962  0.011 0.988 1 1592
2.189109  0.916  0.014 0.959 1 1593
2.189126  0.911  0.012 0.952 1 1594
2.189143  0.968  0.011 0.972 1 1595
2.189160  1.010  0.009 0.988 1 1596
2.189177  1.022  0.011 1.000 1 1597
2.189194  1.050  0.008 1.013 1 1598
2.189211  1.054  0.009 1.017 1 1599
2.189228  1.020  0.009 1.009 1 1600
2.189245  0.988  0.010 0.987 1 1601
2.189262  0.927  0.011 0.959 1 1602
2.189279  0.951  0.009 0.947 1 1603
2.189296  0.931  0.007 0.957 1 1604
2.189313  0.941  0.017 0.979 1 1605
2.189330  0.940  0.017 0.996 1 1606
2.189348  0.974  0.013 0.985 1 1607
2.189365  1.039  0.013 0.937 1 1608
2.189382  1.097  0.015 0.890 1 1609
2.189399  1.090  0.010 0.899 1 1610
2.189416  0.984  0.014 0.929 1 1611
2.189433  0.857  0.012 0.942 1 1612
2.189450  0.792  0.012 0.956 1 1613
2.189467  0.855  0.012 0.979 1 1614
2.189484  0.971  0.011 1.002 1 1615
2.189501  1.003  0.012 1.019 1 1616
2.189518  1.041  0.012 1.026 1 1617
2.189535  1.067  0.012 1.023 1 1618
2.189552  1.051  0.013 1.013 1 1619
2.189569  1.002  0.014 1.001 1 1620
2.189586  1.008  0.014 0.995 1 1621
2.189603  1.011  0.017 0.998 1 1622
2.189620  0.980  0.011 0.998 1 1623
2.189637  0.969  0.012 0.977 1 1624
2.189654  0.960  0.016 0.944 1 1625
2.189671  0.987  0.015 0.947 1 1626
2.189688  1.035  0.015 0.982 1 1627
2.189705  1.036  0.015 1.008 1 1628
2.189723  1.005  0.011 1.015 1 1629
2.189739  0.963  0.019 1.007 1 1630
2.189756  0.883  0.009 0.981 1 1631
2.189774  0.847  0.010 0.941 1 1632
2.189791  0.885  0.011 0.927 1 1633
2.189807  0.944  0.012 0.939 1 1634
2.189825  0.923  0.007 0.951 1 1635
2.189842  0.988  0.012 0.963 1 1636
2.189859  1.019  0.008 0.964 1 1637
2.189876  0.984  0.007 0.954 1 1638
2.189893  0.962  0.012 0.954 1 1639
2.189910  0.913  0.016 0.957 1 1640
2.189927  0.856  0.014 0.928 1 1641
2.189944  0.842  0.010 0.888 1 1642
2.189961  0.848  0.015 0.897 1 1643
2.189978  0.913  0.011 0.932 1 1644
2.189995  0.838  0.013 0.926 1 1645
2.190012  0.835  0.020 0.894 1 1646
2.190029  0.895  0.008 0.910 1 1647
2.190046  0.991  0.015 0.963 1 1648
2.190063  0.995  0.011 0.996 1 1649
2.190080  0.996  0.014 1.002 1 1650
2.190097  0.983  0.011 1.001 1 1651
2.190114  0.979  0.007 1.005 1 1652
2.190131  0.999  0.009 1.012 1 1653
2.190148  0.958  0.009 1.009 1 1654
2.190165  0.967  0.012 0.993 1 1655
2.190182  0.940  0.013 0.983 1 1656
2.190199  0.970  0.009 0.986 1 1657
2.190216  1.015  0.011 0.998 1 1658
2.190233  1.015  0.012 1.011 1 1659
2.190250  1.021  0.007 1.025 1 1660
2.190267  1.026  0.015 1.036 1 1661
2.190284  1.022  0.011 1.041 1 1662
2.190301  1.073  0.013 1.040 1 1663
2.190318  1.098  0.013 1.034 1 1664
2.190335  1.107  0.012 1.019 1 1665
2.190352  1.085  0.012 0.993 1 1666
2.190369  1.006  0.010 0.969 1 1667
2.190386  0.940  0.011 0.960 1 1668
2.190403  0.936  0.015 0.950 1 1669
2.190420  0.921  0.012 0.933 1 1670
2.190437  0.892  0.011 0.932 1 1671
2.190454  0.947  0.011 0.964 1 1672
2.190471  0.999  0.013 1.005 1 1673
2.190488  1.045  0.015 1.032 1 1674
2.190505  1.068  0.011 1.042 1 1675
2.190522  1.049  0.013 1.042 1 1676
2.190539  1.052  0.013 1.042 1 1677
2.190556  1.022  0.011 1.028 1 1678
2.190573  1.019  0.015 0.993 1 1679
2.190590  0.992  0.016 0.960 1 1680
2.190607  0.987  0.010 0.939 1 1681
2.190624  0.978  0.010 0.930 1 1682
2.190641  0.993  0.012 0.953 1 1683
2.190658  1.017  0.011 0.985 1 1684
2.190675  1.040  0.011 0.990 1 1685
2.190692  1.036  0.009 0.986 1 1686
2.190709  1.057  0.010 1.003 1 1687
2.190726  1.049  0.015 1.024 1 1688
2.190742  1.018  0.012 1.032 1 1689
2.190760  0.963  0.010 1.030 1 1690
2.190777  0.931  0.012 1.020 1 1691
2.190794  0.931  0.012 1.001 1 1692
2.190810  0.976  0.009 0.986 1 1693
2.190828  0.989  0.010 0.998 1 1694
2.190844  1.022  0.016 1.019 1 1695
2.190861  1.047  0.012 1.028 1 1696
2.190878  1.049  0.016 1.038 1 1697
2.190895  0.997  0.016 1.050 1 1698
2.190912  0.964  0.010 1.052 1 1699
2.190929  1.005  0.014 1.045 1 1700
2.190946  1.050  0.011 1.037 1 1701
2.190963  1.056  0.012 1.024 1 1702
2.190980  1.058  0.010 0.998 1 1703
2.190997  1.047  0.011 0.987 1 1704
2.191014  0.980  0.016 1.009 1 1705
2.191031  1.001  0.010 1.035 1 1706
2.191048  1.033  0.011 1.041 1 1707
2.191065  1.065  0.016 1.028 1 1708
2.191082  1.027  0.009 1.010 1 1709
2.191099  0.991  0.013 1.008 1 1710
2.191116  1.005  0.014 1.025 1 1711
2.191133  1.003  0.016 1.033 1 1712
2.191149  1.009  0.011 1.007 1 1713
2.191167  1.003  0.009 0.970 1 1714
2.191184  0.998  0.013 0.976 1 1715
2.191200  1.032  0.009 1.011 1 1716
2.191217  1.039  0.009 1.024 1 1717
2.191235  1.075  0.011 1.013 1 1718
2.191251  1.076  0.012 1.013 1 1719
2.191268  1.025  0.014 1.024 1 1720
2.191285  1.000  0.011 1.026 1 1721
2.191302  1.030  0.012 1.031 1 1722
2.191319  1.054  0.021 1.041 1 1723
2.191336  1.054  0.013 1.035 1 1724
2.191353  1.019  0.008 1.005 1 1725
2.191370  0.941  0.012 0.954 1 1726
2.191387  0.898  0.012 0.923 1 1727
2.191404  0.926  0.018 0.953 1 1728
2.191421  0.947  0.012 1.001 1 1729
2.191438  0.913  0.011 1.010 1 1730
2.191454  0.891  0.013 0.985 1 1731
2.191472  0.916  0.010 0.962 1 1732
2.191489  0.974  0.012 0.962 1 1733
2.191505  0.979  0.013 0.980 1 1734
2.191522  0.974  0.014 1.002 1 1735
2.191539  1.017  0.013 1.013 1 1736
2.191556  1.007  0.009 1.016 1 1737
2.191573  0.993  0.017 1.028 1 1738
2.191590  0.990  0.012 1.049 1 1739
2.191607  1.003  0.008 1.062 1 1740
2.191624  1.078  0.015 1.057 1 1741
2.191641  1.078  0.010 1.040 1 1742
2.191658  1.072  0.015 1.022 1 1743
2.191675  1.077  0.010 1.004 1 1744
2.191691  1.080  0.012 0.993 1 1745
2.191708  1.018  0.011 0.979 1 1746
2.191725  0.948  0.012 0.936 1 1747
2.191742  0.908  0.013 0.901 1 1748
2.191759  0.890  0.014 0.921 1 1749
2.191776  0.943  0.009 0.970 1 1750
2.191793  0.986  0.014 1.012 1 1751
2.191810  1.027  0.013 1.033 1 1752
2.191827  1.039  0.012 1.038 1 1753
2.191844  1.062  0.009 1.038 1 1754
2.191861  1.068  0.008 1.040 1 1755
2.191878  1.041  0.013 1.040 1 1756
2.191894  1.031  0.012 1.023 1 1757
2.191911  1.016  0.010 0.995 1 1758
2.191928  1.003  0.013 0.987 1 1759
2.191945  0.991  0.013 0.983 1 1760
2.191962  0.957  0.012 0.958 1 1761
2.191979  0.965  0.012 0.948 1 1762
2.191996  1.000  0.012 0.963 1 1763
2.192013  0.972  0.007 0.964 1 1764
2.192030  0.956  0.011 0.966 1 1765
2.192046  0.965  0.009 0.996 1 1766
2.192063  1.025  0.012 1.033 1 1767
2.192080  1.045  0.011 1.057 1 1768
2.192097  1.015  0.009 1.062 1 1769
2.192114  1.001  0.012 1.055 1 1770
2.192131  1.056  0.010 1.047 1 1771
2.192148  1.059  0.008 1.040 1 1772
2.192165  1.024  0.015 1.026 1 1773
2.192182  1.018  0.012 1.008 1 1774
2.192199  0.992  0.013 1.008 1 1775
2.192215  0.994  0.011 1.021 1 1776
2.192232  0.997  0.009 1.013 1 1777
2.192249  0.973  0.012 0.990 1 1778
2.192266  0.999  0.011 0.983 1 1779
2.192283  1.024  0.010 0.987 1 1780
2.192300  0.991  0.013 0.988 1 1781
2.192317  0.979  0.012 0.997 1 1782
2.192334  1.019  0.014 1.024 1 1783
2.192350  1.014  0.009 1.050 1 1784
2.192367  1.045  0.011 1.055 1 1785
2.192384  1.011  0.012 1.033 1 1786
2.192401  0.996  0.011 0.996 1 1787
2.192418  1.021  0.011 0.982 1 1788
2.192435  1.026  0.014 0.993 1 1789
2.192452  0.995  0.013 0.995 1 1790
2.192469  1.024  0.012 0.985 1 1791
2.192486  1.034  0.014 0.987 1 1792
2.192502  1.028  0.015 0.980 1 1793
2.192519  0.928  0.011 0.926 1 1794
2.192536  0.864  0.012 0.859 1 1795
2.192553  0.907  0.010 0.862 1 1796
2.192570  0.939  0.013 0.886 1 1797
2.192587  0.940  0.013 0.878 1 1798
2.192604  0.915  0.011 0.878 1 1799
2.192621  0.944  0.011 0.912 1 1800
2.192637  0.925  0.012 0.939 1 1801
2.192654  0.901  0.013 0.930 1 1802
2.192671  0.883  0.013 0.936 1 1803
2.192688  0.932  0.011 0.968 1 1804
2.192705  0.926  0.012 0.986 1 1805
2.192722  0.918  0.012 0.988 1 1806
2.192738  0.954  0.015 0.984 1 1807
2.192755  0.971  0.009 0.986 1 1808
2.192772  1.000  0.010 0.995 1 1809
2.192789  0.963  0.010 0.998 1 1810
2.192806  0.947  0.010 1.004 1 1811
2.192823  0.975  0.010 1.012 1 1812
2.192839  1.001  0.012 0.997 1 1813
2.192856  0.932  0.012 0.973 1 1814
2.192873  0.940  0.011 0.979 1 1815
2.192890  0.996  0.008 0.976 1 1816
2.192907  0.939  0.014 0.939 1 1817
2.192924  0.935  0.013 0.903 1 1818
2.192940  0.938  0.015 0.899 1 1819
2.192957  0.972  0.011 0.907 1 1820
2.192974  0.907  0.009 0.897 1 1821
2.192991  0.857  0.009 0.879 1 1822
2.193008  0.889  0.009 0.886 1 1823
2.193025  0.957  0.014 0.927 1 1824
2.193042  0.972  0.010 0.975 1 1825
2.193058  1.022  0.014 0.997 1 1826
2.193075  1.046  0.011 0.999 1 1827
2.193092  1.058  0.016 1.012 1 1828
2.193109  1.105  0.008 1.036 1 1829
2.193126  1.156  0.009 1.052 1 1830
2.193143  1.128  0.012 1.057 1 1831
2.193160  1.072  0.013 1.052 1 1832
2.193176  1.027  0.016 1.044 1 1833
2.193193  0.987  0.016 1.040 1 1834
2.193210  0.967  0.011 1.036 1 1835
2.193227  0.945  0.012 1.026 1 1836
2.193244  0.948  0.014 1.010 1 1837
2.193260  0.938  0.009 0.978 1 1838
2.193277  0.902  0.013 0.919 1 1839
2.193294  0.885  0.013 0.878 1 1840
2.193311  0.943  0.013 0.923 1 1841
2.193328  1.030  0.009 1.000 1 1842
2.193345  1.094  0.009 1.033 1 1843
2.193362  1.076  0.011 1.025 1 1844
2.193378  1.078  0.012 1.011 1 1845
2.193395  1.096  0.013 1.015 1 1846
2.193412  1.058  0.011 1.039 1 1847
2.193429  1.003  0.012 1.057 1 1848
2.193445  1.002  0.010 1.055 1 1849
2.193462  0.986  0.008 1.039 1 1850
2.193479  0.969  0.011 1.010 1 1851
2.193496  1.011  0.011 0.984 1 1852
2.193513  1.014  0.011 0.996 1 1853
2.193530  1.009  0.016 1.034 1 1854
2.193546  0.996  0.010 1.060 1 1855
2.193563  1.043  0.010 1.064 1 1856
2.193580  1.002  0.012 1.060 1 1857
2.193597  1.029  0.011 1.055 1 1858
2.193614  1.023  0.011 1.043 1 1859
2.193630  0.973  0.014 1.008 1 1860
2.193647  0.918  0.013 0.965 1 1861
2.193664  0.875  0.010 0.946 1 1862
2.193681  0.910  0.011 0.960 1 1863
2.193698  0.991  0.009 0.992 1 1864
2.193714  1.077  0.013 1.026 1 1865
2.193731  1.078  0.011 1.050 1 1866
2.193748  1.053  0.011 1.051 1 1867
2.193765  1.018  0.009 1.030 1 1868
2.193782  0.988  0.012 1.003 1 1869
2.193799  0.941  0.016 0.978 1 1870
2.193815  0.972  0.010 0.966 1 1871
2.193832  1.004  0.011 0.986 1 1872
2.193849  1.017  0.014 1.012 1 1873
2.193866  1.002  0.012 1.022 1 1874
2.193882  1.020  0.011 1.022 1 1875
2.193899  1.084  0.012 1.023 1 1876
2.193916  1.103  0.017 1.024 1 1877
2.193933  1.088  0.014 1.007 1 1878
2.193949  1.046  0.013 0.975 1 1879
2.193966  0.993  0.015 0.968 1 1880
2.193983  0.922  0.014 0.996 1 1881
2.194000  0.897  0.014 1.002 1 1882
2.194016  0.941  0.013 0.976 1 1883
2.194033  0.945  0.015 0.971 1 1884
2.194050  0.993  0.010 0.993 1 1885
2.194067  1.042  0.015 1.008 1 1886
2.194084  1.024  0.011 1.003 1 1887
2.194100  0.997  0.010 0.996 1 1888
2.194117  1.015  0.015 1.003 1 1889
2.194134  1.014  0.013 1.015 1 1890
2.194151  1.026  0.009 1.013 1 1891
2.194168  1.050  0.011 0.988 1 1892
2.194184  1.016  0.009 0.957 1 1893
2.194201  0.955  0.011 0.933 1 1894
2.194218  0.934  0.011 0.913 1 1895
2.194235  0.943  0.015 0.928 1 1896
2.194251  0.994  0.014 0.981 1 1897
2.194268  1.011  0.009 1.033 1 1898
2.194285  1.000  0.017 1.062 1 1899
2.194302  1.044  0.012 1.073 1 1900
2.194319  1.076  0.015 1.072 1 1901
2.194335  1.048  0.012 1.069 1 1902
2.194352  1.037  0.013 1.068 1 1903
2.194369  0.997  0.011 1.067 1 1904
2.194385  1.032  0.014 1.066 1 1905
2.194402  1.101  0.012 1.070 1 1906
2.194419  1.127  0.017 1.073 1 1907
2.194436  1.143  0.012 1.067 1 1908
2.194453  1.075  0.017 1.035 1 1909
2.194469  0.951  0.012 0.973 1 1910
2.194486  0.934  0.012 0.937 1 1911
2.194503  0.992  0.012 0.971 1 1912
2.194519  0.985  0.015 1.010 1 1913
2.194536  0.980  0.009 1.014 1 1914
2.194553  0.996  0.011 1.008 1 1915
2.194570  1.043  0.011 1.019 1 1916
2.194587  1.050  0.015 1.034 1 1917
2.194603  1.048  0.012 1.041 1 1918
2.194620  1.045  0.014 1.049 1 1919
2.194637  0.996  0.014 1.060 1 1920
2.194654  1.024  0.010 1.056 1 1921
2.194670  0.980  0.016 1.033 1 1922
2.194687  0.960  0.013 1.018 1 1923
2.194704  1.027  0.011 1.035 1 1924
2.194720  1.061  0.014 1.060 1 1925
2.194737  1.070  0.017 1.066 1 1926
2.194754  1.037  0.014 1.065 1 1927
2.194771  0.994  0.014 1.067 1 1928
2.194788  1.002  0.012 1.067 1 1929
2.194804  1.059  0.015 1.061 1 1930
2.194821  1.083  0.015 1.046 1 1931
2.194838  1.103  0.015 1.022 1 1932
2.194854  1.083  0.011 1.002 1 1933
2.194871  1.061  0.010 1.007 1 1934
2.194888  1.085  0.016 1.034 1 1935
2.194904  1.063  0.014 1.060 1 1936
2.194921  1.053  0.014 1.075 1 1937
2.194938  1.030  0.012 1.083 1 1938
2.194955  1.089  0.012 1.086 1 1939
2.194971  1.103  0.013 1.080 1 1940
2.194988  1.095  0.016 1.071 1 1941
2.195005  1.069  0.010 1.067 1 1942
2.195022  1.068  0.016 1.063 1 1943
2.195038  1.098  0.010 1.060 1 1944
2.195055  1.101  0.014 1.062 1 1945
2.195072  1.107  0.013 1.056 1 1946
2.195088  1.067  0.017 1.021 1 1947
2.195105  0.994  0.017 0.984 1 1948
2.195122  1.031  0.016 0.994 1 1949
2.195138  1.036  0.014 1.031 1 1950
2.195155  1.008  0.011 1.041 1 1951
2.195172  0.959  0.008 1.011 1 1952
2.195189  0.928  0.013 0.984 1 1953
2.195205  0.943  0.010 1.000 1 1954
2.195222  0.968  0.011 1.034 1 1955
2.195239  1.029  0.014 1.057 1 1956
2.195256  1.082  0.015 1.066 1 1957
2.195272  1.105  0.016 1.057 1 1958
2.195289  1.082  0.010 1.029 1 1959
2.195306  1.026  0.010 0.976 1 1960
2.195322  0.884  0.013 0.893 1 1961
2.195339  0.792  0.014 0.818 1 1962
2.195356  0.789  0.015 0.826 1 1963
2.195372  0.913  0.011 0.913 1 1964
2.195389  0.967  0.013 0.993 1 1965
2.195406  0.968  0.009 1.031 1 1966
2.195422  1.008  0.016 1.048 1 1967
2.195439  1.018  0.010 1.050 1 1968
2.195456  0.998  0.012 1.044 1 1969
2.195472  1.034  0.014 1.044 1 1970
2.195489  1.037  0.016 1.042 1 1971
2.195506  1.060  0.009 1.043 1 1972
2.195523  1.076  0.010 1.050 1 1973
2.195539  1.037  0.008 1.036 1 1974
2.195556  0.973  0.009 0.988 1 1975
2.195573  0.940  0.013 0.951 1 1976
2.195590  1.046  0.018 0.975 1 1977
2.195606  1.098  0.019 1.018 1 1978
2.195623  1.146  0.024 1.033 1 1979
2.195640  1.119  0.010 1.032 1 1980
2.195656  1.108  0.012 1.042 1 1981
2.195673  1.109  0.011 1.056 1 1982
2.195689  1.117  0.016 1.051 1 1983
2.195706  1.097  0.018 1.020 1 1984
2.195723  1.032  0.021 0.994 1 1985
2.195740  1.003  0.016 1.010 1 1986
2.195756  1.096  0.012 1.048 1 1987
2.195773  1.109  0.015 1.070 1 1988
2.195790  1.080  0.015 1.077 1 1989
2.195806  1.105  0.014 1.070 1 1990
2.195823  1.096  0.013 1.047 1 1991
2.195840  1.027  0.012 1.013 1 1992
2.195856  0.977  0.011 0.985 1 1993
2.195873  0.877  0.012 0.942 1 1994
2.195890  0.815  0.011 0.889 1 1995
2.195906  0.896  0.011 0.910 1 1996
2.195923  1.000  0.014 0.990 1 1997
2.195940  1.015  0.009 1.039 1 1998
2.195956  1.005  0.014 1.052 1 1999
2.195973  1.040  0.013 1.047 1 2000
2.195990  1.035  0.014 1.035 1 2001
2.196006  1.012  0.014 1.034 1 2002
2.196023  1.034  0.009 1.053 1 2003
2.196040  1.073  0.016 1.068 1 2004
2.196056  1.111  0.011 1.072 1 2005
2.196073  1.120  0.011 1.080 1 2006
2.196090  1.108  0.010 1.093 1 2007
2.196106  1.093  0.017 1.098 1 2008
2.196123  1.095  0.012 1.089 1 2009
2.196140  1.072  0.014 1.073 1 2010
2.196156  1.052  0.008 1.059 1 2011
2.196173  1.057  0.010 1.051 1 2012
2.196190  1.067  0.011 1.047 1 2013
2.196206  1.072  0.010 1.042 1 2014
2.196223  1.124  0.012 1.047 1 2015
2.196239  1.137  0.014 1.058 1 2016
2.196256  1.138  0.015 1.066 1 2017
2.196273  1.102  0.014 1.068 1 2018
2.196289  1.068  0.011 1.065 1 2019
2.196306  1.083  0.011 1.067 1 2020
2.196323  1.064  0.010 1.077 1 2021
2.196339  1.078  0.007 1.084 1 2022
2.196356  1.079  0.016 1.083 1 2023
2.196373  1.081  0.014 1.080 1 2024
2.196389  1.078  0.011 1.085 1 2025
2.196406  1.099  0.012 1.095 1 2026
2.196423  1.075  0.011 1.101 1 2027
2.196439  1.057  0.011 1.098 1 2028
2.196456  1.056  0.014 1.087 1 2029
2.196472  0.979  0.018 1.068 1 2030
2.196489  1.048  0.013 1.041 1 2031
2.196506  0.981  0.015 1.013 1 2032
2.196522  0.942  0.013 1.002 1 2033
2.196539  0.987  0.010 1.014 1 2034
2.196556  1.044  0.011 1.025 1 2035
2.196572  1.055  0.011 1.015 1 2036
2.196589  1.056  0.012 0.987 1 2037
2.196606  0.971  0.017 0.974 1 2038
2.196622  0.970  0.014 0.989 1 2039
2.196639  0.975  0.014 0.983 1 2040
2.196655  1.008  0.011 0.954 1 2041
2.196672  1.021  0.011 0.957 1 2042
2.196689  1.021  0.012 0.993 1 2043
2.196705  0.979  0.016 1.030 1 2044
2.196722  0.930  0.012 1.055 1 2045
2.196738  0.958  0.013 1.066 1 2046
2.196755  0.987  0.011 1.071 1 2047
2.196772  1.063  0.009 1.077 1 2048
2.196788  1.080  0.014 1.087 1 2049
2.196805  1.101  0.012 1.098 1 2050
2.196821  1.102  0.015 1.105 1 2051
2.196838  1.095  0.010 1.103 1 2052
2.196855  1.132  0.015 1.096 1 2053
2.196872  1.143  0.013 1.089 1 2054
2.196888  1.127  0.015 1.078 1 2055
2.196905  1.052  0.009 1.059 1 2056
2.196921  0.984  0.012 1.031 1 2057
2.196938  0.947  0.012 0.992 1 2058
2.196954  0.919  0.013 0.953 1 2059
2.196971  0.929  0.012 0.936 1 2060
2.196988  0.943  0.016 0.931 1 2061
2.197004  0.904  0.013 0.911 1 2062
2.197021  0.851  0.019 0.882 1 2063
2.197037  0.868  0.014 0.889 1 2064
2.197054  0.909  0.012 0.911 1 2065
2.197071  0.884  0.013 0.863 1 2066
2.197087  0.854  0.010 0.820 1 2067
2.197104  0.901  0.013 0.881 1 2068
2.197120  0.952  0.009 0.976 1 2069
2.197137  0.997  0.017 1.023 1 2070
2.197154  1.016  0.015 1.035 1 2071
2.197170  1.001  0.012 1.036 1 2072
2.197187  0.934  0.008 1.030 1 2073
2.197203  0.949  0.018 1.039 1 2074
2.197220  1.037  0.009 1.058 1 2075
2.197237  1.064  0.016 1.067 1 2076
2.197253  1.093  0.013 1.067 1 2077
2.197270  1.093  0.013 1.054 1 2078
2.197286  1.072  0.013 1.034 1 2079
2.197303  1.041  0.012 1.034 1 2080
2.197320  1.031  0.013 1.056 1 2081
2.197336  1.058  0.014 1.069 1 2082
2.197353  1.044  0.011 1.061 1 2083
2.197369  0.984  0.016 1.037 1 2084
2.197386  1.011  0.012 1.012 1 2085
2.197402  1.042  0.017 0.991 1 2086
2.197419  1.013  0.015 0.977 1 2087
2.197435  1.040  0.014 1.002 1 2088
2.197452  1.072  0.020 1.054 1 2089
2.197469  1.100  0.013 1.089 1 2090
2.197485  1.089  0.014 1.103 1 2091
2.197502  1.088  0.015 1.100 1 2092
2.197518  1.068  0.016 1.083 1 2093
2.197535  1.075  0.016 1.056 1 2094
2.197551  1.025  0.013 1.032 1 2095
2.197568  0.992  0.014 1.026 1 2096
2.197585  1.009  0.012 1.031 1 2097
2.197601  0.985  0.013 1.021 1 2098
2.197618  0.963  0.012 1.002 1 2099
2.197634  0.987  0.015 1.005 1 2100
2.197651  1.062  0.011 1.024 1 2101
2.197667  1.114  0.015 1.035 1 2102
2.197684  1.087  0.013 1.040 1 2103
2.197701  1.037  0.010 1.037 1 2104
2.197717  1.033  0.012 1.024 1 2105
2.197734  0.992  0.010 1.011 1 2106
2.197750  0.979  0.011 1.016 1 2107
2.197767  1.025  0.011 1.043 1 2108
2.197783  1.074  0.012 1.067 1 2109
2.197800  1.051  0.012 1.079 1 2110
2.197817  1.107  0.015 1.081 1 2111
2.197833  1.176  0.010 1.074 1 2112
2.197850  1.140  0.012 1.055 1 2113
2.197866  1.096  0.010 1.028 1 2114
2.197883  1.038  0.020 0.993 1 2115
2.197899  0.931  0.022 0.930 1 2116
2.197916  0.837  0.015 0.875 1 2117
2.197932  0.873  0.017 0.908 1 2118
2.197949  0.970  0.014 0.993 1 2119
2.197965  1.070  0.013 1.055 1 2120
2.197982  1.129  0.010 1.081 1 2121
2.197998  1.146  0.013 1.086 1 2122
2.198015  1.153  0.016 1.078 1 2123
2.198032  1.119  0.010 1.064 1 2124
2.198048  1.124  0.022 1.061 1 2125
2.198065  1.143  0.012 1.073 1 2126
2.198081  1.126  0.009 1.085 1 2127
2.198098  1.139  0.013 1.086 1 2128
2.198114  1.109  0.012 1.076 1 2129
2.198131  1.069  0.010 1.054 1 2130
2.198147  1.019  0.012 1.013 1 2131
2.198164  0.962  0.017 0.970 1 2132
2.198180  0.923  0.018 0.964 1 2133
2.198197  0.984  0.015 0.998 1 2134
2.198214  1.030  0.017 1.039 1 2135
2.198230  1.057  0.011 1.066 1 2136
2.198246  1.054  0.017 1.077 1 2137
2.198263  1.074  0.011 1.074 1 2138
2.198280  1.076  0.013 1.065 1 2139
2.198296  1.067  0.011 1.060 1 2140
2.198313  1.094  0.017 1.063 1 2141
2.198329  1.097  0.016 1.068 1 2142
2.198346  1.099  0.013 1.060 1 2143
2.198362  1.053  0.013 1.036 1 2144
2.198379  1.059  0.020 1.002 1 2145
2.198395  0.979  0.013 0.979 1 2146
2.198412  0.882  0.012 0.974 1 2147
2.198428  0.827  0.011 0.958 1 2148
2.198445  0.881  0.016 0.958 1 2149
2.198461  0.960  0.012 0.996 1 2150
2.198478  1.005  0.012 1.025 1 2151
2.198494  1.038  0.016 1.029 1 2152
2.198511  1.032  0.012 1.026 1 2153
2.198527  0.951  0.014 1.013 1 2154
2.198544  0.958  0.013 0.985 1 2155
2.198560  0.952  0.012 0.978 1 2156
2.198577  1.033  0.014 1.003 1 2157
2.198593  1.077  0.014 1.022 1 2158
2.198610  1.080  0.011 1.023 1 2159
2.198626  1.116  0.010 1.028 1 2160
2.198643  1.048  0.010 1.047 1 2161
2.198659  1.064  0.011 1.061 1 2162
2.198676  1.037  0.013 1.063 1 2163
2.198693  1.059  0.011 1.060 1 2164
2.198709  1.002  0.010 1.050 1 2165
2.198725  0.996  0.014 1.027 1 2166
2.198742  1.003  0.013 1.016 1 2167
2.198758  0.984  0.014 1.028 1 2168
2.198775  0.977  0.017 1.045 1 2169
2.198791  1.044  0.013 1.050 1 2170
2.198808  1.057  0.015 1.039 1 2171
2.198824  1.037  0.011 1.014 1 2172
2.198841  1.002  0.010 0.977 1 2173
2.198857  0.975  0.010 0.961 1 2174
2.198874  0.927  0.018 0.993 1 2175
2.198890  0.960  0.011 1.036 1 2176
2.198907  1.014  0.016 1.058 1 2177
2.198923  1.004  0.012 1.060 1 2178
2.198940  0.969  0.012 1.039 1 2179
2.198956  1.015  0.010 0.999 1 2180
2.198973  1.032  0.009 0.976 1 2181
2.198989  1.022  0.012 0.992 1 2182
2.199006  0.984  0.016 1.022 1 2183
2.199022  0.949  0.013 1.040 1 2184
2.199039  1.004  0.014 1.054 1 2185
2.199055  1.053  0.010 1.068 1 2186
2.199072  1.063  0.017 1.075 1 2187
2.199088  1.028  0.010 1.071 1 2188
2.199105  0.983  0.010 1.055 1 2189
2.199121  0.985  0.017 1.039 1 2190
2.199137  1.052  0.013 1.034 1 2191
2.199154  1.084  0.011 1.036 1 2192
2.199171  1.100  0.011 1.036 1 2193
2.199187  1.041  0.015 1.043 1 2194
2.199203  1.037  0.020 1.060 1 2195
2.199220  1.051  0.014 1.074 1 2196
2.199236  1.076  0.015 1.076 1 2197
2.199253  1.100  0.015 1.070 1 2198
2.199269  1.139  0.016 1.060 1 2199
2.199286  1.140  0.019 1.047 1 2200
2.199302  1.134  0.011 1.042 1 2201
2.199319  1.095  0.011 1.048 1 2202
2.199335  1.071  0.010 1.057 1 2203
2.199352  1.105  0.013 1.058 1 2204
2.199368  1.087  0.013 1.046 1 2205
2.199384  1.072  0.014 1.022 1 2206
2.199401  1.047  0.011 1.009 1 2207
2.199417  1.037  0.011 1.017 1 2208
2.199434  0.992  0.013 1.025 1 2209
2.199450  0.960  0.016 1.010 1 2210
2.199467  0.988  0.010 0.996 1 2211
2.199483  0.976  0.015 1.008 1 2212
2.199500  0.985  0.012 1.012 1 2213
2.199516  0.950  0.011 0.979 1 2214
2.199533  0.885  0.014 0.942 1 2215
2.199549  0.933  0.016 0.963 1 2216
2.199566  1.005  0.014 1.022 1 2217
2.199582  1.023  0.017 1.053 1 2218
2.199599  1.089  0.016 1.051 1 2219
2.199615  1.071  0.012 1.044 1 2220
2.199631  1.049  0.018 1.046 1 2221
2.199648  1.072  0.012 1.051 1 2222
2.199664  0.998  0.023 1.054 1 2223
2.199681  0.993  0.012 1.057 1 2224
2.199697  0.999  0.011 1.053 1 2225
2.199713  1.068  0.017 1.039 1 2226
2.199730  1.047  0.018 1.023 1 2227
2.199746  1.014  0.020 1.011 1 2228
2.199763  0.985  0.010 1.009 1 2229
2.199779  0.986  0.012 1.020 1 2230
2.199796  1.007  0.017 1.027 1 2231
2.199812  1.010  0.017 1.019 1 2232
2.199828  0.989  0.015 1.004 1 2233
2.199845  1.009  0.016 1.001 1 2234
2.199862  1.009  0.013 1.009 1 2235
2.199878  0.999  0.011 1.022 1 2236
2.199894  0.954  0.015 1.041 1 2237
2.199911  0.970  0.017 1.062 1 2238
2.199927  1.027  0.013 1.078 1 2239
2.199944  1.071  0.018 1.081 1 2240
2.199960  1.083  0.018 1.073 1 2241
2.199976  1.072  0.014 1.064 1 2242
2.199993  1.100  0.016 1.062 1 2243
2.200009  1.108  0.015 1.061 1 2244
2.200026  1.100  0.016 1.045 1 2245
2.200042  1.023  0.015 0.993 1 2246
2.200058  0.907  0.015 0.909 1 2247
2.200075  0.790  0.009 0.866 1 2248
2.200091  0.870  0.016 0.905 1 2249
2.200108  0.942  0.017 0.966 1 2250
2.200124  0.979  0.016 0.988 1 2251
2.200140  0.936  0.015 0.975 1 2252
2.200157  0.941  0.019 0.983 1 2253
2.200173  1.054  0.013 1.021 1 2254
2.200190  1.141  0.016 1.047 1 2255
2.200206  1.113  0.012 1.053 1 2256
2.200222  1.091  0.020 1.046 1 2257
2.200239  1.055  0.021 1.031 1 2258
2.200255  1.029  0.013 1.036 1 2259
2.200272  1.034  0.014 1.052 1 2260
2.200288  1.083  0.011 1.051 1 2261
2.200305  1.128  0.017 1.044 1 2262
2.200321  1.145  0.015 1.050 1 2263
2.200337  1.067  0.015 1.054 1 2264
2.200354  0.997  0.019 1.030 1 2265
2.200370  0.939  0.014 0.967 1 2266
2.200387  0.869  0.015 0.921 1 2267
2.200403  0.903  0.018 0.943 1 2268
2.200419  0.983  0.016 0.993 1 2269
2.200436  1.037  0.014 1.014 1 2270
2.200452  1.048  0.011 1.002 1 2271
2.200469  1.004  0.012 0.977 1 2272
2.200485  0.991  0.012 0.952 1 2273
2.200501  0.965  0.018 0.948 1 2274
2.200518  0.894  0.015 0.968 1 2275
2.200534  0.915  0.009 0.993 1 2276
2.200551  0.904  0.015 1.007 1 2277
2.200567  0.943  0.018 1.022 1 2278
2.200583  1.020  0.014 1.043 1 2279
2.200600  1.071  0.017 1.058 1 2280
2.200616  1.029  0.016 1.062 1 2281
2.200632  1.029  0.015 1.060 1 2282
2.200649  1.014  0.018 1.054 1 2283
2.200665  0.975  0.024 1.049 1 2284
2.200681  0.962  0.020 1.056 1 2285
2.200698  1.021  0.019 1.068 1 2286
2.200714  1.023  0.017 1.076 1 2287
2.200731  1.056  0.017 1.075 1 2288
2.200747  1.076  0.019 1.072 1 2289
2.200763  1.086  0.013 1.068 1 2290
2.200780  1.046  0.016 1.054 1 2291
2.200796  1.013  0.015 1.021 1 2292
2.200813  0.924  0.017 0.942 1 2293
2.200829  0.811  0.009 0.838 1 2294
2.200845  0.784  0.014 0.823 1 2295
2.200862  0.842  0.019 0.919 1 2296
2.200878  0.959  0.014 0.999 1 2297
2.200894  0.991  0.019 1.022 1 2298
2.200911  1.015  0.016 1.028 1 2299
2.200927  1.083  0.020 1.034 1 2300
2.200943  1.111  0.011 1.044 1 2301
2.200960  1.119  0.014 1.051 1 2302
2.200976  1.124  0.015 1.047 1 2303
2.200993  1.122  0.014 1.029 1 2304
2.201009  1.040  0.014 0.998 1 2305
2.201025  1.031  0.011 0.971 1 2306
2.201042  1.081  0.009 0.988 1 2307
2.201058  1.130  0.014 1.024 1 2308
2.201074  1.141  0.017 1.025 1 2309
2.201091  1.113  0.017 1.009 1 2310
2.201107  1.053  0.021 1.017 1 2311
2.201123  1.005  0.015 1.044 1 2312
2.201140  0.990  0.009 1.064 1 2313
2.201156  1.059  0.012 1.064 1 2314
2.201172  1.081  0.010 1.054 1 2315
2.201189  1.050  0.010 1.049 1 2316
2.201205  1.070  0.015 1.051 1 2317
2.201221  1.070  0.019 1.056 1 2318
2.201238  1.076  0.011 1.061 1 2319
2.201254  1.069  0.016 1.061 1 2320
2.201271  1.064  0.019 1.052 1 2321
2.201287  1.042  0.019 1.027 1 2322
2.201303  1.009  0.013 0.993 1 2323
2.201320  1.008  0.011 0.986 1 2324
2.201336  1.021  0.014 1.003 1 2325
2.201352  1.025  0.008 1.003 1 2326
2.201369  1.015  0.013 0.964 1 2327
2.201385  0.946  0.014 0.926 1 2328
2.201401  0.925  0.016 0.932 1 2329
2.201418  0.965  0.012 0.968 1 2330
2.201434  0.984  0.012 1.003 1 2331
2.201450  0.965  0.017 1.016 1 2332
2.201467  0.964  0.011 1.015 1 2333
2.201483  0.943  0.014 1.026 1 2334
2.201499  1.007  0.014 1.048 1 2335
2.201516  1.074  0.013 1.064 1 2336
2.201532  1.086  0.013 1.069 1 2337
2.201548  1.083  0.010 1.067 1 2338
2.201565  1.036  0.008 1.057 1 2339
2.201581  1.049  0.013 1.036 1 2340
2.201597  1.069  0.014 1.014 1 2341
2.201614  1.031  0.020 1.005 1 2342
2.201630  1.006  0.015 0.996 1 2343
2.201646  0.965  0.012 0.964 1 2344
2.201663  0.917  0.016 0.914 1 2345
2.201679  0.878  0.011 0.906 1 2346
2.201695  0.960  0.017 0.953 1 2347
2.201711  0.976  0.013 0.995 1 2348
2.201728  0.948  0.018 0.986 1 2349
2.201744  0.905  0.012 0.921 1 2350
2.201761  0.814  0.016 0.816 1 2351
2.201777  0.727  0.009 0.748 1 2352
2.201793  0.776  0.011 0.786 1 2353
2.201809  0.889  0.013 0.876 1 2354
2.201826  0.941  0.012 0.942 1 2355
2.201842  1.008  0.017 0.975 1 2356
2.201858  1.090  0.014 0.998 1 2357
2.201875  1.081  0.016 1.024 1 2358
2.201891  1.031  0.013 1.041 1 2359
2.201907  1.044  0.010 1.043 1 2360
2.201924  1.061  0.013 1.045 1 2361
2.201940  1.053  0.019 1.054 1 2362
2.201956  1.012  0.014 1.060 1 2363
2.201972  1.051  0.022 1.059 1 2364
2.201989  1.051  0.016 1.055 1 2365
2.202005  1.072  0.014 1.052 1 2366
2.202021  1.091  0.016 1.049 1 2367
2.202038  1.106  0.012 1.044 1 2368
2.202054  1.087  0.015 1.040 1 2369
2.202070  1.078  0.010 1.046 1 2370
2.202086  1.057  0.012 1.056 1 2371
2.202103  1.064  0.012 1.057 1 2372
2.202119  1.028  0.018 1.051 1 2373
2.202135  1.056  0.013 1.051 1 2374
2.202152  1.062  0.013 1.054 1 2375
2.202168  1.063  0.011 1.045 1 2376
2.202184  1.095  0.011 1.028 1 2377
2.202201  1.067  0.012 1.027 1 2378
2.202217  1.027  0.013 1.042 1 2379
2.202233  0.978  0.017 1.050 1 2380
2.202249  0.972  0.014 1.046 1 2381
2.202266  0.982  0.016 1.041 1 2382
2.202282  0.968  0.014 1.042 1 2383
2.202298  0.918  0.014 1.035 1 2384
2.202315  0.934  0.013 1.015 1 2385
2.202331  0.910  0.016 0.985 1 2386
2.202347  0.883  0.015 0.923 1 2387
2.202363  0.786  0.017 0.819 1 2388
2.202380  0.770  0.015 0.780 1 2389
2.202396  0.862  0.014 0.865 1 2390
2.202412  1.008  0.012 0.967 1 2391
2.202429  1.044  0.014 1.008 1 2392
2.202445  1.075  0.014 1.017 1 2393
2.202461  1.105  0.018 1.022 1 2394
2.202477  1.097  0.017 1.028 1 2395
2.202494  1.058  0.011 1.038 1 2396
2.202510  0.990  0.013 1.040 1 2397
2.202526  0.916  0.017 1.024 1 2398
2.202542  0.984  0.015 1.006 1 2399
2.202559  1.007  0.012 1.007 1 2400
2.202575  1.017  0.013 1.017 1 2401
2.202591  0.975  0.015 1.019 1 2402
2.202608  0.943  0.018 1.008 1 2403
2.202624  0.978  0.016 0.997 1 2404
2.202640  1.020  0.017 0.990 1 2405
2.202656  1.046  0.014 0.966 1 2406
2.202672  1.077  0.010 0.950 1 2407
2.202689  1.085  0.012 0.983 1 2408
2.202705  1.062  0.012 1.033 1 2409
2.202721  1.006  0.010 1.058 1 2410
2.202738  0.870  0.017 1.060 1 2411
2.202754  0.862  0.023 1.052 1 2412
2.202770  0.918  0.015 1.044 1 2413
2.202786  0.990  0.016 1.044 1 2414
2.202803  1.033  0.014 1.053 1 2415
2.202819  1.111  0.014 1.062 1 2416
2.202835  1.156  0.016 1.060 1 2417
2.202852  1.101  0.016 1.044 1 2418
2.202868  1.055  0.016 1.026 1 2419
2.202884  0.972  0.016 1.010 1 2420
2.202900  0.924  0.013 0.975 1 2421
2.202916  0.880  0.015 0.928 1 2422
2.202933  0.887  0.014 0.916 1 2423
2.202949  0.935  0.014 0.945 1 2424
2.202965  0.968  0.014 0.984 1 2425
2.202981  1.004  0.013 1.003 1 2426
2.202997  0.970  0.012 0.987 1 2427
2.203014  0.870  0.016 0.959 1 2428
2.203030  0.878  0.010 0.951 1 2429
2.203046  0.946  0.016 0.964 1 2430
2.203062  1.042  0.017 0.978 1 2431
2.203079  1.039  0.018 0.990 1 2432
2.203095  1.022  0.016 0.997 1 2433
2.203111  1.003  0.014 0.989 1 2434
2.203127  0.949  0.014 0.967 1 2435
2.203144  0.899  0.016 0.919 1 2436
2.203160  0.836  0.016 0.842 1 2437
2.203176  0.820  0.008 0.809 1 2438
2.203192  0.808  0.013 0.877 1 2439
2.203209  0.864  0.017 0.971 1 2440
2.203225  0.923  0.013 1.023 1 2441
2.203241  0.949  0.010 1.036 1 2442
2.203257  0.970  0.015 1.020 1 2443
2.203274  0.958  0.013 0.986 1 2444
2.203290  1.003  0.012 0.976 1 2445
2.203306  1.068  0.013 1.009 1 2446
2.203322  1.080  0.008 1.029 1 2447
2.203338  1.083  0.016 1.014 1 2448
2.203355  1.066  0.018 1.007 1 2449
2.203371  1.088  0.012 1.021 1 2450
2.203387  1.055  0.017 1.030 1 2451
2.203403  1.040  0.013 1.024 1 2452
2.203419  0.970  0.015 1.007 1 2453
2.203436  1.030  0.015 0.990 1 2454
2.203452  1.041  0.014 0.994 1 2455
2.203468  0.995  0.014 1.018 1 2456
2.203484  0.979  0.010 1.035 1 2457
2.203500  0.971  0.010 1.034 1 2458
2.203517  0.967  0.012 1.024 1 2459
2.203533  0.938  0.012 1.024 1 2460
2.203549  0.943  0.016 1.027 1 2461
2.203565  0.993  0.018 1.013 1 2462
2.203581  0.941  0.013 0.983 1 2463
2.203598  0.902  0.014 0.946 1 2464
2.203614  0.906  0.015 0.895 1 2465
2.203630  0.809  0.012 0.828 1 2466
2.203646  0.784  0.018 0.803 1 2467
2.203662  0.880  0.013 0.871 1 2468
2.203679  0.996  0.013 0.963 1 2469
2.203695  1.088  0.018 1.010 1 2470
2.203711  1.092  0.015 1.019 1 2471
2.203727  1.065  0.016 1.005 1 2472
2.203743  0.993  0.011 0.995 1 2473
2.203760  1.046  0.010 1.012 1 2474
2.203776  1.062  0.014 1.036 1 2475
2.203792  1.073  0.015 1.046 1 2476
2.203808  1.079  0.015 1.048 1 2477
2.203824  1.058  0.014 1.045 1 2478
2.203841  1.002  0.007 1.034 1 2479
2.203857  1.067  0.013 1.032 1 2480
2.203873  1.101  0.015 1.038 1 2481
2.203889  1.072  0.015 1.040 1 2482
2.203905  1.004  0.013 1.032 1 2483
2.203922  0.980  0.012 1.030 1 2484
2.203938  0.998  0.010 1.046 1 2485
2.203954  1.066  0.013 1.062 1 2486
2.203970  1.150  0.010 1.065 1 2487
2.203986  1.148  0.014 1.061 1 2488
2.204002  1.096  0.019 1.052 1 2489
2.204019  1.039  0.012 1.033 1 2490
2.204035  1.003  0.015 1.016 1 2491
2.204051  1.016  0.016 1.016 1 2492
2.204067  0.992  0.015 1.006 1 2493
2.204083  0.934  0.014 0.960 1 2494
2.204099  0.904  0.014 0.923 1 2495
2.204116  0.890  0.012 0.942 1 2496
2.204132  0.948  0.012 0.974 1 2497
2.204148  0.960  0.018 0.987 1 2498
2.204164  0.961  0.016 0.991 1 2499
2.204180  0.964  0.014 0.993 1 2500
2.204196  1.037  0.015 1.009 1 2501
2.204212  1.075  0.015 1.034 1 2502
2.204229  1.082  0.014 1.044 1 2503
2.204245  1.106  0.008 1.035 1 2504
2.204261  1.059  0.016 1.022 1 2505
2.204277  1.001  0.018 1.007 1 2506
2.204293  0.917  0.016 0.968 1 2507
2.204310  0.849  0.018 0.910 1 2508
2.204326  0.905  0.013 0.901 1 2509
2.204342  1.004  0.013 0.952 1 2510
2.204358  1.075  0.016 1.004 1 2511
2.204374  1.098  0.014 1.031 1 2512
2.204390  1.109  0.015 1.038 1 2513
2.204406  1.047  0.019 1.032 1 2514
2.204423  1.020  0.014 1.021 1 2515
2.204439  1.004  0.016 1.012 1 2516
2.204455  0.968  0.013 1.000 1 2517
2.204471  0.967  0.011 0.978 1 2518
2.204487  0.955  0.011 0.968 1 2519
2.204504  0.968  0.015 0.980 1 2520
2.204520  0.980  0.017 1.007 1 2521
2.204536  1.026  0.016 1.031 1 2522
2.204552  1.048  0.014 1.038 1 2523
2.204568  1.067  0.013 1.030 1 2524
2.204584  1.046  0.010 1.020 1 2525
2.204600  1.056  0.015 1.020 1 2526
2.204616  1.021  0.013 1.027 1 2527
2.204633  1.023  0.014 1.026 1 2528
2.204649  1.039  0.012 1.008 1 2529
2.204665  0.980  0.008 0.971 1 2530
2.204681  0.994  0.012 0.936 1 2531
2.204697  0.984  0.012 0.923 1 2532
2.204713  0.934  0.012 0.918 1 2533
2.204729  0.934  0.016 0.921 1 2534
2.204746  0.952  0.018 0.940 1 2535
2.204762  0.984  0.009 0.961 1 2536
2.204778  0.970  0.017 0.960 1 2537
2.204794  0.925  0.011 0.949 1 2538
2.204810  0.948  0.012 0.958 1 2539
2.204826  0.954  0.014 0.976 1 2540
2.204842  0.974  0.015 0.976 1 2541
2.204858  1.000  0.012 0.961 1 2542
2.204875  0.955  0.010 0.934 1 2543
2.204891  0.914  0.011 0.916 1 2544
2.204907  0.911  0.015 0.918 1 2545
2.204923  0.918  0.014 0.923 1 2546
2.204939  0.935  0.013 0.933 1 2547
2.204955  0.960  0.012 0.953 1 2548
2.204971  0.969  0.014 0.969 1 2549
2.204988  0.950  0.017 0.968 1 2550
2.205003  0.858  0.016 0.954 1 2551
2.205020  0.834  0.018 0.948 1 2552
2.205036  0.855  0.018 0.949 1 2553
2.205052  0.905  0.018 0.944 1 2554
2.205068  0.934  0.014 0.936 1 2555
2.205084  0.963  0.017 0.922 1 2556
2.205100  0.921  0.013 0.877 1 2557
2.205116  0.900  0.015 0.836 1 2558
2.205132  0.820  0.011 0.860 1 2559
2.205148  0.815  0.015 0.917 1 2560
2.205165  0.887  0.012 0.963 1 2561
2.205181  0.976  0.018 0.989 1 2562
2.205197  1.011  0.012 0.998 1 2563
2.205213  1.011  0.019 1.001 1 2564
2.205229  1.025  0.012 1.007 1 2565
2.205245  1.007  0.011 1.008 1 2566
2.205261  1.029  0.017 1.001 1 2567
2.205277  1.003  0.015 0.991 1 2568
2.205293  1.036  0.017 0.989 1 2569
2.205309  1.036  0.017 0.988 1 2570
2.205326  1.040  0.021 0.977 1 2571
2.205342  1.056  0.020 0.963 1 2572
2.205358  1.050  0.014 0.962 1 2573
2.205374  1.001  0.016 0.972 1 2574
2.205390  0.984  0.014 0.975 1 2575
2.205406  0.950  0.020 0.972 1 2576
2.205422  0.968  0.010 0.970 1 2577
2.205438  0.985  0.014 0.965 1 2578
2.205454  0.961  0.011 0.948 1 2579
2.205470  0.956  0.012 0.926 1 2580
2.205487  0.914  0.019 0.913 1 2581
2.205503  0.897  0.011 0.904 1 2582
2.205519  0.891  0.018 0.900 1 2583
2.205535  0.912  0.009 0.914 1 2584
2.205551  0.919  0.015 0.933 1 2585
2.205567  0.892  0.013 0.944 1 2586
2.205583  0.893  0.012 0.946 1 2587
2.205599  0.944  0.011 0.942 1 2588
2.205615  0.976  0.015 0.935 1 2589
2.205631  0.982  0.011 0.926 1 2590
2.205647  0.940  0.010 0.915 1 2591
2.205663  0.896  0.009 0.904 1 2592
2.205679  0.866  0.016 0.892 1 2593
2.205695  0.842  0.013 0.870 1 2594
2.205712  0.800  0.013 0.836 1 2595
2.205728  0.797  0.012 0.796 1 2596
2.205744  0.807  0.014 0.772 1 2597
2.205760  0.799  0.012 0.770 1 2598
2.205776  0.763  0.012 0.768 1 2599
2.205792  0.719  0.017 0.758 1 2600
2.205808  0.679  0.014 0.744 1 2601
2.205824  0.647  0.017 0.727 1 2602
2.205840  0.634  0.012 0.710 1 2603
2.205856  0.617  0.012 0.706 1 2604
2.205872  0.609  0.016 0.718 1 2605
2.205888  0.632  0.014 0.739 1 2606
2.205904  0.649  0.009 0.762 1 2607
2.205920  0.639  0.013 0.785 1 2608
2.205936  0.723  0.015 0.807 1 2609
2.205952  0.773  0.015 0.827 1 2610
2.205969  0.778  0.015 0.842 1 2611
2.205985  0.801  0.019 0.848 1 2612
2.206001  0.804  0.011 0.848 1 2613
2.206017  0.796  0.012 0.860 1 2614
2.206033  0.777  0.012 0.885 1 2615
2.206049  0.818  0.016 0.907 1 2616
2.206065  0.840  0.016 0.922 1 2617
2.206081  0.880  0.015 0.931 1 2618
2.206097  0.888  0.014 0.935 1 2619
2.206113  0.895  0.017 0.933 1 2620
2.206129  0.891  0.011 0.922 1 2621
2.206145  0.888  0.012 0.895 1 2622
2.206161  0.840  0.014 0.871 1 2623
2.206177  0.904  0.011 0.875 1 2624
2.206193  0.992  0.013 0.889 1 2625
2.206209  0.968  0.015 0.892 1 2626
2.206225  0.924  0.013 0.896 1 2627
2.206241  0.918  0.017 0.908 1 2628
2.206257  0.953  0.014 0.923 1 2629
2.206274  0.966  0.019 0.936 1 2630
2.206290  0.942  0.014 0.942 1 2631
2.206306  0.913  0.022 0.928 1 2632
2.206322  0.909  0.010 0.875 1 2633
2.206337  0.832  0.018 0.806 1 2634
2.206354  0.808  0.015 0.785 1 2635
2.206370  0.849  0.015 0.823 1 2636
2.206386  0.911  0.016 0.877 1 2637
2.206402  0.977  0.020 0.923 1 2638
2.206418  0.958  0.019 0.950 1 2639
2.206434  0.996  0.018 0.961 1 2640
2.206450  1.016  0.015 0.965 1 2641
2.206466  1.000  0.012 0.964 1 2642
2.206482  0.999  0.014 0.944 1 2643
2.206498  0.948  0.013 0.906 1 2644
2.206514  0.900  0.018 0.889 1 2645
2.206530  0.929  0.016 0.904 1 2646
2.206546  0.948  0.011 0.923 1 2647
2.206562  0.938  0.017 0.933 1 2648
2.206578  0.892  0.012 0.928 1 2649
2.206594  0.912  0.015 0.926 1 2650
2.206610  0.925  0.010 0.956 1 2651
2.206626  0.931  0.013 0.990 1 2652
2.206642  0.969  0.013 0.998 1 2653
2.206658  0.989  0.012 0.985 1 2654
2.206674  0.984  0.012 0.979 1 2655
2.206690  0.981  0.017 0.987 1 2656
2.206706  1.008  0.016 0.991 1 2657
2.206722  0.991  0.015 0.988 1 2658
2.206738  1.022  0.013 0.990 1 2659
2.206754  1.047  0.017 0.993 1 2660
2.206770  1.043  0.017 0.997 1 2661
2.206786  1.035  0.011 1.006 1 2662
2.206802  1.123  0.016 1.014 1 2663
2.206818  1.102  0.012 1.018 1 2664
2.206834  1.106  0.014 1.016 1 2665
2.206850  1.072  0.016 1.010 1 2666
2.206866  1.060  0.011 1.004 1 2667
2.206882  1.064  0.012 1.006 1 2668
2.206898  1.086  0.020 1.015 1 2669
2.206914  1.042  0.013 1.015 1 2670
2.206930  0.994  0.021 0.999 1 2671
2.206946  1.009  0.013 0.981 1 2672
2.206962  1.020  0.014 0.974 1 2673
2.206978  0.968  0.022 0.982 1 2674
2.206994  1.038  0.010 0.994 1 2675
2.207010  1.050  0.015 1.004 1 2676
2.207026  1.032  0.012 1.010 1 2677
2.207042  0.988  0.018 1.002 1 2678
2.207058  0.918  0.012 0.971 1 2679
2.207074  0.888  0.010 0.932 1 2680
2.207090  0.873  0.016 0.915 1 2681
2.207106  0.920  0.017 0.938 1 2682
2.207122  0.975  0.016 0.977 1 2683
2.207138  0.999  0.015 1.005 1 2684
2.207154  1.049  0.011 1.023 1 2685
2.207170  1.054  0.014 1.034 1 2686
2.207186  1.056  0.012 1.041 1 2687
2.207202  1.055  0.009 1.043 1 2688
2.207218  1.077  0.013 1.042 1 2689
2.207234  1.022  0.016 1.040 1 2690
2.207250  1.017  0.017 1.038 1 2691
2.207266  1.014  0.015 1.035 1 2692
2.207282  1.025  0.013 1.024 1 2693
2.207298  1.023  0.011 1.009 1 2694
2.207314  1.039  0.008 1.007 1 2695
2.207330  1.050  0.016 1.018 1 2696
2.207346  1.095  0.013 1.029 1 2697
2.207362  1.087  0.018 1.032 1 2698
2.207377  1.056  0.018 1.021 1 2699
2.207394  0.951  0.013 0.982 1 2700
2.207410  0.895  0.013 0.931 1 2701
2.207426  0.862  0.016 0.925 1 2702
2.207442  0.921  0.012 0.969 1 2703
2.207457  0.978  0.017 1.002 1 2704
2.207474  1.013  0.010 1.012 1 2705
2.207489  1.036  0.016 1.023 1 2706
2.207505  1.044  0.014 1.034 1 2707
2.207521  1.096  0.011 1.033 1 2708
2.207537  1.117  0.017 1.020 1 2709
2.207553  1.098  0.017 1.012 1 2710
2.207569  1.081  0.016 1.013 1 2711
2.207585  1.033  0.016 1.007 1 2712
2.207601  1.002  0.017 0.979 1 2713
2.207617  0.974  0.013 0.946 1 2714
2.207633  0.946  0.010 0.931 1 2715
2.207649  0.950  0.011 0.930 1 2716
2.207665  0.968  0.014 0.937 1 2717
2.207681  0.934  0.017 0.957 1 2718
2.207697  0.973  0.013 0.980 1 2719
2.207713  1.001  0.016 0.990 1 2720
2.207729  1.009  0.014 0.987 1 2721
2.207745  1.003  0.016 0.980 1 2722
2.207761  0.991  0.015 0.977 1 2723
2.207777  0.968  0.014 0.969 1 2724
2.207792  0.894  0.018 0.959 1 2725
2.207808  0.898  0.020 0.966 1 2726
2.207824  0.899  0.013 0.972 1 2727
2.207840  0.901  0.018 0.962 1 2728
2.207856  0.979  0.015 0.961 1 2729
2.207872  0.975  0.016 0.977 1 2730
2.207888  1.000  0.022 0.993 1 2731
2.207904  0.977  0.013 0.993 1 2732
2.207920  0.924  0.012 0.958 1 2733
2.207936  0.854  0.010 0.883 1 2734
2.207952  0.777  0.013 0.827 1 2735
2.207968  0.826  0.017 0.855 1 2736
2.207984  0.880  0.013 0.910 1 2737
2.208000  0.917  0.013 0.926 1 2738
2.208015  0.899  0.015 0.903 1 2739
2.208032  0.855  0.016 0.867 1 2740
2.208047  0.823  0.015 0.858 1 2741
2.208063  0.920  0.017 0.893 1 2742
2.208079  0.977  0.012 0.941 1 2743
2.208095  1.024  0.017 0.973 1 2744
2.208111  1.050  0.014 0.986 1 2745
2.208127  1.019  0.015 0.985 1 2746
2.208143  0.993  0.011 0.963 1 2747
2.208159  0.992  0.012 0.929 1 2748
2.208175  0.992  0.014 0.912 1 2749
2.208191  0.898  0.015 0.925 1 2750
2.208207  0.932  0.012 0.946 1 2751
2.208223  0.990  0.018 0.958 1 2752
2.208238  0.952  0.009 0.945 1 2753
2.208254  0.927  0.023 0.915 1 2754
2.208270  0.849  0.019 0.883 1 2755
2.208286  0.790  0.021 0.845 1 2756
2.208302  0.799  0.015 0.828 1 2757
2.208318  0.793  0.021 0.869 1 2758
2.208334  0.793  0.019 0.921 1 2759
2.208350  0.862  0.022 0.942 1 2760
2.208366  0.869  0.016 0.943 1 2761
2.208382  0.887  0.019 0.939 1 2762
2.208398  0.822  0.014 0.933 1 2763
2.208413  0.794  0.017 0.927 1 2764
2.208429  0.825  0.017 0.920 1 2765
2.208445  0.773  0.019 0.908 1 2766
2.208461  0.723  0.015 0.887 1 2767
2.208477  0.788  0.015 0.865 1 2768
2.208493  0.724  0.015 0.852 1 2769
2.208509  0.676  0.016 0.844 1 2770
2.208525  0.698  0.014 0.830 1 2771
2.208541  0.702  0.010 0.808 1 2772
2.208556  0.663  0.013 0.785 1 2773
2.208572  0.629  0.010 0.769 1 2774
2.208588  0.635  0.014 0.771 1 2775
2.208604  0.655  0.022 0.784 1 2776
2.208620  0.699  0.019 0.798 1 2777
2.208636  0.725  0.018 0.815 1 2778
2.208652  0.741  0.013 0.838 1 2779
2.208668  0.778  0.016 0.858 1 2780
2.208684  0.797  0.011 0.870 1 2781
2.208699  0.809  0.016 0.881 1 2782
2.208715  0.857  0.016 0.901 1 2783
2.208731  0.897  0.014 0.922 1 2784
2.208747  0.923  0.017 0.929 1 2785
2.208763  0.934  0.014 0.935 1 2786
2.208779  0.954  0.020 0.951 1 2787
2.208795  0.946  0.013 0.968 1 2788
2.208811  0.915  0.014 0.976 1 2789
2.208827  0.931  0.015 0.980 1 2790
2.208842  0.965  0.015 0.980 1 2791
2.208858  0.935  0.013 0.980 1 2792
2.208874  0.960  0.017 0.979 1 2793
2.208890  0.967  0.019 0.974 1 2794
2.208906  0.952  0.017 0.958 1 2795
2.208922  0.927  0.015 0.941 1 2796
2.208938  0.937  0.018 0.941 1 2797
2.208954  0.979  0.018 0.965 1 2798
2.208970  1.013  0.015 0.986 1 2799
2.208985  1.033  0.007 0.996 1 2800
2.209001  1.057  0.016 0.999 1 2801
2.209017  1.026  0.015 0.994 1 2802
2.209033  1.065  0.013 0.977 1 2803
2.209049  1.022  0.014 0.964 1 2804
2.209064  1.046  0.013 0.969 1 2805
2.209080  1.032  0.017 0.984 1 2806
2.209096  1.028  0.017 0.989 1 2807
2.209112  1.025  0.014 0.981 1 2808
2.209128  1.003  0.015 0.971 1 2809
2.209144  0.983  0.015 0.963 1 2810
2.209160  0.932  0.015 0.969 1 2811
2.209176  0.999  0.017 0.987 1 2812
2.209192  1.030  0.014 0.992 1 2813
2.209207  0.955  0.013 0.969 1 2814
2.209223  0.904  0.016 0.922 1 2815
2.209239  0.897  0.017 0.886 1 2816
2.209255  0.918  0.016 0.907 1 2817
2.209271  1.000  0.011 0.960 1 2818
2.209287  1.039  0.021 0.997 1 2819
2.209303  1.048  0.016 1.013 1 2820
2.209318  1.090  0.016 1.015 1 2821
2.209334  1.014  0.017 1.006 1 2822
2.209350  0.979  0.015 0.990 1 2823
2.209366  1.040  0.012 0.976 1 2824
2.209382  1.068  0.017 0.976 1 2825
2.209398  1.075  0.012 0.986 1 2826
2.209414  1.062  0.015 0.996 1 2827
2.209429  1.033  0.017 1.008 1 2828
2.209445  1.045  0.017 1.020 1 2829
2.209461  1.065  0.019 1.019 1 2830
2.209477  1.033  0.013 1.010 1 2831
2.209492  1.015  0.012 1.014 1 2832
2.209508  1.016  0.012 1.025 1 2833
2.209524  1.074  0.011 1.025 1 2834
2.209540  1.060  0.016 1.014 1 2835
2.209556  1.008  0.017 0.997 1 2836
2.209572  1.011  0.010 0.967 1 2837
2.209588  1.009  0.013 0.937 1 2838
2.209603  1.037  0.016 0.929 1 2839
2.209619  1.047  0.015 0.950 1 2840
2.209635  1.020  0.018 0.985 1 2841
2.209651  0.974  0.014 1.016 1 2842
2.209666  0.979  0.016 1.033 1 2843
2.209682  0.947  0.022 1.039 1 2844
2.209698  0.959  0.014 1.035 1 2845
2.209714  0.970  0.015 1.031 1 2846
2.209730  1.014  0.014 1.028 1 2847
2.209746  1.057  0.019 1.024 1 2848
2.209762  1.052  0.009 1.016 1 2849
2.209777  1.058  0.013 1.013 1 2850
2.209793  1.074  0.020 1.015 1 2851
2.209809  1.054  0.017 1.014 1 2852
2.209825  1.073  0.019 1.012 1 2853
2.209841  1.070  0.013 1.019 1 2854
2.209857  1.075  0.012 1.030 1 2855
2.209872  1.057  0.015 1.030 1 2856
2.209888  1.047  0.013 1.023 1 2857
2.209904  1.001  0.015 1.021 1 2858
2.209920  1.047  0.020 1.021 1 2859
2.209936  1.004  0.011 1.019 1 2860
2.209952  1.012  0.017 1.012 1 2861
2.209967  1.010  0.016 0.981 1 2862
2.209983  0.972  0.017 0.925 1 2863
2.209999  0.946  0.017 0.898 1 2864
2.210015  0.959  0.018 0.941 1 2865
2.210030  0.977  0.016 1.008 1 2866
2.210046  1.057  0.016 1.050 1 2867
2.210062  1.089  0.019 1.064 1 2868
2.210078  1.117  0.018 1.067 1 2869
2.210093  1.189  0.014 1.068 1 2870
2.210109  1.226  0.018 1.065 1 2871
2.210125  1.139  0.016 1.054 1 2872
2.210141  1.107  0.018 1.038 1 2873
2.210157  1.097  0.018 1.020 1 2874
2.210173  1.012  0.015 0.981 1 2875
2.210188  0.879  0.017 0.908 1 2876
2.210204  0.796  0.013 0.842 1 2877
2.210220  0.858  0.014 0.865 1 2878
2.210236  0.981  0.015 0.939 1 2879
2.210252  0.991  0.015 0.978 1 2880
2.210268  0.983  0.012 0.979 1 2881
2.210283  0.939  0.018 0.968 1 2882
2.210299  0.907  0.013 0.937 1 2883
2.210315  0.853  0.015 0.901 1 2884
2.210330  0.854  0.019 0.913 1 2885
2.210346  0.973  0.013 0.974 1 2886
2.210362  1.044  0.016 1.025 1 2887
2.210378  1.059  0.024 1.046 1 2888
2.210394  1.046  0.017 1.056 1 2889
2.210409  1.048  0.013 1.063 1 2890
2.210425  1.072  0.016 1.070 1 2891
2.210441  1.057  0.017 1.080 1 2892
2.210457  1.054  0.014 1.085 1 2893
2.210473  1.031  0.019 1.077 1 2894
2.210488  1.076  0.021 1.062 1 2895
2.210504  1.067  0.021 1.043 1 2896
2.210520  1.072  0.019 1.018 1 2897
2.210536  1.110  0.015 0.987 1 2898
2.210551  1.070  0.022 0.973 1 2899
2.210567  1.071  0.016 1.005 1 2900
2.210583  1.018  0.012 1.059 1 2901
2.210599  0.964  0.017 1.091 1 2902
2.210614  1.047  0.013 1.104 1 2903
2.210630  1.105  0.017 1.108 1 2904
2.210646  1.133  0.019 1.102 1 2905
2.210662  1.125  0.013 1.090 1 2906
2.210678  1.130  0.014 1.086 1 2907
2.210693  1.112  0.014 1.094 1 2908
2.210709  1.084  0.012 1.100 1 2909
2.210725  1.072  0.015 1.097 1 2910
2.210741  1.058  0.016 1.087 1 2911
2.210756  1.073  0.019 1.080 1 2912
2.210772  1.088  0.013 1.073 1 2913
2.210788  1.043  0.017 1.061 1 2914
2.210804  1.037  0.014 1.034 1 2915
2.210819  0.981  0.019 1.001 1 2916
2.210835  0.960  0.014 0.996 1 2917
2.210851  0.977  0.016 1.026 1 2918
2.210866  0.991  0.017 1.049 1 2919
2.210882  1.017  0.021 1.048 1 2920
2.210898  0.979  0.016 1.010 1 2921
2.210914  0.860  0.016 0.921 1 2922
2.210930  0.795  0.024 0.835 1 2923
2.210945  0.811  0.014 0.831 1 2924
2.210961  0.816  0.016 0.872 1 2925
2.210977  0.845  0.016 0.907 1 2926
2.210993  0.922  0.015 0.963 1 2927
2.211008  1.014  0.013 1.020 1 2928
2.211024  1.033  0.027 1.050 1 2929
2.211040  1.043  0.019 1.062 1 2930
2.211056  1.020  0.016 1.070 1 2931
2.211071  1.010  0.016 1.078 1 2932
2.211087  1.025  0.017 1.069 1 2933
2.211103  0.971  0.017 1.045 1 2934
2.211118  0.950  0.017 1.038 1 2935
2.211134  1.061  0.016 1.054 1 2936
2.211150  1.078  0.015 1.071 1 2937
2.211166  1.076  0.018 1.084 1 2938
2.211181  1.070  0.013 1.099 1 2939
2.211197  1.081  0.013 1.105 1 2940
2.211213  1.086  0.020 1.106 1 2941
2.211229  1.085  0.024 1.110 1 2942
2.211244  1.079  0.014 1.114 1 2943
2.211260  1.111  0.016 1.115 1 2944
2.211276  1.128  0.016 1.117 1 2945
2.211291  1.130  0.020 1.122 1 2946
2.211307  1.163  0.013 1.121 1 2947
2.211323  1.168  0.015 1.112 1 2948
2.211339  1.147  0.017 1.101 1 2949
2.211354  1.108  0.014 1.095 1 2950
2.211370  1.039  0.020 1.096 1 2951
2.211386  0.999  0.016 1.100 1 2952
2.211401  1.030  0.017 1.099 1 2953
2.211417  0.999  0.009 1.094 1 2954
2.211433  1.024  0.017 1.090 1 2955
2.211449  1.047  0.018 1.091 1 2956
2.211464  1.075  0.014 1.080 1 2957
2.211480  1.108  0.019 1.041 1 2958
2.211496  1.052  0.019 0.984 1 2959
2.211511  0.943  0.014 0.967 1 2960
2.211527  0.938  0.018 1.006 1 2961
2.211543  0.960  0.016 1.056 1 2962
2.211558  1.025  0.012 1.077 1 2963
2.211574  1.047  0.017 1.081 1 2964
2.211590  1.093  0.016 1.079 1 2965
2.211606  1.081  0.022 1.079 1 2966
2.211622  1.119  0.016 1.087 1 2967
2.211637  1.148  0.011 1.093 1 2968
2.211653  1.161  0.012 1.088 1 2969
2.211668  1.092  0.017 1.089 1 2970
2.211684  1.065  0.013 1.105 1 2971
2.211700  1.062  0.016 1.125 1 2972
2.211715  1.122  0.015 1.135 1 2973
2.211731  1.152  0.013 1.129 1 2974
2.211747  1.143  0.012 1.113 1 2975
2.211763  1.080  0.019 1.099 1 2976
2.211778  1.077  0.020 1.090 1 2977
2.211794  1.078  0.015 1.089 1 2978
2.211810  1.134  0.014 1.103 1 2979
2.211825  1.112  0.014 1.121 1 2980
2.211841  1.122  0.016 1.131 1 2981
2.211857  1.151  0.022 1.131 1 2982
2.211872  1.132  0.017 1.119 1 2983
2.211888  1.125  0.012 1.095 1 2984
2.211904  1.030  0.018 1.053 1 2985
2.211920  0.989  0.014 1.013 1 2986
2.211935  1.034  0.014 1.019 1 2987
2.211951  1.027  0.016 1.064 1 2988
2.211967  1.096  0.015 1.096 1 2989
2.211982  1.129  0.020 1.099 1 2990
2.211998  1.133  0.014 1.094 1 2991
2.212013  1.161  0.018 1.094 1 2992
2.212029  1.119  0.020 1.098 1 2993
2.212045  1.146  0.015 1.099 1 2994
2.212061  1.075  0.019 1.092 1 2995
2.212076  1.128  0.018 1.066 1 2996
2.212092  1.163  0.019 1.011 1 2997
2.212107  1.097  0.015 0.962 1 2998
2.212123  1.112  0.023 0.975 1 2999
2.212139  1.090  0.017 1.033 1 3000
2.212155  1.090  0.014 1.076 1 3001
2.212170  1.029  0.012 1.097 1 3002
2.212186  0.910  0.016 1.107 1 3003
2.212202  0.915  0.017 1.115 1 3004
2.212217  0.912  0.019 1.125 1 3005
2.212233  1.028  0.019 1.133 1 3006
2.212249  1.101  0.017 1.133 1 3007
2.212264  1.089  0.017 1.124 1 3008
2.212280  1.094  0.014 1.105 1 3009
2.212296  1.092  0.014 1.088 1 3010
2.212311  1.082  0.013 1.082 1 3011
2.212327  1.027  0.014 1.084 1 3012
2.212343  1.003  0.019 1.086 1 3013
2.212358  1.071  0.022 1.084 1 3014
2.212374  1.060  0.014 1.061 1 3015
2.212389  0.984  0.019 1.005 1 3016
2.212405  0.889  0.017 0.941 1 3017
2.212421  0.953  0.016 0.929 1 3018
2.212436  1.015  0.014 0.977 1 3019
2.212452  1.107  0.012 1.035 1 3020
2.212468  1.114  0.016 1.078 1 3021
2.212483  1.075  0.013 1.100 1 3022
2.212499  1.095  0.021 1.111 1 3023
2.212515  1.098  0.020 1.118 1 3024
2.212530  1.072  0.014 1.120 1 3025
2.212546  1.110  0.022 1.108 1 3026
2.212562  1.176  0.009 1.087 1 3027
2.212577  1.232  0.016 1.071 1 3028
2.212593  1.237  0.029 1.067 1 3029
2.212609  1.132  0.015 1.073 1 3030
2.212624  1.042  0.014 1.074 1 3031
2.212640  1.060  0.010 1.049 1 3032
2.212656  1.061  0.018 1.000 1 3033
2.212671  1.018  0.015 0.964 1 3034
2.212687  1.003  0.016 0.953 1 3035
2.212703  0.997  0.015 0.960 1 3036
2.212718  1.143  0.026 1.003 1 3037
2.212734  1.128  0.018 1.056 1 3038
2.212749  1.195  0.021 1.087 1 3039
2.212765  1.134  0.016 1.094 1 3040
2.212781  1.147  0.018 1.089 1 3041
2.212796  1.135  0.015 1.079 1 3042
2.212812  1.102  0.023 1.071 1 3043
2.212827  1.106  0.021 1.055 1 3044
2.212843  1.108  0.018 1.033 1 3045
2.212859  1.035  0.023 1.004 1 3046
2.212874  0.934  0.019 0.974 1 3047
2.212890  0.961  0.016 0.971 1 3048
2.212906  0.987  0.019 1.001 1 3049
2.212921  0.955  0.015 1.034 1 3050
2.212937  0.924  0.024 1.050 1 3051
2.212953  1.020  0.017 1.050 1 3052
2.212968  1.040  0.018 1.041 1 3053
2.212984  1.053  0.020 1.034 1 3054
2.212999  1.038  0.016 1.044 1 3055
2.213015  1.066  0.015 1.073 1 3056
2.213030  1.080  0.017 1.102 1 3057
2.213046  1.119  0.015 1.117 1 3058
2.213062  1.103  0.013 1.116 1 3059
2.213077  1.075  0.018 1.097 1 3060
2.213093  1.056  0.013 1.064 1 3061
2.213109  1.037  0.021 1.035 1 3062
2.213124  1.076  0.017 1.032 1 3063
2.213140  1.095  0.019 1.049 1 3064
2.213155  1.109  0.015 1.073 1 3065
2.213171  1.107  0.013 1.093 1 3066
2.213187  1.049  0.016 1.101 1 3067
2.213202  1.079  0.020 1.108 1 3068
2.213218  1.130  0.011 1.118 1 3069
2.213233  1.145  0.016 1.125 1 3070
2.213249  1.129  0.022 1.124 1 3071
2.213264  1.118  0.020 1.117 1 3072
2.213280  1.073  0.017 1.105 1 3073
2.213296  1.097  0.012 1.095 1 3074
2.213311  1.105  0.013 1.090 1 3075
2.213327  1.126  0.019 1.090 1 3076
2.213343  1.128  0.014 1.092 1 3077
2.213358  1.147  0.019 1.086 1 3078
2.213374  1.131  0.014 1.075 1 3079
2.213389  1.078  0.014 1.070 1 3080
2.213405  1.063  0.019 1.056 1 3081
2.213421  0.971  0.010 1.005 1 3082
2.213436  0.917  0.017 0.943 1 3083
2.213452  0.922  0.019 0.943 1 3084
2.213467  1.000  0.020 1.011 1 3085
2.213483  1.081  0.014 1.077 1 3086
2.213498  1.106  0.020 1.111 1 3087
2.213514  1.120  0.011 1.117 1 3088
2.213530  1.061  0.023 1.109 1 3089
2.213545  1.090  0.020 1.095 1 3090
2.213561  1.094  0.017 1.080 1 3091
2.213576  1.132  0.012 1.074 1 3092
2.213592  1.080  0.014 1.064 1 3093
2.213608  1.006  0.021 1.016 1 3094
2.213623  0.901  0.020 0.937 1 3095
2.213639  0.872  0.017 0.902 1 3096
2.213654  0.932  0.016 0.949 1 3097
2.213670  0.967  0.015 1.018 1 3098
2.213686  1.050  0.015 1.071 1 3099
2.213701  1.073  0.019 1.106 1 3100
2.213717  1.119  0.016 1.117 1 3101
2.213732  1.093  0.016 1.114 1 3102
2.213748  1.090  0.019 1.112 1 3103
2.213763  1.114  0.018 1.114 1 3104
2.213779  1.102  0.019 1.117 1 3105
2.213794  1.090  0.013 1.120 1 3106
2.213810  1.101  0.013 1.125 1 3107
2.213825  1.101  0.015 1.129 1 3108
2.213841  1.138  0.014 1.132 1 3109
2.213856  1.147  0.015 1.136 1 3110
2.213872  1.135  0.014 1.137 1 3111
2.213887  1.130  0.020 1.133 1 3112
2.213903  1.120  0.023 1.119 1 3113
2.213919  1.087  0.014 1.096 1 3114
2.213934  1.112  0.017 1.088 1 3115
2.213950  1.139  0.017 1.101 1 3116
2.213965  1.150  0.016 1.114 1 3117
2.213981  1.083  0.018 1.116 1 3118
2.213996  1.070  0.019 1.111 1 3119
2.214012  1.108  0.014 1.104 1 3120
2.214028  1.068  0.015 1.096 1 3121
2.214043  1.100  0.015 1.099 1 3122
2.214059  1.104  0.016 1.111 1 3123
2.214074  1.100  0.022 1.116 1 3124
2.214090  1.055  0.018 1.103 1 3125
2.214105  1.054  0.018 1.077 1 3126
2.214121  1.021  0.018 1.063 1 3127
2.214136  1.075  0.013 1.070 1 3128
2.214152  1.041  0.020 1.075 1 3129
2.214168  1.072  0.021 1.077 1 3130
2.214183  1.077  0.012 1.088 1 3131
2.214199  1.109  0.017 1.100 1 3132
2.214214  1.098  0.017 1.106 1 3133
2.214230  1.099  0.016 1.106 1 3134
2.214245  1.054  0.019 1.106 1 3135
2.214261  1.027  0.018 1.111 1 3136
2.214276  1.031  0.014 1.112 1 3137
2.214292  1.046  0.014 1.098 1 3138
2.214307  0.981  0.021 1.080 1 3139
2.214323  1.069  0.016 1.078 1 3140
2.214339  1.055  0.014 1.089 1 3141
2.214354  1.071  0.016 1.099 1 3142
2.214370  1.062  0.017 1.099 1 3143
2.214385  1.109  0.013 1.080 1 3144
2.214401  1.049  0.013 1.032 1 3145
2.214416  0.924  0.017 0.959 1 3146
2.214432  0.896  0.019 0.905 1 3147
2.214447  0.976  0.013 0.939 1 3148
2.214463  1.062  0.018 1.020 1 3149
2.214478  1.167  0.020 1.068 1 3150
2.214494  1.190  0.016 1.087 1 3151
2.214509  1.171  0.019 1.096 1 3152
2.214525  1.092  0.012 1.099 1 3153
2.214540  1.039  0.017 1.098 1 3154
2.214556  1.059  0.017 1.103 1 3155
2.214571  1.072  0.016 1.107 1 3156
2.214587  1.043  0.011 1.091 1 3157
2.214602  1.034  0.015 1.047 1 3158
2.214618  1.136  0.019 1.011 1 3159
2.214633  1.237  0.018 1.020 1 3160
2.214649  1.113  0.017 1.053 1 3161
2.214664  1.052  0.015 1.082 1 3162
2.214680  1.107  0.020 1.099 1 3163
2.214695  1.120  0.018 1.110 1 3164
2.214711  1.135  0.020 1.109 1 3165
2.214726  1.098  0.020 1.091 1 3166
2.214742  1.090  0.017 1.073 1 3167
2.214757  1.049  0.020 1.079 1 3168
2.214773  1.103  0.014 1.098 1 3169
2.214788  1.140  0.016 1.103 1 3170
2.214804  1.127  0.023 1.097 1 3171
2.214819  1.113  0.017 1.088 1 3172
2.214835  1.071  0.017 1.075 1 3173
2.214850  1.021  0.016 1.042 1 3174
2.214866  0.989  0.014 0.978 1 3175
2.214881  0.997  0.021 0.945 1 3176
2.214897  1.056  0.021 0.985 1 3177
2.214912  1.070  0.017 1.031 1 3178
2.214928  1.011  0.021 1.019 1 3179
2.214943  0.935  0.020 0.996 1 3180
2.214959  0.971  0.022 1.023 1 3181
2.214974  1.046  0.019 1.074 1 3182
2.214990  1.069  0.023 1.104 1 3183
2.215005  1.051  0.021 1.116 1 3184
2.215021  1.083  0.023 1.118 1 3185
2.215036  1.114  0.013 1.114 1 3186
2.215052  1.116  0.017 1.106 1 3187
2.215067  1.110  0.017 1.098 1 3188
2.215083  1.143  0.019 1.098 1 3189
2.215098  1.094  0.018 1.097 1 3190
2.215114  1.097  0.012 1.076 1 3191
2.215129  1.005  0.021 1.027 1 3192
2.215145  0.975  0.015 0.977 1 3193
2.215160  0.999  0.014 0.976 1 3194
2.215175  1.056  0.021 1.018 1 3195
2.215191  1.097  0.016 1.051 1 3196
2.215206  1.109  0.018 1.065 1 3197
2.215222  1.044  0.019 1.068 1 3198
2.215237  1.022  0.015 1.061 1 3199
2.215253  1.016  0.012 1.054 1 3200
2.215268  1.085  0.015 1.058 1 3201
2.215284  1.058  0.023 1.066 1 3202
2.215299  1.009  0.025 1.065 1 3203
2.215315  1.001  0.012 1.054 1 3204
2.215330  0.998  0.019 1.045 1 3205
2.215346  1.045  0.016 1.053 1 3206
2.215361  1.115  0.015 1.067 1 3207
2.215377  1.077  0.021 1.069 1 3208
2.215392  1.111  0.011 1.065 1 3209
2.215408  1.085  0.015 1.064 1 3210
2.215423  1.105  0.013 1.058 1 3211
2.215438  1.126  0.026 1.045 1 3212
2.215454  1.092  0.017 1.033 1 3213
2.215469  1.043  0.022 1.021 1 3214
2.215485  1.085  0.028 1.023 1 3215
2.215500  1.099  0.017 1.047 1 3216
2.215516  1.080  0.023 1.074 1 3217
2.215531  1.057  0.021 1.080 1 3218
2.215547  1.026  0.011 1.069 1 3219
2.215562  0.922  0.015 1.060 1 3220
2.215578  0.984  0.019 1.059 1 3221
2.215593  1.000  0.017 1.068 1 3222
2.215609  1.073  0.022 1.082 1 3223
2.215624  1.081  0.020 1.088 1 3224
2.215639  1.070  0.022 1.082 1 3225
2.215655  1.017  0.031 1.060 1 3226
2.215670  0.980  0.017 1.040 1 3227
2.215686  1.016  0.021 1.045 1 3228
2.215701  1.087  0.021 1.067 1 3229
2.215716  1.143  0.025 1.071 1 3230
2.215732  1.144  0.016 1.039 1 3231
2.215747  1.072  0.019 0.982 1 3232
2.215763  1.052  0.016 0.939 1 3233
2.215778  0.980  0.023 0.933 1 3234
2.215794  0.961  0.025 0.952 1 3235
2.215809  1.048  0.021 0.997 1 3236
2.215825  1.081  0.019 1.051 1 3237
2.215840  1.141  0.023 1.078 1 3238
2.215855  1.208  0.017 1.082 1 3239
2.215871  1.163  0.016 1.077 1 3240
2.215886  0.997  0.014 1.064 1 3241
2.215902  1.031  0.020 1.040 1 3242
2.215917  1.024  0.021 0.994 1 3243
2.215932  0.951  0.016 0.942 1 3244
2.215948  0.932  0.015 0.922 1 3245
2.215964  0.974  0.017 0.950 1 3246
2.215979  1.007  0.020 0.991 1 3247
2.215994  1.010  0.019 1.016 1 3248
2.216010  1.029  0.014 1.031 1 3249
2.216025  0.990  0.017 1.046 1 3250
2.216041  0.926  0.024 1.057 1 3251
2.216056  0.954  0.022 1.064 1 3252
2.216071  1.050  0.019 1.075 1 3253
2.216087  1.039  0.014 1.090 1 3254
2.216102  1.118  0.018 1.101 1 3255
2.216118  1.126  0.024 1.097 1 3256
2.216133  1.102  0.019 1.080 1 3257
2.216149  1.119  0.015 1.064 1 3258
2.216164  1.143  0.021 1.053 1 3259
2.216179  1.133  0.018 1.053 1 3260
2.216195  1.125  0.023 1.067 1 3261
2.216210  1.157  0.015 1.085 1 3262
2.216225  1.114  0.020 1.096 1 3263
2.216241  1.160  0.017 1.101 1 3264
2.216256  1.145  0.020 1.104 1 3265
2.216272  1.137  0.019 1.107 1 3266
2.216287  1.111  0.024 1.106 1 3267
2.216303  1.050  0.023 1.093 1 3268
2.216318  1.059  0.018 1.065 1 3269
2.216333  0.984  0.014 1.017 1 3270
2.216349  0.895  0.018 0.968 1 3271
2.216364  0.868  0.010 0.927 1 3272
2.216379  0.865  0.016 0.898 1 3273
2.216395  0.913  0.018 0.909 1 3274
2.216410  0.932  0.029 0.956 1 3275
2.216426  0.918  0.028 0.991 1 3276
2.216441  0.986  0.015 1.001 1 3277
2.216456  0.990  0.023 1.016 1 3278
2.216472  0.991  0.021 1.034 1 3279
2.216487  0.969  0.021 1.035 1 3280
2.216502  0.987  0.016 1.021 1 3281
2.216518  0.948  0.015 1.025 1 3282
2.216533  1.015  0.021 1.053 1 3283
2.216549  1.109  0.022 1.079 1 3284
2.216564  1.116  0.021 1.087 1 3285
2.216580  1.134  0.018 1.079 1 3286
2.216595  1.057  0.015 1.065 1 3287
2.216610  0.986  0.020 1.059 1 3288
2.216626  0.979  0.018 1.065 1 3289
2.216641  1.018  0.016 1.070 1 3290
2.216657  1.013  0.026 1.073 1 3291
2.216672  1.102  0.018 1.080 1 3292
2.216687  1.188  0.019 1.089 1 3293
2.216703  1.173  0.019 1.089 1 3294
2.216718  1.163  0.023 1.066 1 3295
2.216733  1.075  0.023 1.027 1 3296
2.216749  1.031  0.022 1.006 1 3297
2.216764  0.982  0.013 1.023 1 3298
2.216779  0.914  0.017 1.053 1 3299
2.216795  0.979  0.027 1.070 1 3300
2.216810  1.008  0.011 1.066 1 3301
2.216825  1.031  0.016 1.045 1 3302
2.216841  1.006  0.021 1.015 1 3303
2.216856  0.943  0.019 0.983 1 3304
2.216872  0.949  0.022 0.957 1 3305
2.216887  0.950  0.019 0.928 1 3306
2.216902  0.959  0.017 0.906 1 3307
2.216918  1.001  0.013 0.929 1 3308
2.216933  1.012  0.017 0.965 1 3309
2.216949  0.962  0.020 0.982 1 3310
2.216964  1.042  0.024 1.006 1 3311
2.216979  1.074  0.015 1.035 1 3312
2.216995  1.034  0.019 1.041 1 3313
2.217010  1.014  0.018 1.022 1 3314
2.217025  1.034  0.019 1.005 1 3315
2.217041  1.008  0.018 1.023 1 3316
2.217056  1.043  0.015 1.066 1 3317
2.217071  1.075  0.020 1.097 1 3318
2.217087  1.079  0.023 1.106 1 3319
2.217102  1.072  0.024 1.098 1 3320
2.217118  1.063  0.020 1.090 1 3321
2.217133  1.047  0.019 1.101 1 3322
2.217148  1.098  0.021 1.119 1 3323
2.217163  1.178  0.019 1.127 1 3324
2.217179  1.136  0.026 1.127 1 3325
2.217194  1.144  0.018 1.129 1 3326
2.217210  1.141  0.020 1.132 1 3327
2.217225  1.106  0.020 1.131 1 3328
2.217240  1.076  0.013 1.127 1 3329
2.217256  1.113  0.019 1.120 1 3330
2.217271  1.067  0.019 1.097 1 3331
2.217286  1.035  0.020 1.044 1 3332
2.217302  0.934  0.014 0.964 1 3333
2.217317  0.892  0.022 0.931 1 3334
2.217332  0.924  0.017 0.964 1 3335
2.217348  0.988  0.015 0.996 1 3336
2.217363  1.007  0.021 1.006 1 3337
2.217378  1.007  0.021 1.007 1 3338
2.217394  0.982  0.015 0.987 1 3339
2.217409  0.954  0.017 0.973 1 3340
2.217424  0.968  0.024 1.005 1 3341
2.217440  1.055  0.026 1.061 1 3342
2.217455  1.126  0.015 1.101 1 3343
2.217470  1.142  0.018 1.120 1 3344
2.217485  1.127  0.023 1.131 1 3345
2.217501  1.112  0.017 1.135 1 3346
2.217516  1.110  0.021 1.135 1 3347
2.217532  1.144  0.023 1.137 1 3348
2.217547  1.158  0.019 1.143 1 3349
2.217562  1.132  0.020 1.146 1 3350
2.217577  1.138  0.024 1.142 1 3351
2.217593  1.166  0.020 1.135 1 3352
2.217608  1.142  0.020 1.129 1 3353
2.217623  1.156  0.020 1.122 1 3354
2.217639  1.125  0.021 1.112 1 3355
2.217654  1.131  0.023 1.109 1 3356
2.217669  1.133  0.024 1.108 1 3357
2.217685  1.105  0.016 1.097 1 3358
2.217700  1.093  0.024 1.093 1 3359
2.217715  1.095  0.025 1.105 1 3360
2.217731  1.164  0.021 1.112 1 3361
2.217746  1.174  0.028 1.109 1 3362
2.217761  1.178  0.025 1.112 1 3363
2.217777  1.169  0.022 1.119 1 3364
2.217792  1.137  0.024 1.121 1 3365
2.217807  1.141  0.019 1.115 1 3366
2.217822  1.150  0.029 1.112 1 3367
2.217838  1.130  0.020 1.113 1 3368
2.217853  1.174  0.023 1.112 1 3369
2.217868  1.160  0.013 1.107 1 3370
2.217884  1.119  0.018 1.083 1 3371
2.217899  1.009  0.015 1.039 1 3372
2.217914  1.030  0.021 1.022 1 3373
2.217930  1.067  0.019 1.064 1 3374
2.217945  1.083  0.017 1.122 1 3375
2.217960  1.133  0.019 1.150 1 3376
2.217975  1.101  0.021 1.151 1 3377
2.217991  1.090  0.024 1.142 1 3378
2.218006  1.092  0.017 1.136 1 3379
2.218021  1.067  0.020 1.141 1 3380
2.218037  1.088  0.023 1.152 1 3381
2.218052  1.148  0.022 1.159 1 3382
2.218067  1.212  0.020 1.159 1 3383
2.218082  1.214  0.020 1.158 1 3384
2.218098  1.238  0.016 1.155 1 3385
2.218113  1.178  0.023 1.151 1 3386
2.218128  1.200  0.019 1.150 1 3387
2.218144  1.228  0.018 1.154 1 3388
2.218159  1.252  0.021 1.162 1 3389
2.218174  1.198  0.011 1.167 1 3390
2.218189  1.227  0.023 1.163 1 3391
2.218205  1.203  0.018 1.154 1 3392
2.218220  1.197  0.022 1.139 1 3393
2.218235  1.155  0.023 1.110 1 3394
2.218251  1.105  0.019 1.087 1 3395
2.218266  1.087  0.021 1.093 1 3396
2.218281  1.070  0.020 1.111 1 3397
2.218297  1.043  0.022 1.121 1 3398
2.218312  1.094  0.030 1.125 1 3399
2.218327  1.114  0.020 1.132 1 3400
2.218342  1.163  0.022 1.144 1 3401
2.218358  1.145  0.021 1.156 1 3402
2.218373  1.232  0.026 1.157 1 3403
2.218388  1.248  0.029 1.150 1 3404
2.218403  1.253  0.018 1.141 1 3405
2.218419  1.186  0.019 1.136 1 3406
2.218434  1.199  0.024 1.137 1 3407
2.218449  1.149  0.020 1.138 1 3408
2.218464  1.103  0.020 1.127 1 3409
2.218480  1.056  0.014 1.112 1 3410
2.218495  1.005  0.013 1.110 1 3411
2.218510  1.006  0.020 1.109 1 3412
2.218525  1.033  0.021 1.085 1 3413
2.218541  1.016  0.021 1.056 1 3414
2.218556  1.058  0.027 1.057 1 3415
2.218571  1.133  0.014 1.082 1 3416
2.218586  1.226  0.019 1.104 1 3417
2.218602  1.170  0.019 1.110 1 3418
2.218617  1.083  0.026 1.109 1 3419
2.218632  1.036  0.021 1.106 1 3420
2.218647  1.067  0.020 1.087 1 3421
2.218663  1.049  0.025 1.048 1 3422
2.218678  0.974  0.019 1.007 1 3423
2.218693  0.958  0.020 0.995 1 3424
2.218708  0.972  0.020 1.018 1 3425
2.218724  1.019  0.023 1.036 1 3426
2.218739  1.063  0.026 1.006 1 3427
2.218754  1.001  0.018 0.957 1 3428
2.218769  0.993  0.024 0.967 1 3429
2.218785  1.034  0.023 1.030 1 3430
2.218800  1.089  0.032 1.089 1 3431
2.218815  1.127  0.020 1.122 1 3432
2.218830  1.134  0.018 1.139 1 3433
2.218846  1.122  0.021 1.138 1 3434
2.218861  1.091  0.018 1.121 1 3435
2.218876  0.993  0.022 1.077 1 3436
2.218891  0.952  0.024 0.995 1 3437
2.218907  0.858  0.015 0.889 1 3438
2.218922  0.807  0.019 0.846 1 3439
2.218937  0.928  0.019 0.919 1 3440
2.218952  1.083  0.023 1.023 1 3441
2.218967  1.126  0.020 1.076 1 3442
2.218983  1.100  0.015 1.089 1 3443
2.218998  1.081  0.022 1.096 1 3444
2.219013  1.029  0.019 1.104 1 3445
2.219028  1.106  0.018 1.111 1 3446
2.219043  1.138  0.026 1.118 1 3447
2.219059  1.115  0.029 1.124 1 3448
2.219074  1.099  0.025 1.124 1 3449
2.219089  1.110  0.015 1.114 1 3450
2.219105  1.044  0.029 1.085 1 3451
2.219120  1.034  0.020 1.050 1 3452
2.219135  1.036  0.022 1.049 1 3453
2.219150  1.103  0.030 1.077 1 3454
2.219165  1.091  0.021 1.083 1 3455
2.219181  1.059  0.022 1.044 1 3456
2.219196  0.938  0.020 0.973 1 3457
2.219211  0.902  0.018 0.902 1 3458
2.219226  0.892  0.023 0.897 1 3459
2.219241  1.016  0.017 0.976 1 3460
2.219257  1.059  0.022 1.057 1 3461
2.219272  1.086  0.027 1.088 1 3462
2.219287  1.020  0.024 1.075 1 3463
2.219302  1.016  0.029 1.038 1 3464
2.219317  1.018  0.024 1.030 1 3465
2.219333  1.094  0.027 1.069 1 3466
2.219348  1.142  0.030 1.105 1 3467
2.219363  1.124  0.023 1.109 1 3468
2.219378  1.093  0.024 1.098 1 3469
2.219393  1.078  0.017 1.091 1 3470
2.219409  1.078  0.024 1.089 1 3471
2.219424  1.121  0.023 1.092 1 3472
2.219439  1.143  0.023 1.107 1 3473
2.219454  1.160  0.018 1.121 1 3474
2.219470  1.141  0.023 1.127 1 3475
2.219485  1.140  0.021 1.127 1 3476
2.219500  1.135  0.029 1.113 1 3477
2.219515  1.077  0.020 1.070 1 3478
2.219530  0.954  0.022 0.992 1 3479
2.219546  0.872  0.023 0.921 1 3480
2.219561  0.894  0.021 0.936 1 3481
2.219576  1.054  0.021 1.025 1 3482
2.219591  1.121  0.022 1.097 1 3483
2.219606  1.134  0.025 1.123 1 3484
2.219621  1.143  0.021 1.120 1 3485
2.219637  1.036  0.020 1.109 1 3486
2.219652  1.048  0.017 1.098 1 3487
2.219667  1.092  0.021 1.087 1 3488
2.219682  1.075  0.025 1.080 1 3489
2.219697  1.059  0.015 1.085 1 3490
2.219712  1.123  0.017 1.103 1 3491
2.219728  1.060  0.019 1.116 1 3492
2.219743  1.086  0.020 1.115 1 3493
2.219758  1.086  0.022 1.107 1 3494
2.219773  1.059  0.017 1.097 1 3495
2.219789  1.074  0.024 1.075 1 3496
2.219804  0.995  0.024 1.008 1 3497
2.219819  0.919  0.024 0.908 1 3498
2.219834  0.878  0.025 0.869 1 3499
2.219849  0.956  0.022 0.943 1 3500
2.219864  1.008  0.021 1.029 1 3501
2.219879  1.031  0.019 1.042 1 3502
2.219895  0.961  0.025 0.981 1 3503
2.219910  0.853  0.032 0.892 1 3504
2.219925  0.824  0.019 0.865 1 3505
2.219940  0.885  0.024 0.915 1 3506
2.219955  0.969  0.033 0.973 1 3507
2.219970  1.000  0.022 1.022 1 3508
2.219986  1.087  0.026 1.067 1 3509
2.220001  1.093  0.023 1.097 1 3510
2.220016  1.138  0.022 1.103 1 3511
2.220031  1.110  0.017 1.106 1 3512
2.220046  1.107  0.020 1.102 1 3513
2.220061  1.096  0.026 1.076 1 3514
2.220077  0.994  0.017 1.050 1 3515
2.220092  0.991  0.019 1.062 1 3516
2.220107  1.055  0.018 1.099 1 3517
2.220122  1.130  0.018 1.123 1 3518
2.220137  1.128  0.012 1.128 1 3519
2.220152  1.157  0.022 1.124 1 3520
2.220168  1.182  0.019 1.122 1 3521
2.220183  1.202  0.020 1.121 1 3522
2.220198  1.183  0.017 1.120 1 3523
2.220213  1.091  0.017 1.123 1 3524
2.220228  1.113  0.017 1.128 1 3525
2.220243  1.058  0.023 1.129 1 3526
2.220258  1.103  0.020 1.116 1 3527
2.220273  1.078  0.016 1.089 1 3528
2.220289  1.096  0.023 1.059 1 3529
2.220304  1.076  0.026 1.040 1 3530
2.220319  1.148  0.023 1.042 1 3531
2.220334  1.100  0.024 1.063 1 3532
2.220349  1.082  0.025 1.075 1 3533
2.220364  1.059  0.015 1.071 1 3534
2.220380  1.038  0.023 1.077 1 3535
2.220395  1.057  0.021 1.104 1 3536
2.220410  1.093  0.021 1.131 1 3537
2.220425  1.090  0.014 1.138 1 3538
2.220440  1.117  0.020 1.129 1 3539
2.220455  1.153  0.020 1.122 1 3540
2.220470  1.148  0.020 1.119 1 3541
2.220485  1.150  0.021 1.115 1 3542
2.220501  1.130  0.023 1.111 1 3543
2.220516  1.162  0.028 1.105 1 3544
2.220531  1.079  0.028 1.080 1 3545
2.220546  0.991  0.022 1.004 1 3546
2.220561  0.893  0.028 0.875 1 3547
2.220576  0.878  0.024 0.800 1 3548
2.220591  0.922  0.024 0.868 1 3549
2.220607  1.077  0.023 0.991 1 3550
2.220622  1.035  0.024 1.061 1 3551
2.220637  1.087  0.021 1.082 1 3552
2.220652  1.123  0.022 1.088 1 3553
2.220667  1.088  0.022 1.093 1 3554
2.220682  1.090  0.018 1.093 1 3555
2.220697  1.070  0.023 1.083 1 3556
2.220712  1.129  0.020 1.069 1 3557
2.220727  1.142  0.020 1.071 1 3558
2.220742  1.141  0.027 1.083 1 3559
2.220758  1.128  0.028 1.083 1 3560
2.220773  1.065  0.024 1.072 1 3561
2.220788  1.085  0.020 1.059 1 3562
2.220803  1.073  0.030 1.034 1 3563
2.220818  0.973  0.024 0.978 1 3564
2.220833  0.842  0.021 0.874 1 3565
2.220848  0.757  0.022 0.776 1 3566
2.220863  0.813  0.027 0.784 1 3567
2.220879  0.916  0.022 0.889 1 3568
2.220894  0.951  0.023 0.960 1 3569
2.220909  0.956  0.026 0.971 1 3570
2.220924  1.026  0.021 0.996 1 3571
2.220939  1.086  0.022 1.052 1 3572
2.220954  1.073  0.023 1.089 1 3573
2.220969  1.123  0.022 1.093 1 3574
2.220984  1.113  0.025 1.088 1 3575
2.220999  1.103  0.022 1.087 1 3576
2.221014  1.105  0.027 1.091 1 3577
2.221030  1.050  0.020 1.099 1 3578
2.221045  1.091  0.028 1.110 1 3579
2.221060  1.135  0.028 1.120 1 3580
2.221075  1.134  0.028 1.123 1 3581
2.221090  1.120  0.017 1.113 1 3582
2.221105  1.128  0.015 1.099 1 3583
2.221120  1.121  0.026 1.091 1 3584
2.221135  1.095  0.026 1.090 1 3585
2.221150  1.131  0.018 1.090 1 3586
2.221165  1.144  0.028 1.088 1 3587
2.221180  1.133  0.029 1.087 1 3588
2.221195  1.112  0.015 1.088 1 3589
2.221210  1.121  0.025 1.093 1 3590
2.221226  1.103  0.024 1.098 1 3591
2.221241  1.134  0.026 1.098 1 3592
2.221256  1.083  0.026 1.094 1 3593
2.221271  1.053  0.025 1.085 1 3594
2.221286  1.020  0.025 1.069 1 3595
2.221301  1.038  0.028 1.046 1 3596
2.221316  0.987  0.018 1.021 1 3597
2.221331  0.938  0.023 0.978 1 3598
2.221346  0.855  0.023 0.885 1 3599
2.221361  0.824  0.016 0.808 1 3600
2.221376  0.864  0.021 0.836 1 3601
2.221391  0.910  0.024 0.917 1 3602
2.221407  0.975  0.016 0.971 1 3603
2.221421  0.966  0.018 1.014 1 3604
2.221437  0.986  0.021 1.062 1 3605
2.221452  1.061  0.024 1.090 1 3606
2.221467  1.105  0.031 1.091 1 3607
2.221482  1.141  0.023 1.085 1 3608
2.221497  1.071  0.021 1.084 1 3609
2.221512  1.000  0.030 1.088 1 3610
2.221527  0.989  0.024 1.087 1 3611
2.221542  1.018  0.030 1.078 1 3612
2.221557  1.069  0.018 1.076 1 3613
2.221572  1.091  0.023 1.091 1 3614
2.221587  1.150  0.021 1.110 1 3615
2.221602  1.112  0.018 1.120 1 3616
2.221617  1.094  0.025 1.123 1 3617
2.221632  1.120  0.027 1.126 1 3618
2.221648  1.097  0.026 1.133 1 3619
2.221663  1.112  0.024 1.142 1 3620
2.221678  1.134  0.026 1.147 1 3621
2.221693  1.188  0.021 1.145 1 3622
2.221708  1.121  0.025 1.140 1 3623
2.221723  1.097  0.021 1.138 1 3624
2.221738  1.095  0.023 1.142 1 3625
2.221753  1.121  0.027 1.148 1 3626
2.221768  1.166  0.029 1.151 1 3627
2.221783  1.177  0.015 1.148 1 3628
2.221798  1.144  0.028 1.139 1 3629
2.221813  1.117  0.025 1.129 1 3630
2.221828  1.095  0.026 1.106 1 3631
2.221843  1.055  0.025 1.047 1 3632
2.221858  0.972  0.027 0.951 1 3633
2.221873  0.934  0.017 0.900 1 3634
2.221888  0.988  0.018 0.947 1 3635
2.221903  1.000  0.017 1.029 1 3636
2.221918  1.077  0.018 1.074 1 3637
2.221933  1.152  0.023 1.083 1 3638
2.221948  1.118  0.018 1.084 1 3639
2.221963  1.100  0.023 1.102 1 3640
2.221978  1.037  0.021 1.131 1 3641
2.221993  1.068  0.025 1.151 1 3642
2.222008  1.076  0.022 1.156 1 3643
2.222023  1.140  0.023 1.156 1 3644
2.222039  1.112  0.031 1.158 1 3645
2.222054  1.082  0.027 1.161 1 3646
2.222069  1.097  0.023 1.161 1 3647
2.222084  1.171  0.026 1.154 1 3648
2.222099  1.214  0.034 1.141 1 3649
2.222114  1.151  0.022 1.132 1 3650
2.222129  1.067  0.026 1.136 1 3651
2.222144  1.094  0.028 1.146 1 3652
2.222159  1.122  0.027 1.144 1 3653
2.222174  1.156  0.022 1.122 1 3654
2.222189  1.090  0.025 1.089 1 3655
2.222204  1.036  0.019 1.069 1 3656
2.222219  1.069  0.031 1.074 1 3657
2.222234  1.136  0.025 1.098 1 3658
2.222249  1.208  0.030 1.125 1 3659
2.222264  1.201  0.028 1.139 1 3660
2.222279  1.181  0.023 1.135 1 3661
2.222294  1.193  0.023 1.119 1 3662
2.222309  1.137  0.021 1.089 1 3663
2.222324  1.034  0.024 1.048 1 3664
2.222339  1.032  0.025 1.037 1 3665
2.222354  1.111  0.024 1.073 1 3666
2.224247  0.958  0.024 0.988 2    0
2.224266  0.938  0.024 0.980 2    1
2.224285  0.927  0.030 1.026 2    2
2.224304  1.057  0.023 1.056 2    3
2.224323  1.119  0.015 1.061 2    4
2.224342  1.121  0.025 1.063 2    5
2.224362  1.125  0.016 1.064 2    6
2.224381  1.074  0.019 1.058 2    7
2.224400  1.028  0.029 1.048 2    8
2.224419  1.002  0.021 1.048 2    9
2.224439  1.047  0.031 1.058 2   10
2.224458  1.078  0.022 1.070 2   11
2.224477  1.117  0.020 1.075 2   12
2.224496  1.053  0.019 1.075 2   13
2.224515  1.102  0.015 1.077 2   14
2.224535  1.057  0.017 1.078 2   15
2.224554  1.051  0.015 1.072 2   16
2.224573  1.006  0.024 1.066 2   17
2.224592  1.047  0.020 1.062 2   18
2.224611  1.002  0.020 1.042 2   19
2.224631  0.991  0.025 1.007 2   20
2.224649  0.988  0.018 0.994 2   21
2.224669  1.009  0.019 1.013 2   22
2.224688  1.031  0.017 1.037 2   23
2.224707  1.030  0.017 1.053 2   24
2.224726  1.094  0.027 1.054 2   25
2.224746  1.071  0.023 1.035 2   26
2.224765  1.004  0.019 1.012 2   27
2.224784  0.946  0.025 1.009 2   28
2.224803  0.924  0.022 1.011 2   29
2.224822  0.966  0.010 1.021 2   30
2.224841  1.094  0.022 1.054 2   31
2.224860  1.180  0.015 1.080 2   32
2.224880  1.212  0.024 1.089 2   33
2.224899  1.107  0.021 1.096 2   34
2.224918  1.070  0.014 1.100 2   35
2.224937  1.101  0.028 1.083 2   36
2.224957  0.999  0.022 1.046 2   37
2.224975  0.966  0.019 1.020 2   38
2.224995  0.907  0.024 1.026 2   39
2.225014  0.938  0.020 1.027 2   40
2.225033  0.998  0.020 1.011 2   41
2.225052  1.016  0.017 1.018 2   42
2.225071  1.026  0.017 1.040 2   43
2.225091  1.033  0.021 1.046 2   44
2.225110  1.051  0.024 1.036 2   45
2.225129  1.076  0.017 1.026 2   46
2.225148  1.071  0.028 1.046 2   47
2.225167  1.116  0.025 1.079 2   48
2.225186  1.103  0.025 1.091 2   49
2.225205  1.122  0.021 1.085 2   50
2.225224  1.080  0.013 1.070 2   51
2.225244  1.048  0.019 1.050 2   52
2.225263  1.016  0.020 1.033 2   53
2.225282  1.002  0.016 1.043 2   54
2.225301  1.040  0.022 1.072 2   55
2.225320  1.026  0.024 1.089 2   56
2.225339  1.035  0.017 1.082 2   57
2.225358  1.059  0.016 1.068 2   58
2.225378  1.016  0.021 1.066 2   59
2.225397  1.047  0.017 1.076 2   60
2.225416  1.140  0.019 1.084 2   61
2.225435  1.123  0.020 1.072 2   62
2.225454  1.099  0.021 1.046 2   63
2.225473  1.149  0.024 1.030 2   64
2.225492  1.133  0.015 1.034 2   65
2.225512  1.154  0.021 1.047 2   66
2.225531  1.144  0.021 1.050 2   67
2.225550  1.133  0.025 1.049 2   68
2.225569  1.116  0.024 1.056 2   69
2.225588  1.043  0.023 1.053 2   70
2.225607  1.047  0.025 1.041 2   71
2.225626  1.048  0.013 1.046 2   72
2.225646  1.119  0.018 1.060 2   73
2.225665  1.110  0.028 1.071 2   74
2.225684  1.134  0.024 1.084 2   75
2.225703  1.173  0.021 1.091 2   76
2.225722  1.158  0.023 1.091 2   77
2.225741  1.115  0.014 1.087 2   78
2.225760  1.029  0.019 1.077 2   79
2.225779  1.054  0.021 1.058 2   80
2.225799  0.962  0.019 1.005 2   81
2.225818  0.796  0.022 0.931 2   82
2.225837  0.861  0.018 0.930 2   83
2.225856  0.892  0.019 0.996 2   84
2.225875  1.059  0.017 1.047 2   85
2.225894  1.107  0.023 1.057 2   86
2.225913  1.102  0.023 1.043 2   87
2.225932  1.127  0.020 1.037 2   88
2.225951  1.101  0.024 1.050 2   89
2.225971  1.046  0.022 1.064 2   90
2.225990  1.079  0.018 1.069 2   91
2.226009  1.064  0.021 1.061 2   92
2.226028  1.061  0.024 1.035 2   93
2.226047  0.997  0.017 0.986 2   94
2.226066  0.877  0.014 0.930 2   95
2.226085  0.833  0.018 0.910 2   96
2.226104  0.865  0.021 0.910 2   97
2.226123  0.820  0.021 0.848 2   98
2.226143  0.911  0.018 0.831 2   99
2.226162  1.014  0.028 0.912 2  100
2.226181  1.052  0.020 0.971 2  101
2.226200  1.044  0.025 0.998 2  102
2.226219  1.010  0.015 1.009 2  103
2.226238  0.981  0.020 1.001 2  104
2.226257  0.957  0.017 0.970 2  105
2.226276  0.889  0.013 0.901 2  106
2.226295  0.822  0.020 0.853 2  107
2.226315  0.867  0.017 0.906 2  108
2.226334  0.953  0.018 0.994 2  109
2.226353  1.006  0.019 1.034 2  110
2.226372  1.054  0.020 1.044 2  111
2.226391  1.041  0.020 1.051 2  112
2.226410  1.054  0.016 1.049 2  113
2.226429  1.088  0.019 1.040 2  114
2.226448  1.074  0.026 1.035 2  115
2.226467  1.002  0.020 1.037 2  116
2.226486  0.970  0.023 1.040 2  117
2.226505  0.945  0.020 1.041 2  118
2.226524  0.999  0.024 1.039 2  119
2.226544  1.018  0.018 1.028 2  120
2.226562  1.011  0.021 1.010 2  121
2.226582  1.069  0.016 0.997 2  122
2.226601  1.024  0.016 0.977 2  123
2.226620  0.935  0.021 0.922 2  124
2.226639  0.863  0.024 0.898 2  125
2.226658  0.939  0.022 0.944 2  126
2.226677  0.996  0.021 0.996 2  127
2.226696  0.983  0.018 0.997 2  128
2.226715  0.931  0.023 0.958 2  129
2.226734  0.932  0.017 0.957 2  130
2.226753  0.984  0.031 1.004 2  131
2.226772  1.028  0.021 1.035 2  132
2.226791  1.093  0.018 1.046 2  133
2.226810  1.147  0.019 1.051 2  134
2.226830  1.022  0.016 1.048 2  135
2.226849  1.040  0.022 1.041 2  136
2.226868  1.067  0.023 1.040 2  137
2.226887  1.063  0.020 1.041 2  138
2.226906  1.045  0.017 1.031 2  139
2.226925  1.046  0.018 1.019 2  140
2.226944  0.981  0.010 1.023 2  141
2.226963  1.069  0.017 1.033 2  142
2.226982  1.065  0.016 1.035 2  143
2.227001  1.002  0.016 1.029 2  144
2.227020  0.962  0.017 1.025 2  145
2.227039  0.974  0.020 1.022 2  146
2.227058  0.968  0.025 1.013 2  147
2.227077  0.958  0.024 1.000 2  148
2.227096  1.000  0.013 0.982 2  149
2.227115  0.939  0.016 0.930 2  150
2.227134  0.837  0.021 0.837 2  151
2.227154  0.798  0.013 0.816 2  152
2.227172  0.878  0.024 0.892 2  153
2.227191  0.919  0.017 0.923 2  154
2.227211  0.827  0.022 0.847 2  155
2.227230  0.746  0.028 0.717 2  156
2.227249  0.684  0.012 0.705 2  157
2.227268  0.841  0.010 0.839 2  158
2.227287  0.965  0.015 0.949 2  159
2.227306  0.944  0.023 0.985 2  160
2.227325  0.909  0.025 0.995 2  161
2.227344  0.953  0.024 1.001 2  162
2.227363  1.061  0.018 1.002 2  163
2.227382  1.093  0.021 1.007 2  164
2.227401  1.072  0.019 1.005 2  165
2.227420  1.005  0.022 0.988 2  166
2.227439  0.963  0.024 0.969 2  167
2.227458  0.960  0.024 0.947 2  168
2.227477  0.873  0.019 0.909 2  169
2.227496  0.872  0.019 0.890 2  170
2.227515  0.947  0.023 0.936 2  171
2.227534  0.963  0.021 0.983 2  172
2.227553  0.971  0.016 0.997 2  173
2.227572  1.053  0.018 1.004 2  174
2.227591  1.000  0.014 1.005 2  175
2.227610  0.993  0.017 0.998 2  176
2.227629  0.989  0.025 0.993 2  177
2.227648  0.997  0.026 0.997 2  178
2.227667  0.982  0.016 1.001 2  179
2.227686  0.990  0.019 0.999 2  180
2.227705  1.004  0.016 0.991 2  181
2.227725  0.940  0.021 0.975 2  182
2.227744  0.937  0.019 0.965 2  183
2.227762  0.971  0.014 0.957 2  184
2.227781  0.969  0.019 0.935 2  185
2.227800  0.922  0.019 0.912 2  186
2.227819  0.819  0.018 0.890 2  187
2.227839  0.849  0.016 0.880 2  188
2.227858  0.911  0.018 0.921 2  189
2.227877  0.921  0.012 0.965 2  190
2.227895  1.001  0.018 0.980 2  191
2.227914  1.035  0.024 0.993 2  192
2.227933  1.080  0.021 1.011 2  193
2.227952  1.025  0.017 1.015 2  194
2.227972  0.987  0.019 1.011 2  195
2.227991  0.952  0.021 1.006 2  196
2.228010  0.919  0.016 0.988 2  197
2.228029  0.888  0.014 0.963 2  198
2.228047  0.934  0.013 0.958 2  199
2.228066  0.997  0.016 0.977 2  200
2.228086  1.025  0.024 0.997 2  201
2.228105  1.031  0.016 1.004 2  202
2.228123  0.957  0.017 1.001 2  203
2.228142  0.991  0.014 0.995 2  204
2.228162  1.063  0.017 0.992 2  205
2.228180  1.067  0.019 0.994 2  206
2.228199  1.045  0.015 0.993 2  207
2.228218  1.030  0.022 0.982 2  208
2.228237  0.973  0.019 0.960 2  209
2.228256  0.924  0.020 0.950 2  210
2.228276  0.949  0.018 0.970 2  211
2.228294  0.964  0.024 0.985 2  212
2.228313  0.956  0.016 0.976 2  213
2.228332  0.935  0.017 0.963 2  214
2.228351  0.900  0.018 0.946 2  215
2.228370  0.778  0.011 0.888 2  216
2.228389  0.725  0.020 0.819 2  217
2.228408  0.837  0.026 0.844 2  218
2.228427  0.958  0.021 0.927 2  219
2.228446  1.027  0.025 0.963 2  220
2.228465  1.015  0.017 0.955 2  221
2.228484  0.984  0.015 0.947 2  222
2.228503  0.953  0.022 0.957 2  223
2.228522  0.907  0.023 0.970 2  224
2.228541  0.893  0.017 0.957 2  225
2.228560  0.818  0.025 0.882 2  226
2.228579  0.720  0.016 0.787 2  227
2.228598  0.732  0.020 0.802 2  228
2.228617  0.822  0.017 0.882 2  229
2.228636  0.931  0.016 0.910 2  230
2.228655  0.959  0.017 0.912 2  231
2.228674  0.905  0.020 0.910 2  232
2.228693  0.904  0.024 0.898 2  233
2.228712  0.874  0.015 0.872 2  234
2.228731  0.873  0.018 0.881 2  235
2.228750  0.948  0.019 0.948 2  236
2.228769  0.982  0.022 1.002 2  237
2.228788  1.006  0.030 1.017 2  238
2.228806  0.961  0.018 1.018 2  239
2.228826  1.006  0.015 1.013 2  240
2.228845  1.007  0.014 0.992 2  241
2.228863  0.981  0.020 0.964 2  242
2.228882  0.953  0.016 0.950 2  243
2.228901  0.973  0.022 0.943 2  244
2.228920  0.972  0.019 0.951 2  245
2.228939  1.069  0.024 0.986 2  246
2.228958  1.145  0.022 1.007 2  247
2.228977  1.085  0.018 1.007 2  248
2.228996  1.048  0.015 1.008 2  249
2.229015  1.046  0.014 1.002 2  250
2.229034  1.039  0.017 0.999 2  251
2.229053  1.069  0.017 1.015 2  252
2.229072  1.041  0.017 1.026 2  253
2.229091  1.082  0.016 1.017 2  254
2.229110  1.074  0.012 1.001 2  255
2.229129  1.067  0.016 0.974 2  256
2.229148  1.080  0.017 0.939 2  257
2.229167  1.072  0.019 0.947 2  258
2.229185  1.094  0.022 0.984 2  259
2.229204  1.043  0.019 0.994 2  260
2.229223  1.036  0.018 0.992 2  261
2.229242  0.956  0.019 1.003 2  262
2.229261  0.960  0.021 1.019 2  263
2.229280  1.040  0.021 1.027 2  264
2.229299  1.056  0.013 1.021 2  265
2.229318  1.046  0.019 1.001 2  266
2.229337  1.074  0.023 0.992 2  267
2.229356  1.035  0.017 0.998 2  268
2.229375  0.990  0.015 0.970 2  269
2.229394  0.945  0.019 0.928 2  270
2.229413  0.891  0.020 0.930 2  271
2.229431  0.948  0.017 0.925 2  272
2.229450  0.911  0.013 0.895 2  273
2.229469  0.957  0.018 0.919 2  274
2.229488  1.031  0.014 0.987 2  275
2.229507  1.057  0.015 1.024 2  276
2.229526  1.059  0.017 1.025 2  277
2.229545  1.040  0.022 1.017 2  278
2.229564  1.003  0.016 1.019 2  279
2.229583  0.989  0.018 1.025 2  280
2.229602  1.030  0.021 1.020 2  281
2.229621  1.072  0.021 1.003 2  282
2.229640  1.009  0.025 0.990 2  283
2.229659  0.931  0.020 0.981 2  284
2.229678  0.859  0.016 0.973 2  285
2.229697  0.907  0.021 0.993 2  286
2.229715  0.964  0.019 1.022 2  287
2.229734  0.976  0.022 1.028 2  288
2.229753  1.008  0.015 1.009 2  289
2.229772  0.957  0.018 0.981 2  290
2.229791  0.885  0.017 0.946 2  291
2.229810  0.802  0.017 0.892 2  292
2.229829  0.806  0.016 0.882 2  293
2.229848  0.887  0.016 0.939 2  294
2.229867  0.963  0.029 0.993 2  295
2.229885  1.009  0.016 1.015 2  296
2.229904  1.016  0.018 1.018 2  297
2.229923  0.966  0.014 1.030 2  298
2.229942  0.974  0.020 1.050 2  299
2.229961  1.008  0.018 1.059 2  300
2.229980  1.022  0.021 1.053 2  301
2.229999  0.989  0.023 1.028 2  302
2.230018  1.013  0.011 1.002 2  303
2.230036  1.034  0.024 1.009 2  304
2.230056  1.070  0.016 1.034 2  305
2.230074  1.066  0.021 1.047 2  306
2.230093  0.989  0.013 1.044 2  307
2.230112  1.011  0.016 1.033 2  308
2.230131  0.978  0.014 1.006 2  309
2.230150  0.880  0.019 0.920 2  310
2.230169  0.772  0.013 0.788 2  311
2.230188  0.786  0.014 0.794 2  312
2.230207  1.014  0.022 0.934 2  313
2.230226  1.020  0.018 1.024 2  314
2.230244  1.023  0.013 1.048 2  315
2.230263  1.054  0.019 1.059 2  316
2.230282  1.083  0.025 1.071 2  317
2.230301  1.103  0.028 1.076 2  318
2.230320  1.080  0.016 1.072 2  319
2.230339  1.089  0.018 1.065 2  320
2.230358  1.059  0.017 1.060 2  321
2.230376  0.993  0.022 1.050 2  322
2.230395  0.985  0.013 1.038 2  323
2.230414  1.003  0.022 1.044 2  324
2.230433  1.072  0.023 1.061 2  325
2.230452  1.055  0.026 1.066 2  326
2.230471  1.065  0.020 1.067 2  327
2.230489  1.038  0.016 1.071 2  328
2.230508  1.026  0.016 1.069 2  329
2.230527  1.044  0.018 1.058 2  330
2.230546  1.057  0.018 1.053 2  331
2.230565  1.026  0.016 1.061 2  332
2.230584  1.066  0.017 1.069 2  333
2.230603  1.104  0.017 1.074 2  334
2.230622  1.098  0.017 1.073 2  335
2.230640  1.096  0.018 1.075 2  336
2.230659  1.094  0.015 1.079 2  337
2.230678  1.099  0.016 1.074 2  338
2.230697  1.071  0.021 1.063 2  339
2.230716  1.033  0.013 1.037 2  340
2.230735  1.002  0.014 0.985 2  341
2.230754  0.974  0.016 0.963 2  342
2.230772  0.978  0.014 0.999 2  343
2.230791  1.008  0.013 1.030 2  344
2.230810  1.053  0.017 1.047 2  345
2.230829  1.071  0.013 1.049 2  346
2.230848  1.040  0.017 1.036 2  347
2.230867  1.025  0.019 1.026 2  348
2.230886  1.031  0.013 1.028 2  349
2.230904  1.079  0.013 1.046 2  350
2.230923  1.113  0.018 1.064 2  351
2.230942  1.114  0.021 1.073 2  352
2.230961  1.018  0.023 1.075 2  353
2.230980  0.957  0.019 1.066 2  354
2.230999  0.980  0.015 1.052 2  355
2.231017  1.040  0.016 1.041 2  356
2.231036  1.057  0.021 1.024 2  357
2.231055  1.085  0.019 1.017 2  358
2.231074  1.040  0.015 1.031 2  359
2.231093  1.014  0.015 1.041 2  360
2.231112  0.965  0.019 1.040 2  361
2.231130  0.965  0.019 1.038 2  362
2.231149  1.032  0.026 1.040 2  363
2.231168  1.051  0.020 1.035 2  364
2.231187  1.041  0.019 1.017 2  365
2.231206  1.049  0.026 1.012 2  366
2.231225  1.066  0.018 1.034 2  367
2.231244  1.073  0.021 1.053 2  368
2.231262  1.134  0.018 1.061 2  369
2.231281  1.137  0.024 1.059 2  370
2.231300  1.125  0.014 1.056 2  371
2.231319  1.003  0.015 1.055 2  372
2.231338  1.022  0.017 1.056 2  373
2.231356  1.038  0.019 1.057 2  374
2.231375  0.999  0.020 1.047 2  375
2.231394  1.014  0.025 1.021 2  376
2.231413  1.029  0.022 0.985 2  377
2.231431  1.004  0.023 0.954 2  378
2.231450  0.953  0.015 0.926 2  379
2.231469  0.915  0.015 0.912 2  380
2.231488  1.111  0.025 0.954 2  381
2.231507  1.160  0.021 1.021 2  382
2.231526  1.121  0.018 1.053 2  383
2.231544  1.105  0.021 1.060 2  384
2.231563  1.140  0.015 1.063 2  385
2.231582  1.085  0.017 1.065 2  386
2.231601  1.029  0.016 1.062 2  387
2.231620  1.005  0.014 1.057 2  388
2.231638  0.997  0.018 1.056 2  389
2.231657  1.042  0.016 1.054 2  390
2.231676  1.059  0.015 1.049 2  391
2.231695  1.026  0.019 1.044 2  392
2.231714  0.941  0.021 1.043 2  393
2.231733  0.945  0.024 1.047 2  394
2.231751  0.999  0.025 1.055 2  395
2.231770  1.048  0.014 1.063 2  396
2.231789  1.093  0.017 1.066 2  397
2.231808  1.167  0.020 1.062 2  398
2.231827  1.178  0.022 1.050 2  399
2.231845  1.069  0.018 1.034 2  400
2.231864  1.054  0.013 1.025 2  401
2.231883  1.074  0.019 1.028 2  402
2.231902  1.027  0.016 1.028 2  403
2.231920  1.024  0.022 1.032 2  404
2.231939  1.102  0.018 1.045 2  405
2.231958  1.036  0.019 1.049 2  406
2.231977  1.055  0.015 1.038 2  407
2.231996  1.079  0.018 1.031 2  408
2.232014  1.015  0.015 1.029 2  409
2.232033  0.989  0.012 1.019 2  410
2.232052  0.973  0.021 0.998 2  411
2.232071  0.977  0.016 0.975 2  412
2.232090  0.971  0.024 0.977 2  413
2.232108  1.004  0.016 0.995 2  414
2.232127  0.931  0.016 1.001 2  415
2.232146  0.912  0.017 1.012 2  416
2.232165  0.971  0.021 1.026 2  417
2.232183  1.064  0.013 1.029 2  418
2.232202  1.048  0.018 1.039 2  419
2.232221  1.076  0.019 1.051 2  420
2.232240  1.051  0.017 1.057 2  421
2.232258  1.080  0.014 1.056 2  422
2.232277  1.070  0.021 1.051 2  423
2.232296  1.057  0.012 1.049 2  424
2.232315  1.020  0.023 1.052 2  425
2.232333  1.057  0.021 1.049 2  426
2.232352  1.100  0.020 1.043 2  427
2.232371  1.126  0.016 1.037 2  428
2.232390  1.146  0.024 1.030 2  429
2.232409  1.136  0.021 1.022 2  430
2.232427  1.056  0.021 1.020 2  431
2.232446  0.956  0.023 1.017 2  432
2.232465  0.828  0.022 0.970 2  433
2.232483  0.743  0.022 0.859 2  434
2.232502  0.739  0.020 0.797 2  435
2.232521  0.826  0.025 0.825 2  436
2.232540  0.822  0.014 0.838 2  437
2.232558  0.886  0.018 0.883 2  438
2.232577  0.910  0.024 0.935 2  439
2.232596  0.846  0.022 0.926 2  440
2.232615  0.854  0.025 0.932 2  441
2.232634  0.930  0.018 0.975 2  442
2.232652  1.013  0.015 1.010 2  443
2.232671  1.065  0.015 1.032 2  444
2.232690  1.065  0.023 1.044 2  445
2.232709  1.103  0.017 1.048 2  446
2.232727  1.088  0.020 1.048 2  447
2.232746  1.038  0.016 1.048 2  448
2.232765  0.996  0.018 1.040 2  449
2.232784  0.997  0.019 1.018 2  450
2.232802  0.950  0.018 1.001 2  451
2.232821  0.980  0.016 1.006 2  452
2.232840  1.042  0.017 1.010 2  453
2.232858  1.078  0.024 1.006 2  454
2.232877  1.032  0.029 1.009 2  455
2.232896  1.024  0.014 1.019 2  456
2.232915  0.990  0.018 1.020 2  457
2.232934  0.974  0.013 1.006 2  458
2.232952  0.943  0.015 0.971 2  459
2.232971  0.889  0.021 0.882 2  460
2.232990  0.775  0.017 0.752 2  461
2.233008  0.684  0.027 0.699 2  462
2.233027  0.725  0.014 0.748 2  463
2.233046  0.790  0.010 0.834 2  464
2.233065  0.929  0.015 0.936 2  465
2.233083  1.054  0.015 1.003 2  466
2.233102  1.083  0.013 1.029 2  467
2.233121  1.054  0.025 1.035 2  468
2.233139  1.110  0.011 1.028 2  469
2.233158  1.094  0.013 1.022 2  470
2.233177  1.060  0.017 1.025 2  471
2.233195  1.033  0.023 1.029 2  472
2.233214  1.015  0.013 1.036 2  473
2.233233  1.010  0.020 1.041 2  474
2.233252  0.994  0.016 1.039 2  475
2.233270  1.030  0.017 1.040 2  476
2.233289  1.085  0.019 1.044 2  477
2.233308  1.091  0.015 1.044 2  478
2.233326  1.013  0.015 1.031 2  479
2.233345  1.013  0.011 1.012 2  480
2.233364  0.957  0.010 1.007 2  481
2.233383  0.963  0.015 1.010 2  482
2.233401  0.972  0.014 1.013 2  483
2.233420  0.973  0.014 1.031 2  484
2.233439  1.009  0.014 1.055 2  485
2.233457  1.030  0.016 1.063 2  486
2.233476  1.072  0.019 1.047 2  487
2.233495  1.047  0.010 1.008 2  488
2.233514  0.970  0.014 0.985 2  489
2.233532  0.924  0.014 1.003 2  490
2.233551  0.969  0.022 1.023 2  491
2.233570  0.966  0.019 1.011 2  492
2.233588  0.944  0.010 0.973 2  493
2.233607  0.934  0.018 0.957 2  494
2.233626  0.970  0.019 0.978 2  495
2.233644  1.011  0.018 1.004 2  496
2.233663  1.009  0.018 1.025 2  497
2.233682  1.032  0.018 1.036 2  498
2.233701  1.021  0.016 1.029 2  499
2.233719  0.986  0.014 1.019 2  500
2.233738  0.946  0.026 1.016 2  501
2.233757  0.974  0.019 1.026 2  502
2.233775  0.990  0.015 1.040 2  503
2.233794  1.054  0.025 1.038 2  504
2.233813  1.026  0.019 1.022 2  505
2.233831  0.979  0.019 1.003 2  506
2.233850  0.968  0.017 0.989 2  507
2.233869  1.014  0.017 0.999 2  508
2.233887  1.024  0.018 1.016 2  509
2.233906  1.022  0.021 1.022 2  510
2.233925  1.059  0.018 1.025 2  511
2.233943  1.092  0.018 1.007 2  512
2.233962  1.064  0.018 0.959 2  513
2.233981  1.032  0.015 0.937 2  514
2.233999  1.043  0.024 0.962 2  515
2.234018  1.018  0.022 0.995 2  516
2.234037  1.021  0.016 1.023 2  517
2.234055  1.029  0.014 1.044 2  518
2.234074  1.047  0.019 1.049 2  519
2.234093  1.046  0.016 1.043 2  520
2.234112  1.075  0.013 1.044 2  521
2.234130  1.065  0.024 1.045 2  522
2.234149  1.036  0.013 1.031 2  523
2.234167  1.047  0.018 1.020 2  524
2.234186  1.046  0.014 1.030 2  525
2.234205  1.005  0.021 1.039 2  526
2.234223  1.019  0.015 1.037 2  527
2.234242  1.046  0.017 1.033 2  528
2.234261  1.015  0.016 1.017 2  529
2.234279  0.973  0.015 0.956 2  530
2.234298  0.783  0.013 0.842 2  531
2.234317  0.756  0.016 0.795 2  532
2.234335  0.846  0.013 0.877 2  533
2.234354  0.927  0.021 0.949 2  534
2.234373  0.983  0.014 0.965 2  535
2.234391  1.036  0.019 0.950 2  536
2.234410  1.043  0.018 0.929 2  537
2.234429  0.979  0.019 0.917 2  538
2.234447  0.838  0.021 0.866 2  539
2.234466  0.692  0.017 0.790 2  540
2.234484  0.691  0.016 0.819 2  541
2.234503  0.830  0.014 0.933 2  542
2.234522  0.947  0.018 1.001 2  543
2.234540  1.012  0.014 1.024 2  544
2.234559  1.095  0.017 1.040 2  545
2.234578  1.025  0.018 1.055 2  546
2.234596  1.084  0.021 1.057 2  547
2.234615  1.085  0.013 1.034 2  548
2.234634  1.038  0.021 1.010 2  549
2.234652  0.988  0.019 1.022 2  550
2.234671  1.013  0.015 1.041 2  551
2.234689  1.053  0.026 1.048 2  552
2.234708  1.089  0.022 1.055 2  553
2.234727  1.089  0.020 1.055 2  554
2.234746  1.025  0.016 1.049 2  555
2.234764  1.038  0.014 1.045 2  556
2.234783  1.020  0.017 1.044 2  557
2.234801  1.055  0.012 1.039 2  558
2.234820  1.028  0.019 1.026 2  559
2.234838  1.042  0.019 1.015 2  560
2.234857  0.987  0.013 1.027 2  561
2.234876  0.943  0.015 1.031 2  562
2.234894  0.929  0.020 0.989 2  563
2.234913  1.010  0.019 0.915 2  564
2.234932  1.161  0.016 0.880 2  565
2.234950  1.040  0.021 0.905 2  566
2.234969  1.028  0.021 0.949 2  567
2.234988  1.075  0.020 0.970 2  568
2.235006  0.984  0.013 0.966 2  569
2.235025  0.942  0.014 0.929 2  570
2.235043  0.786  0.010 0.827 2  571
2.235062  0.709  0.018 0.760 2  572
2.235081  0.858  0.025 0.844 2  573
2.235099  0.975  0.017 0.961 2  574
2.235118  0.992  0.018 1.012 2  575
2.235136  0.972  0.018 1.014 2  576
2.235155  0.950  0.016 0.978 2  577
2.235174  0.925  0.026 0.888 2  578
2.235192  0.852  0.019 0.829 2  579
2.235211  0.929  0.016 0.898 2  580
2.235229  1.050  0.015 0.994 2  581
2.235248  1.119  0.020 1.035 2  582
2.235267  1.115  0.016 1.045 2  583
2.235285  1.087  0.020 1.040 2  584
2.235304  1.061  0.021 1.029 2  585
2.235323  1.016  0.016 1.014 2  586
2.235341  0.982  0.016 0.983 2  587
2.235360  1.010  0.015 0.955 2  588
2.235378  1.066  0.021 0.960 2  589
2.235397  1.012  0.018 0.975 2  590
2.235415  0.944  0.021 0.957 2  591
2.235434  0.814  0.016 0.877 2  592
2.235453  0.761  0.013 0.809 2  593
2.235471  0.828  0.025 0.855 2  594
2.235490  0.884  0.017 0.941 2  595
2.235508  0.947  0.015 1.000 2  596
2.235527  1.021  0.014 1.038 2  597
2.235546  1.053  0.021 1.041 2  598
2.235564  1.103  0.019 1.021 2  599
2.235583  1.113  0.017 1.010 2  600
2.235601  1.036  0.022 1.024 2  601
2.235620  1.012  0.028 1.036 2  602
2.235639  1.019  0.015 1.037 2  603
2.235657  1.016  0.016 1.037 2  604
2.235676  1.071  0.017 1.030 2  605
2.235694  1.092  0.016 0.997 2  606
2.235713  1.028  0.015 0.951 2  607
2.235732  0.928  0.012 0.935 2  608
2.235750  0.925  0.016 0.940 2  609
2.235769  0.943  0.014 0.965 2  610
2.235787  0.965  0.017 0.998 2  611
2.235806  0.953  0.017 1.018 2  612
2.235824  0.913  0.015 1.023 2  613
2.235843  0.967  0.015 1.015 2  614
2.235862  1.046  0.016 1.005 2  615
2.235880  1.033  0.015 0.997 2  616
2.235898  0.983  0.009 0.991 2  617
2.235917  1.017  0.015 0.994 2  618
2.235936  0.962  0.015 1.004 2  619
2.235954  0.966  0.019 1.009 2  620
2.235973  1.018  0.019 0.999 2  621
2.235991  0.957  0.020 0.961 2  622
2.236010  0.893  0.018 0.877 2  623
2.236028  0.798  0.020 0.781 2  624
2.236047  0.850  0.014 0.779 2  625
2.236066  0.810  0.015 0.888 2  626
2.236084  0.925  0.017 0.991 2  627
2.236103  0.966  0.020 1.029 2  628
2.236121  1.012  0.014 1.031 2  629
2.236140  1.021  0.015 1.026 2  630
2.236158  0.984  0.012 1.022 2  631
2.236177  0.916  0.012 0.999 2  632
2.236195  0.917  0.021 0.957 2  633
2.236214  0.986  0.014 0.953 2  634
2.236233  1.082  0.014 0.979 2  635
2.236251  1.045  0.018 0.980 2  636
2.236270  0.922  0.018 0.930 2  637
2.236288  0.851  0.015 0.866 2  638
2.236307  0.858  0.020 0.875 2  639
2.236325  0.913  0.016 0.927 2  640
2.236344  1.013  0.017 0.979 2  641
2.236362  1.089  0.016 1.026 2  642
2.236381  1.117  0.017 1.049 2  643
2.236399  1.124  0.021 1.058 2  644
2.236418  1.095  0.021 1.062 2  645
2.236437  1.075  0.016 1.061 2  646
2.236455  1.042  0.027 1.056 2  647
2.236474  1.033  0.016 1.054 2  648
2.236492  1.047  0.013 1.056 2  649
2.236511  1.007  0.013 1.051 2  650
2.236529  1.027  0.018 1.041 2  651
2.236548  1.051  0.018 1.040 2  652
2.236566  1.088  0.022 1.045 2  653
2.236585  1.104  0.016 1.048 2  654
2.236603  1.067  0.021 1.049 2  655
2.236622  1.026  0.016 1.041 2  656
2.236640  1.029  0.017 1.028 2  657
2.236659  1.004  0.015 1.016 2  658
2.236678  1.016  0.014 1.009 2  659
2.236696  0.919  0.014 1.010 2  660
2.236714  0.971  0.012 1.016 2  661
2.236733  0.982  0.013 1.005 2  662
2.236752  0.987  0.019 0.989 2  663
2.236770  1.002  0.013 1.002 2  664
2.236789  1.006  0.015 1.017 2  665
2.236807  1.014  0.019 1.024 2  666
2.236826  1.030  0.014 1.036 2  667
2.236844  0.979  0.016 1.045 2  668
2.236863  0.970  0.016 1.047 2  669
2.236881  1.040  0.019 1.045 2  670
2.236900  1.087  0.014 1.047 2  671
2.236918  1.116  0.018 1.048 2  672
2.236937  1.097  0.017 1.046 2  673
2.236955  1.059  0.014 1.049 2  674
2.236974  1.024  0.019 1.056 2  675
2.236992  1.040  0.017 1.054 2  676
2.237011  0.997  0.018 1.031 2  677
2.237029  0.965  0.022 0.999 2  678
2.237048  0.965  0.012 1.001 2  679
2.237066  1.013  0.013 1.030 2  680
2.237085  0.984  0.018 1.036 2  681
2.237103  0.965  0.019 1.020 2  682
2.237122  0.972  0.021 1.013 2  683
2.237140  1.040  0.017 1.025 2  684
2.237159  1.117  0.026 1.040 2  685
2.237177  1.111  0.015 1.051 2  686
2.237196  1.092  0.020 1.053 2  687
2.237214  1.070  0.023 1.040 2  688
2.237233  1.071  0.015 1.009 2  689
2.237251  1.019  0.017 0.957 2  690
2.237270  0.895  0.014 0.877 2  691
2.237288  0.823  0.013 0.854 2  692
2.237307  0.942  0.014 0.941 2  693
2.237325  1.045  0.014 1.018 2  694
2.237344  1.016  0.012 1.038 2  695
2.237362  1.012  0.018 1.037 2  696
2.237381  1.069  0.014 1.034 2  697
2.237399  1.109  0.021 1.038 2  698
2.237418  1.104  0.022 1.043 2  699
2.237436  1.084  0.019 1.047 2  700
2.237455  1.012  0.017 1.057 2  701
2.237473  1.025  0.018 1.065 2  702
2.237492  1.033  0.018 1.061 2  703
2.237510  1.018  0.014 1.051 2  704
2.237528  1.011  0.021 1.045 2  705
2.237547  1.044  0.018 1.037 2  706
2.237566  1.057  0.016 1.020 2  707
2.237584  1.070  0.018 1.012 2  708
2.237602  1.060  0.019 1.023 2  709
2.237621  1.087  0.018 1.024 2  710
2.237639  1.087  0.024 0.984 2  711
2.237658  1.033  0.015 0.949 2  712
2.237676  1.081  0.021 0.983 2  713
2.237695  1.032  0.016 1.031 2  714
2.237713  0.989  0.018 1.050 2  715
2.237732  0.966  0.018 1.061 2  716
2.237750  1.012  0.018 1.065 2  717
2.237769  1.051  0.020 1.048 2  718
2.237787  1.091  0.018 1.021 2  719
2.237806  1.065  0.015 1.010 2  720
2.237824  1.036  0.013 1.022 2  721
2.237842  1.001  0.012 1.032 2  722
2.237861  1.020  0.018 0.991 2  723
2.237880  0.941  0.020 0.902 2  724
2.237898  0.908  0.019 0.879 2  725
2.237916  0.961  0.018 0.952 2  726
2.237935  1.080  0.022 1.009 2  727
2.237953  1.060  0.020 1.029 2  728
2.237972  1.007  0.021 1.046 2  729
2.237990  1.046  0.021 1.059 2  730
2.238009  1.063  0.019 1.067 2  731
2.238027  1.065  0.019 1.069 2  732
2.238045  1.081  0.016 1.066 2  733
2.238064  1.039  0.017 1.058 2  734
2.238082  1.017  0.017 1.050 2  735
2.238101  1.020  0.023 1.049 2  736
2.238119  1.027  0.015 1.054 2  737
2.238138  1.000  0.014 1.061 2  738
2.238156  1.027  0.019 1.064 2  739
2.238175  1.058  0.024 1.063 2  740
2.238193  1.049  0.025 1.060 2  741
2.238212  1.045  0.015 1.049 2  742
2.238230  1.031  0.023 1.007 2  743
2.238248  0.926  0.017 0.905 2  744
2.238267  0.765  0.019 0.769 2  745
2.238285  0.766  0.015 0.741 2  746
2.238304  0.915  0.018 0.865 2  747
2.238322  1.030  0.014 0.987 2  748
2.238340  1.018  0.011 1.040 2  749
2.238359  1.017  0.016 1.059 2  750
2.238377  1.050  0.018 1.065 2  751
2.238396  1.015  0.016 1.063 2  752
2.238414  1.030  0.015 1.054 2  753
2.238433  1.074  0.010 1.039 2  754
2.238451  1.072  0.014 1.027 2  755
2.238470  1.078  0.012 1.029 2  756
2.238488  1.022  0.017 1.039 2  757
2.238507  1.044  0.013 1.052 2  758
2.238525  1.054  0.022 1.058 2  759
2.238543  1.014  0.021 1.050 2  760
2.238562  1.011  0.015 1.034 2  761
2.238580  0.938  0.015 0.998 2  762
2.238599  0.868  0.013 0.904 2  763
2.238617  0.818  0.012 0.770 2  764
2.238635  0.832  0.017 0.755 2  765
2.238654  0.982  0.016 0.883 2  766
2.238672  1.059  0.021 0.986 2  767
2.238691  1.077  0.019 1.021 2  768
2.238709  1.073  0.016 1.037 2  769
2.238727  1.088  0.013 1.049 2  770
2.238746  1.031  0.020 1.054 2  771
2.238764  1.036  0.019 1.052 2  772
2.238783  0.988  0.010 1.045 2  773
2.238801  0.986  0.019 1.021 2  774
2.238819  0.947  0.015 0.951 2  775
2.238838  0.870  0.018 0.890 2  776
2.238856  0.897  0.023 0.925 2  777
2.238875  0.956  0.024 0.975 2  778
2.238893  0.972  0.015 0.992 2  779
2.238911  1.028  0.017 1.024 2  780
2.238930  1.099  0.021 1.048 2  781
2.238948  1.131  0.021 1.042 2  782
2.238967  1.107  0.015 1.034 2  783
2.238985  1.072  0.018 1.047 2  784
2.239003  1.101  0.021 1.061 2  785
2.239022  1.121  0.013 1.053 2  786
2.239040  1.057  0.017 1.040 2  787
2.239059  1.047  0.015 1.041 2  788
2.239077  1.061  0.021 1.045 2  789
2.239095  1.031  0.015 1.046 2  790
2.239114  1.033  0.017 1.047 2  791
2.239132  1.053  0.021 1.053 2  792
2.239151  1.067  0.016 1.062 2  793
2.239169  1.041  0.021 1.068 2  794
2.239187  0.992  0.018 1.066 2  795
2.239206  1.008  0.011 1.061 2  796
2.239224  1.011  0.016 1.065 2  797
2.239243  1.013  0.016 1.070 2  798
2.239261  1.059  0.017 1.077 2  799
2.239279  1.075  0.015 1.087 2  800
2.239298  1.088  0.014 1.092 2  801
2.239316  1.090  0.019 1.086 2  802
2.239334  1.054  0.012 1.065 2  803
2.239353  0.997  0.019 1.032 2  804
2.239371  1.011  0.016 1.003 2  805
2.239389  0.970  0.020 1.009 2  806
2.239408  1.042  0.013 1.036 2  807
2.239426  1.080  0.019 1.038 2  808
2.239445  1.013  0.019 1.032 2  809
2.239463  1.008  0.013 1.047 2  810
2.239481  1.003  0.010 1.067 2  811
2.239500  1.026  0.016 1.080 2  812
2.239518  1.074  0.017 1.085 2  813
2.239537  1.096  0.020 1.085 2  814
2.239555  1.126  0.013 1.089 2  815
2.239573  1.139  0.021 1.092 2  816
2.239591  1.091  0.024 1.094 2  817
2.239610  1.020  0.017 1.095 2  818
2.239628  1.068  0.016 1.096 2  819
2.239647  1.094  0.011 1.094 2  820
2.239665  1.102  0.017 1.089 2  821
2.239683  1.018  0.027 1.079 2  822
2.239702  1.017  0.017 1.065 2  823
2.239720  1.077  0.016 1.060 2  824
2.239738  1.150  0.021 1.066 2  825
2.239757  1.161  0.017 1.069 2  826
2.239775  1.163  0.015 1.067 2  827
2.239794  1.208  0.016 1.065 2  828
2.239812  1.057  0.019 1.065 2  829
2.239830  1.043  0.019 1.059 2  830
2.239849  1.038  0.018 1.048 2  831
2.239867  1.003  0.018 1.043 2  832
2.239885  1.024  0.021 1.047 2  833
2.239903  1.075  0.018 1.052 2  834
2.239922  1.047  0.023 1.048 2  835
2.239940  1.015  0.013 1.026 2  836
2.239959  0.933  0.012 0.979 2  837
2.239977  0.849  0.012 0.929 2  838
2.239995  0.859  0.023 0.923 2  839
2.240014  0.939  0.017 0.970 2  840
2.240032  1.023  0.013 1.023 2  841
2.240050  1.061  0.022 1.056 2  842
2.240069  1.078  0.014 1.076 2  843
2.240087  1.080  0.019 1.084 2  844
2.240105  1.101  0.006 1.076 2  845
2.240124  1.076  0.016 1.053 2  846
2.240142  1.058  0.013 1.036 2  847
2.240160  1.020  0.014 1.041 2  848
2.240179  1.046  0.012 1.051 2  849
2.240197  1.042  0.015 1.063 2  850
2.240215  1.038  0.016 1.071 2  851
2.240233  1.063  0.015 1.065 2  852
2.240252  1.025  0.016 1.045 2  853
2.240270  1.023  0.020 1.039 2  854
2.240288  1.061  0.015 1.053 2  855
2.240307  1.118  0.018 1.066 2  856
2.240325  1.154  0.019 1.066 2  857
2.240344  1.094  0.017 1.059 2  858
2.240362  1.064  0.022 1.056 2  859
2.240380  1.038  0.020 1.059 2  860
2.240399  1.045  0.018 1.066 2  861
2.240417  1.050  0.022 1.066 2  862
2.240435  1.025  0.018 1.062 2  863
2.240453  1.041  0.016 1.069 2  864
2.240472  1.117  0.017 1.074 2  865
2.240490  1.114  0.019 1.071 2  866
2.240508  1.064  0.016 1.062 2  867
2.240527  1.077  0.018 1.054 2  868
2.240545  1.063  0.025 1.051 2  869
2.240563  1.017  0.020 1.033 2  870
2.240582  0.929  0.021 1.005 2  871
2.240600  0.958  0.015 1.022 2  872
2.240618  1.043  0.015 1.062 2  873
2.240637  1.088  0.013 1.081 2  874
2.240655  1.066  0.015 1.080 2  875
2.240673  1.098  0.018 1.071 2  876
2.240691  1.112  0.015 1.052 2  877
2.240710  1.098  0.016 1.038 2  878
2.240728  1.049  0.017 1.035 2  879
2.240746  0.976  0.016 1.038 2  880
2.240765  0.984  0.013 1.048 2  881
2.240783  0.985  0.018 1.056 2  882
2.240801  1.052  0.013 1.057 2  883
2.240819  1.061  0.017 1.045 2  884
2.240838  0.997  0.014 0.998 2  885
2.240856  1.003  0.010 0.954 2  886
2.240874  1.049  0.014 0.984 2  887
2.240893  1.103  0.025 1.041 2  888
2.240911  1.113  0.018 1.066 2  889
2.240929  1.072  0.016 1.068 2  890
2.240948  1.046  0.013 1.061 2  891
2.240966  1.044  0.016 1.040 2  892
2.240984  0.992  0.018 1.006 2  893
2.241002  0.966  0.015 0.994 2  894
2.241021  1.046  0.018 1.015 2  895
2.241039  1.041  0.021 1.026 2  896
2.241057  1.039  0.014 1.020 2  897
2.241076  1.040  0.018 1.031 2  898
2.241094  1.032  0.019 1.050 2  899
2.241112  1.010  0.020 1.047 2  900
2.241130  0.935  0.014 1.025 2  901
2.241148  0.954  0.019 1.005 2  902
2.241167  0.996  0.021 1.003 2  903
2.241185  1.043  0.019 1.025 2  904
2.241204  1.078  0.017 1.054 2  905
2.241222  1.045  0.017 1.066 2  906
2.241240  1.072  0.021 1.066 2  907
2.241258  1.086  0.012 1.063 2  908
2.241277  1.107  0.023 1.053 2  909
2.241295  1.073  0.022 1.044 2  910
2.241313  1.061  0.020 1.053 2  911
2.241331  1.053  0.014 1.066 2  912
2.241349  1.024  0.016 1.068 2  913
2.241368  1.042  0.021 1.062 2  914
2.241386  1.056  0.017 1.059 2  915
2.241404  1.043  0.014 1.052 2  916
2.241423  1.005  0.014 1.023 2  917
2.241441  0.985  0.022 0.966 2  918
2.241459  0.942  0.017 0.870 2  919
2.241477  0.770  0.017 0.731 2  920
2.241496  0.640  0.016 0.620 2  921
2.241514  0.625  0.011 0.669 2  922
2.241532  0.821  0.018 0.840 2  923
2.241550  0.973  0.022 0.955 2  924
2.241569  0.949  0.017 0.998 2  925
2.241587  0.954  0.019 1.024 2  926
2.241605  1.018  0.018 1.039 2  927
2.241623  1.074  0.017 1.039 2  928
2.241642  1.093  0.015 1.032 2  929
2.241660  1.038  0.016 1.030 2  930
2.241678  1.042  0.013 1.038 2  931
2.241696  1.093  0.018 1.045 2  932
2.241715  1.082  0.019 1.048 2  933
2.241733  1.048  0.016 1.036 2  934
2.241751  0.918  0.017 0.983 2  935
2.241769  0.823  0.016 0.896 2  936
2.241787  0.789  0.016 0.879 2  937
2.241806  0.881  0.017 0.961 2  938
2.241824  1.010  0.011 1.024 2  939
2.241843  1.066  0.015 1.037 2  940
2.241860  1.073  0.006 1.040 2  941
2.241879  1.093  0.012 1.042 2  942
2.241897  1.081  0.022 1.045 2  943
2.241915  1.000  0.018 1.050 2  944
2.241933  1.025  0.014 1.049 2  945
2.241952  1.016  0.015 1.055 2  946
2.241970  1.038  0.019 1.066 2  947
2.241988  1.064  0.019 1.070 2  948
2.242007  1.055  0.017 1.067 2  949
2.242024  1.123  0.017 1.061 2  950
2.242043  1.108  0.011 1.054 2  951
2.242061  1.106  0.015 1.054 2  952
2.242079  1.116  0.014 1.057 2  953
2.242098  1.125  0.013 1.048 2  954
2.242116  1.064  0.012 1.032 2  955
2.242134  1.040  0.015 1.027 2  956
2.242152  1.075  0.012 1.028 2  957
2.242170  1.048  0.015 1.031 2  958
2.242189  1.059  0.021 1.035 2  959
2.242207  1.008  0.018 1.039 2  960
2.242225  1.027  0.015 1.045 2  961
2.242243  1.029  0.016 1.046 2  962
2.242261  1.046  0.016 1.017 2  963
2.242280  0.980  0.016 0.942 2  964
2.242298  0.951  0.014 0.872 2  965
2.242316  0.942  0.013 0.897 2  966
2.242334  0.928  0.017 0.929 2  967
2.242352  0.824  0.017 0.851 2  968
2.242371  0.726  0.012 0.762 2  969
2.242389  0.808  0.019 0.820 2  970
2.242407  0.948  0.019 0.945 2  971
2.242425  0.940  0.015 0.999 2  972
2.242444  0.991  0.014 0.993 2  973
2.242462  1.011  0.016 0.984 2  974
2.242480  1.054  0.016 1.002 2  975
2.242498  1.021  0.018 1.025 2  976
2.242516  1.000  0.018 1.031 2  977
2.242535  0.934  0.014 1.041 2  978
2.242553  0.967  0.012 1.057 2  979
2.242571  1.035  0.016 1.067 2  980
2.242589  1.054  0.015 1.068 2  981
2.242607  1.023  0.016 1.054 2  982
2.242626  1.028  0.022 1.016 2  983
2.242644  0.983  0.017 0.990 2  984
2.242662  1.005  0.012 1.015 2  985
2.242680  1.110  0.015 1.056 2  986
2.242698  1.118  0.020 1.073 2  987
2.242716  1.104  0.011 1.066 2  988
2.242735  1.018  0.016 1.042 2  989
2.242753  1.015  0.014 1.013 2  990
2.242771  0.916  0.018 0.977 2  991
2.242789  0.795  0.013 0.901 2  992
2.242807  0.750  0.014 0.835 2  993
2.242826  0.794  0.022 0.869 2  994
2.242844  0.930  0.018 0.952 2  995
2.242862  1.013  0.017 1.007 2  996
2.242880  1.103  0.020 1.034 2  997
2.242898  1.095  0.018 1.044 2  998
2.242916  1.059  0.015 1.050 2  999
2.242935  1.037  0.014 1.057 2 1000
2.242953  1.042  0.017 1.058 2 1001
2.242971  1.134  0.016 1.053 2 1002
2.242989  1.157  0.017 1.048 2 1003
2.243007  1.167  0.017 1.050 2 1004
2.243026  1.091  0.013 1.054 2 1005
2.243044  1.058  0.011 1.045 2 1006
2.243062  0.978  0.015 1.004 2 1007
2.243080  0.874  0.011 0.934 2 1008
2.243098  0.849  0.011 0.907 2 1009
2.243116  0.928  0.017 0.936 2 1010
2.243134  0.966  0.014 0.945 2 1011
2.243153  1.045  0.026 0.956 2 1012
2.243171  1.016  0.021 0.993 2 1013
2.243189  0.952  0.017 1.024 2 1014
2.243207  0.884  0.017 1.016 2 1015
2.243225  0.881  0.013 0.946 2 1016
2.243243  0.831  0.008 0.854 2 1017
2.243262  0.871  0.015 0.858 2 1018
2.243280  0.954  0.015 0.942 2 1019
2.243298  1.025  0.020 1.002 2 1020
2.243316  1.031  0.021 1.007 2 1021
2.243334  0.918  0.014 0.955 2 1022
2.243352  0.883  0.009 0.900 2 1023
2.243371  0.925  0.018 0.927 2 1024
2.243389  0.942  0.016 0.991 2 1025
2.243407  0.973  0.016 1.027 2 1026
2.243425  0.984  0.015 1.040 2 1027
2.243443  1.072  0.015 1.048 2 1028
2.243461  1.056  0.015 1.060 2 1029
2.243479  1.075  0.021 1.071 2 1030
2.243497  1.081  0.021 1.074 2 1031
2.243516  1.060  0.022 1.069 2 1032
2.243534  1.013  0.014 1.064 2 1033
2.243552  1.039  0.016 1.067 2 1034
2.243570  1.074  0.014 1.080 2 1035
2.243588  1.115  0.017 1.086 2 1036
2.243606  1.134  0.018 1.078 2 1037
2.243624  1.126  0.012 1.063 2 1038
2.243643  1.139  0.018 1.057 2 1039
2.243661  1.148  0.020 1.062 2 1040
2.243679  1.106  0.020 1.067 2 1041
2.243697  1.114  0.011 1.063 2 1042
2.243715  1.109  0.015 1.039 2 1043
2.243733  0.951  0.011 0.964 2 1044
2.243751  0.790  0.013 0.855 2 1045
2.243770  0.768  0.020 0.831 2 1046
2.243788  0.843  0.013 0.903 2 1047
2.243806  0.976  0.017 0.973 2 1048
2.243824  0.996  0.024 1.013 2 1049
2.243842  1.030  0.018 1.029 2 1050
2.243860  1.020  0.017 1.022 2 1051
2.243878  0.987  0.018 1.008 2 1052
2.243896  0.983  0.016 1.007 2 1053
2.243914  1.006  0.018 1.011 2 1054
2.243933  0.947  0.017 0.984 2 1055
2.243951  0.875  0.013 0.920 2 1056
2.243969  0.867  0.019 0.891 2 1057
2.243987  0.890  0.017 0.939 2 1058
2.244005  0.967  0.019 0.996 2 1059
2.244023  1.039  0.021 1.031 2 1060
2.244041  1.065  0.014 1.058 2 1061
2.244059  1.066  0.017 1.074 2 1062
2.244077  1.033  0.021 1.081 2 1063
2.244096  1.048  0.019 1.080 2 1064
2.244114  1.029  0.020 1.075 2 1065
2.244132  1.054  0.021 1.071 2 1066
2.244150  1.070  0.018 1.068 2 1067
2.244168  1.097  0.018 1.069 2 1068
2.244186  1.107  0.015 1.067 2 1069
2.244204  1.080  0.019 1.060 2 1070
2.244222  1.090  0.019 1.056 2 1071
2.244241  0.996  0.013 1.052 2 1072
2.244259  0.972  0.019 1.052 2 1073
2.244277  0.999  0.016 1.054 2 1074
2.244295  1.020  0.013 1.049 2 1075
2.244313  1.014  0.019 1.018 2 1076
2.244331  0.925  0.025 0.934 2 1077
2.244349  0.817  0.016 0.825 2 1078
2.244367  0.810  0.015 0.776 2 1079
2.244385  0.822  0.016 0.795 2 1080
2.244403  0.916  0.014 0.879 2 1081
2.244421  0.941  0.016 0.968 2 1082
2.244440  0.938  0.021 0.978 2 1083
2.244458  0.912  0.023 0.922 2 1084
2.244476  0.827  0.018 0.887 2 1085
2.244494  0.903  0.029 0.925 2 1086
2.244512  0.990  0.015 0.984 2 1087
2.244530  1.013  0.016 1.020 2 1088
2.244548  1.002  0.015 1.026 2 1089
2.244566  1.032  0.023 1.006 2 1090
2.244584  1.050  0.018 1.000 2 1091
2.244602  1.072  0.013 1.021 2 1092
2.244621  1.035  0.018 1.037 2 1093
2.244638  1.027  0.019 1.036 2 1094
2.244657  1.008  0.014 1.030 2 1095
2.244675  1.005  0.010 1.027 2 1096
2.244693  0.987  0.017 1.023 2 1097
2.244711  1.017  0.018 1.027 2 1098
2.244729  1.053  0.015 1.026 2 1099
2.244747  1.067  0.015 0.991 2 1100
2.244765  0.939  0.015 0.948 2 1101
2.244783  0.912  0.014 0.938 2 1102
2.244801  0.927  0.016 0.980 2 1103
2.244819  1.028  0.011 1.030 2 1104
2.244837  1.064  0.015 1.049 2 1105
2.244855  1.081  0.020 1.058 2 1106
2.244873  1.114  0.020 1.073 2 1107
2.244891  1.124  0.016 1.086 2 1108
2.244910  1.154  0.018 1.090 2 1109
2.244928  1.119  0.022 1.086 2 1110
2.244946  1.122  0.016 1.071 2 1111
2.244964  1.132  0.016 1.060 2 1112
2.244982  1.095  0.019 1.062 2 1113
2.245000  1.071  0.012 1.061 2 1114
2.245018  1.132  0.017 1.060 2 1115
2.245036  1.099  0.009 1.068 2 1116
2.245054  1.124  0.021 1.077 2 1117
2.245072  1.083  0.016 1.083 2 1118
2.245090  1.112  0.017 1.087 2 1119
2.245108  1.126  0.013 1.088 2 1120
2.245126  1.130  0.014 1.081 2 1121
2.245144  1.085  0.017 1.065 2 1122
2.245162  1.121  0.013 1.051 2 1123
2.245180  1.112  0.021 1.052 2 1124
2.245198  1.087  0.018 1.063 2 1125
2.245216  1.092  0.019 1.068 2 1126
2.245234  1.065  0.019 1.067 2 1127
2.245253  1.097  0.013 1.068 2 1128
2.245271  1.124  0.018 1.070 2 1129
2.245289  1.102  0.019 1.070 2 1130
2.245306  1.079  0.017 1.069 2 1131
2.245325  1.054  0.011 1.073 2 1132
2.245343  1.103  0.018 1.073 2 1133
2.245361  1.110  0.012 1.067 2 1134
2.245379  1.084  0.017 1.066 2 1135
2.245397  1.059  0.015 1.067 2 1136
2.245415  1.060  0.015 1.069 2 1137
2.245433  1.102  0.015 1.071 2 1138
2.245451  1.126  0.020 1.067 2 1139
2.245469  1.059  0.013 1.050 2 1140
2.245487  1.024  0.017 1.033 2 1141
2.245505  1.047  0.013 1.040 2 1142
2.245523  1.069  0.015 1.060 2 1143
2.245541  1.075  0.016 1.074 2 1144
2.245559  1.030  0.018 1.071 2 1145
2.245577  1.012  0.018 1.062 2 1146
2.245595  1.031  0.013 1.066 2 1147
2.245613  1.072  0.013 1.077 2 1148
2.245631  1.093  0.011 1.082 2 1149
2.245649  1.100  0.015 1.077 2 1150
2.245667  1.042  0.016 1.061 2 1151
2.245685  1.050  0.017 1.037 2 1152
2.245703  1.001  0.010 1.032 2 1153
2.245721  1.025  0.017 1.047 2 1154
2.245739  0.983  0.016 1.061 2 1155
2.245757  0.975  0.016 1.073 2 1156
2.245775  0.955  0.019 1.080 2 1157
2.245793  0.990  0.018 1.081 2 1158
2.245811  1.049  0.015 1.077 2 1159
2.245829  1.104  0.015 1.072 2 1160
2.245847  1.080  0.016 1.065 2 1161
2.245865  1.076  0.013 1.054 2 1162
2.245883  1.040  0.015 1.042 2 1163
2.245902  1.024  0.017 1.031 2 1164
2.245919  0.961  0.014 1.022 2 1165
2.245937  0.950  0.010 1.027 2 1166
2.245955  1.086  0.013 1.035 2 1167
2.245974  1.083  0.015 1.032 2 1168
2.245991  1.023  0.024 1.011 2 1169
2.246009  0.954  0.022 0.978 2 1170
2.246027  1.004  0.017 0.987 2 1171
2.246045  1.088  0.019 1.031 2 1172
2.246063  1.060  0.012 1.050 2 1173
2.246081  1.080  0.022 1.036 2 1174
2.246099  1.082  0.020 1.023 2 1175
2.246117  1.080  0.023 1.028 2 1176
2.246135  1.096  0.020 1.036 2 1177
2.246153  1.089  0.016 1.039 2 1178
2.246171  1.109  0.012 1.034 2 1179
2.246189  1.040  0.014 1.029 2 1180
2.246207  1.012  0.023 1.030 2 1181
2.246225  0.982  0.016 1.026 2 1182
2.246243  0.974  0.014 1.025 2 1183
2.246261  0.964  0.017 1.033 2 1184
2.246279  1.026  0.018 1.034 2 1185
2.246297  1.013  0.016 1.022 2 1186
2.246315  1.006  0.018 0.993 2 1187
2.246333  0.935  0.017 0.936 2 1188
2.246351  0.779  0.019 0.822 2 1189
2.246369  0.707  0.021 0.723 2 1190
2.246387  0.836  0.012 0.791 2 1191
2.246405  1.002  0.022 0.943 2 1192
2.246423  1.057  0.018 1.025 2 1193
2.246441  1.058  0.018 1.040 2 1194
2.246459  1.028  0.023 1.034 2 1195
2.246477  1.001  0.022 1.029 2 1196
2.246495  1.027  0.016 1.034 2 1197
2.246513  1.015  0.014 1.046 2 1198
2.246531  1.011  0.020 1.049 2 1199
2.246549  0.972  0.017 1.040 2 1200
2.246567  1.013  0.017 1.035 2 1201
2.246585  1.050  0.017 1.028 2 1202
2.246603  1.053  0.015 1.015 2 1203
2.246621  1.036  0.013 1.015 2 1204
2.246639  1.046  0.016 1.030 2 1205
2.246657  1.064  0.024 1.041 2 1206
2.246675  1.042  0.018 1.038 2 1207
2.246693  1.095  0.020 1.041 2 1208
2.246711  1.054  0.013 1.050 2 1209
2.246729  1.069  0.013 1.054 2 1210
2.246747  1.029  0.014 1.054 2 1211
2.246764  1.035  0.012 1.058 2 1212
2.246782  1.005  0.015 1.067 2 1213
2.246800  1.042  0.016 1.072 2 1214
2.246819  1.095  0.017 1.072 2 1215
2.246836  1.101  0.015 1.069 2 1216
2.246854  1.128  0.012 1.061 2 1217
2.246872  1.059  0.015 1.037 2 1218
2.246890  0.951  0.020 0.975 2 1219
2.246908  0.889  0.015 0.897 2 1220
2.246926  0.832  0.020 0.868 2 1221
2.246944  0.857  0.024 0.877 2 1222
2.246962  0.896  0.008 0.928 2 1223
2.246980  0.974  0.018 0.994 2 1224
2.246998  0.973  0.014 1.022 2 1225
2.247016  0.938  0.013 1.014 2 1226
2.247034  0.894  0.018 0.986 2 1227
2.247052  0.914  0.015 0.970 2 1228
2.247070  0.957  0.013 0.985 2 1229
2.247087  0.944  0.020 0.974 2 1230
2.247106  0.922  0.014 0.922 2 1231
2.247123  0.868  0.014 0.928 2 1232
2.247141  1.037  0.015 0.997 2 1233
2.247159  1.029  0.012 1.041 2 1234
2.247177  1.054  0.018 1.045 2 1235
2.247195  1.058  0.016 1.034 2 1236
2.247213  1.004  0.017 1.008 2 1237
2.247231  0.938  0.016 0.980 2 1238
2.247249  0.946  0.023 0.989 2 1239
2.247267  0.998  0.020 1.027 2 1240
2.247285  1.085  0.022 1.050 2 1241
2.247303  1.044  0.015 1.047 2 1242
2.247321  0.981  0.016 1.018 2 1243
2.247339  0.921  0.017 0.944 2 1244
2.247357  0.841  0.020 0.861 2 1245
2.247374  0.796  0.024 0.862 2 1246
2.247392  0.896  0.016 0.928 2 1247
2.247410  0.923  0.019 0.969 2 1248
2.247428  0.907  0.016 0.977 2 1249
2.247446  0.941  0.018 0.998 2 1250
2.247464  0.978  0.020 1.026 2 1251
2.247482  1.055  0.015 1.042 2 1252
2.247500  1.094  0.015 1.048 2 1253
2.247518  1.099  0.020 1.050 2 1254
2.247536  1.091  0.013 1.051 2 1255
2.247554  1.092  0.019 1.051 2 1256
2.247571  1.074  0.024 1.052 2 1257
2.247589  1.082  0.013 1.055 2 1258
2.247607  1.086  0.026 1.056 2 1259
2.247625  1.114  0.014 1.049 2 1260
2.247643  1.085  0.020 1.030 2 1261
2.247661  1.013  0.022 0.986 2 1262
2.247679  1.019  0.018 0.949 2 1263
2.247697  1.104  0.019 0.971 2 1264
2.247715  1.042  0.020 1.018 2 1265
2.247733  1.034  0.024 1.044 2 1266
2.247751  1.043  0.019 1.055 2 1267
2.247768  1.054  0.016 1.054 2 1268
2.247787  1.036  0.020 1.041 2 1269
2.247804  1.042  0.017 1.026 2 1270
2.247822  0.978  0.014 1.011 2 1271
2.247840  0.963  0.017 1.008 2 1272
2.247858  1.060  0.018 1.015 2 1273
2.247876  1.028  0.015 1.001 2 1274
2.247894  1.016  0.017 0.973 2 1275
2.247912  1.020  0.015 0.969 2 1276
2.247930  0.964  0.017 0.982 2 1277
2.247947  0.921  0.016 0.981 2 1278
2.247965  0.851  0.015 0.930 2 1279
2.247983  0.770  0.014 0.813 2 1280
2.248001  0.640  0.016 0.735 2 1281
2.248019  0.808  0.011 0.816 2 1282
2.248037  0.963  0.020 0.946 2 1283
2.248055  1.027  0.019 1.012 2 1284
2.248073  1.011  0.016 1.030 2 1285
2.248091  1.030  0.012 1.032 2 1286
2.248108  1.044  0.012 1.035 2 1287
2.248126  1.009  0.015 1.041 2 1288
2.248144  1.014  0.015 1.037 2 1289
2.248162  1.017  0.020 1.016 2 1290
2.248180  1.021  0.019 0.987 2 1291
2.248198  1.056  0.020 0.967 2 1292
2.248216  1.011  0.018 0.972 2 1293
2.248234  1.029  0.016 1.007 2 1294
2.248251  1.041  0.018 1.038 2 1295
2.248269  0.982  0.016 1.043 2 1296
2.248287  0.929  0.012 1.038 2 1297
2.248305  0.921  0.016 1.042 2 1298
2.248323  1.027  0.015 1.048 2 1299
2.248341  1.090  0.020 1.052 2 1300
2.248358  1.062  0.022 1.060 2 1301
2.248377  1.075  0.013 1.067 2 1302
2.248394  1.093  0.018 1.068 2 1303
2.248412  1.103  0.020 1.061 2 1304
2.248430  1.065  0.021 1.050 2 1305
2.248448  1.099  0.013 1.042 2 1306
2.248466  1.099  0.013 1.044 2 1307
2.248483  1.088  0.017 1.050 2 1308
2.248502  1.106  0.024 1.051 2 1309
2.248519  1.082  0.017 1.049 2 1310
2.248537  1.062  0.014 1.045 2 1311
2.248555  1.062  0.015 1.041 2 1312
2.248573  1.051  0.015 1.041 2 1313
2.248591  1.050  0.018 1.047 2 1314
2.248609  1.050  0.012 1.053 2 1315
2.248626  1.011  0.012 1.053 2 1316
2.248644  1.041  0.018 1.045 2 1317
2.248662  1.036  0.016 1.039 2 1318
2.248680  1.070  0.013 1.045 2 1319
2.248698  1.103  0.017 1.054 2 1320
2.248716  1.033  0.020 1.054 2 1321
2.248734  1.027  0.021 1.048 2 1322
2.248751  1.011  0.018 1.047 2 1323
2.248769  1.038  0.017 1.052 2 1324
2.248787  1.014  0.022 1.053 2 1325
2.248805  1.029  0.018 1.044 2 1326
2.248823  1.085  0.018 1.032 2 1327
2.248841  1.078  0.016 1.028 2 1328
2.248858  1.101  0.016 1.035 2 1329
2.248876  1.094  0.010 1.038 2 1330
2.248894  1.047  0.020 1.026 2 1331
2.248912  0.992  0.018 1.001 2 1332
2.248930  0.982  0.016 0.990 2 1333
2.248948  0.989  0.017 0.998 2 1334
2.248966  0.973  0.021 0.991 2 1335
2.248983  0.979  0.013 0.972 2 1336
2.249001  0.946  0.014 0.947 2 1337
2.249019  0.929  0.014 0.899 2 1338
2.249037  0.822  0.023 0.879 2 1339
2.249054  0.908  0.015 0.922 2 1340
2.249072  0.960  0.018 0.967 2 1341
2.249090  0.885  0.017 0.983 2 1342
2.249108  0.910  0.012 0.975 2 1343
2.249126  0.933  0.017 0.958 2 1344
2.249144  0.929  0.019 0.961 2 1345
2.249161  1.026  0.015 0.993 2 1346
2.249179  1.045  0.017 1.019 2 1347
2.249197  1.050  0.017 1.024 2 1348
2.249215  1.096  0.018 1.028 2 1349
2.249233  1.059  0.016 1.030 2 1350
2.249251  1.042  0.013 1.021 2 1351
2.249269  1.064  0.014 1.007 2 1352
2.249286  1.059  0.020 0.997 2 1353
2.249304  0.922  0.018 0.952 2 1354
2.249322  0.690  0.018 0.831 2 1355
2.249340  0.762  0.018 0.734 2 1356
2.249357  0.856  0.011 0.798 2 1357
2.249375  0.974  0.021 0.928 2 1358
2.249393  1.042  0.015 0.984 2 1359
2.249411  1.063  0.015 0.980 2 1360
2.249429  1.027  0.016 0.961 2 1361
2.249446  1.024  0.009 0.961 2 1362
2.249464  1.025  0.013 0.976 2 1363
2.249482  1.005  0.019 0.986 2 1364
2.249500  0.922  0.017 0.991 2 1365
2.249518  0.919  0.013 1.006 2 1366
2.249536  1.007  0.017 1.021 2 1367
2.249553  1.030  0.019 1.024 2 1368
2.249571  1.001  0.020 1.020 2 1369
2.249589  0.984  0.019 1.017 2 1370
2.249607  1.010  0.018 1.018 2 1371
2.249624  1.043  0.016 1.016 2 1372
2.249642  1.037  0.022 1.006 2 1373
2.249660  1.052  0.016 0.991 2 1374
2.249678  1.075  0.014 0.959 2 1375
2.249696  0.992  0.017 0.874 2 1376
2.249713  0.732  0.013 0.723 2 1377
2.249731  0.613  0.014 0.633 2 1378
2.249749  0.660  0.014 0.662 2 1379
2.249767  0.748  0.017 0.739 2 1380
2.249784  0.849  0.014 0.851 2 1381
2.249802  0.894  0.017 0.935 2 1382
2.249820  0.914  0.018 0.971 2 1383
2.249838  0.911  0.017 0.988 2 1384
2.249856  0.922  0.016 0.979 2 1385
2.249873  0.895  0.017 0.940 2 1386
2.249891  0.780  0.015 0.898 2 1387
2.249909  0.908  0.019 0.915 2 1388
2.249927  1.020  0.017 0.974 2 1389
2.249945  1.002  0.021 1.005 2 1390
2.249962  0.887  0.017 0.990 2 1391
2.249980  0.871  0.016 0.940 2 1392
2.249998  0.922  0.017 0.907 2 1393
2.250016  0.991  0.015 0.927 2 1394
2.250034  0.949  0.014 0.928 2 1395
2.250051  0.822  0.017 0.865 2 1396
2.250069  0.760  0.014 0.832 2 1397
2.250087  0.860  0.020 0.895 2 1398
2.250105  0.926  0.018 0.956 2 1399
2.250122  0.918  0.012 0.951 2 1400
2.250140  0.882  0.011 0.933 2 1401
2.250158  0.946  0.023 0.946 2 1402
2.250176  0.954  0.020 0.969 2 1403
2.250193  1.003  0.016 0.992 2 1404
2.250211  0.991  0.021 1.012 2 1405
2.250229  1.009  0.015 1.018 2 1406
2.250247  1.013  0.016 1.003 2 1407
2.250264  0.977  0.019 0.976 2 1408
2.250282  0.971  0.014 0.963 2 1409
2.250300  0.993  0.019 0.968 2 1410
2.250318  0.952  0.018 0.966 2 1411
2.250335  0.907  0.016 0.971 2 1412
2.250353  0.939  0.021 0.995 2 1413
2.250371  1.013  0.012 1.013 2 1414
2.250389  1.049  0.016 1.005 2 1415
2.250406  1.041  0.015 0.976 2 1416
2.250424  1.027  0.014 0.954 2 1417
2.250442  1.000  0.016 0.963 2 1418
2.250460  0.952  0.019 0.987 2 1419
2.250477  0.972  0.022 1.005 2 1420
2.250495  0.980  0.015 1.016 2 1421
2.250513  1.010  0.015 1.014 2 1422
2.250531  0.959  0.013 0.986 2 1423
2.250548  0.881  0.022 0.941 2 1424
2.250566  0.855  0.014 0.922 2 1425
2.250584  0.837  0.024 0.956 2 1426
2.250602  0.892  0.011 0.998 2 1427
2.250619  0.944  0.019 1.011 2 1428
2.250637  0.973  0.021 1.012 2 1429
2.250655  1.052  0.022 1.020 2 1430
2.250673  1.024  0.021 1.028 2 1431
2.250690  0.969  0.025 1.027 2 1432
2.250708  1.001  0.013 1.022 2 1433
2.250726  1.015  0.021 1.019 2 1434
2.250743  1.008  0.021 1.018 2 1435
2.250761  0.989  0.014 1.021 2 1436
2.250779  0.936  0.018 1.023 2 1437
2.250797  1.006  0.014 1.020 2 1438
2.250814  1.063  0.018 1.015 2 1439
2.250832  1.043  0.016 1.013 2 1440
2.250850  0.997  0.016 1.003 2 1441
2.250868  1.008  0.017 0.987 2 1442
2.250885  1.011  0.019 0.989 2 1443
2.250903  1.046  0.016 1.008 2 1444
2.250921  1.050  0.020 1.018 2 1445
2.250938  1.084  0.014 1.012 2 1446
2.250956  1.020  0.013 1.008 2 1447
2.250974  1.043  0.018 1.010 2 1448
2.250992  1.060  0.017 1.008 2 1449
2.251009  1.030  0.011 1.005 2 1450
2.251027  1.034  0.013 1.006 2 1451
2.251045  1.026  0.017 1.007 2 1452
2.251062  1.017  0.015 1.010 2 1453
2.251080  1.030  0.023 1.019 2 1454
2.251098  0.996  0.020 1.028 2 1455
2.251115  1.038  0.014 1.033 2 1456
2.251133  1.009  0.014 1.033 2 1457
2.251151  1.002  0.020 1.032 2 1458
2.251168  1.015  0.017 1.034 2 1459
2.251186  1.020  0.023 1.035 2 1460
2.251204  1.039  0.018 1.034 2 1461
2.251222  1.075  0.019 1.027 2 1462
2.251239  1.013  0.021 1.018 2 1463
2.251257  1.012  0.019 1.009 2 1464
2.251275  1.030  0.014 0.995 2 1465
2.251293  1.005  0.019 0.981 2 1466
2.251310  1.020  0.026 0.965 2 1467
2.251328  0.978  0.019 0.922 2 1468
2.251346  0.750  0.014 0.807 2 1469
2.251363  0.637  0.019 0.668 2 1470
2.251381  0.689  0.011 0.658 2 1471
2.251399  0.782  0.015 0.790 2 1472
2.251416  0.950  0.015 0.910 2 1473
2.251434  0.941  0.015 0.941 2 1474
2.251452  0.881  0.016 0.917 2 1475
2.251469  0.935  0.015 0.911 2 1476
2.251487  0.997  0.020 0.948 2 1477
2.251505  1.009  0.022 0.977 2 1478
2.251523  1.006  0.014 0.976 2 1479
2.251540  0.924  0.018 0.955 2 1480
2.251558  0.909  0.019 0.947 2 1481
2.251575  0.906  0.018 0.965 2 1482
2.251593  0.964  0.015 0.984 2 1483
2.251611  0.984  0.016 0.994 2 1484
2.251629  1.047  0.023 0.993 2 1485
2.251646  1.019  0.023 0.981 2 1486
2.251664  0.987  0.012 0.981 2 1487
2.251682  0.985  0.014 1.002 2 1488
2.251699  1.013  0.019 1.016 2 1489
2.251717  1.018  0.016 1.007 2 1490
2.251734  1.008  0.020 0.983 2 1491
2.251752  1.031  0.017 0.966 2 1492
2.251770  1.020  0.024 0.969 2 1493
2.251788  1.087  0.022 0.966 2 1494
2.251805  1.065  0.022 0.964 2 1495
2.251823  0.926  0.020 0.982 2 1496
2.251841  0.980  0.016 1.004 2 1497
2.251858  0.979  0.013 1.013 2 1498
2.251876  0.973  0.015 1.013 2 1499
2.251894  0.973  0.016 1.013 2 1500
2.251911  0.980  0.015 1.010 2 1501
2.251929  1.021  0.018 1.000 2 1502
2.251947  0.968  0.018 0.991 2 1503
2.251964  0.963  0.016 0.986 2 1504
2.251982  0.987  0.017 0.982 2 1505
2.252000  0.985  0.019 0.984 2 1506
2.252017  1.010  0.017 0.991 2 1507
2.252035  1.022  0.015 0.996 2 1508
2.252053  1.016  0.015 0.997 2 1509
2.252070  0.987  0.018 1.002 2 1510
2.252088  0.996  0.019 1.013 2 1511
2.252105  1.039  0.020 1.017 2 1512
2.252123  0.981  0.010 1.002 2 1513
2.252141  0.934  0.018 0.974 2 1514
2.252158  0.947  0.016 0.964 2 1515
2.252176  0.983  0.017 0.984 2 1516
2.252194  0.975  0.013 1.007 2 1517
2.252211  1.028  0.016 1.020 2 1518
2.252229  1.055  0.018 1.028 2 1519
2.252247  1.011  0.018 1.029 2 1520
2.252264  1.049  0.021 1.022 2 1521
2.252282  1.056  0.014 1.012 2 1522
2.252299  1.003  0.012 1.005 2 1523
2.252317  0.990  0.017 0.997 2 1524
2.252335  0.942  0.019 0.975 2 1525
2.252352  0.970  0.021 0.957 2 1526
2.252370  0.990  0.016 0.961 2 1527
2.252388  1.032  0.012 0.961 2 1528
2.252405  1.019  0.016 0.952 2 1529
2.252423  0.925  0.024 0.922 2 1530
2.252440  0.781  0.017 0.841 2 1531
2.252458  0.690  0.014 0.745 2 1532
2.252476  0.639  0.018 0.689 2 1533
2.252494  0.678  0.019 0.703 2 1534
2.252511  0.782  0.019 0.808 2 1535
2.252529  0.863  0.020 0.921 2 1536
2.252546  0.865  0.020 0.977 2 1537
2.252564  1.054  0.021 0.998 2 1538
2.252582  1.017  0.019 1.012 2 1539
2.252599  1.014  0.018 1.023 2 1540
2.252617  1.012  0.014 1.028 2 1541
2.252634  1.040  0.017 1.033 2 1542
2.252652  1.028  0.012 1.040 2 1543
2.252670  1.058  0.017 1.044 2 1544
2.252687  1.058  0.024 1.043 2 1545
2.252705  1.010  0.021 1.038 2 1546
2.252723  1.047  0.018 1.033 2 1547
2.252740  1.084  0.012 1.033 2 1548
2.252758  1.065  0.023 1.035 2 1549
2.252775  1.047  0.013 1.030 2 1550
2.252793  1.031  0.016 1.013 2 1551
2.252811  1.003  0.024 1.000 2 1552
2.252828  0.978  0.019 1.010 2 1553
2.252846  1.008  0.015 1.022 2 1554
2.252863  1.032  0.016 1.019 2 1555
2.252881  1.064  0.020 1.014 2 1556
2.252898  1.075  0.019 1.015 2 1557
2.252916  1.025  0.015 1.019 2 1558
2.252934  0.997  0.013 1.015 2 1559
2.252952  0.970  0.023 0.992 2 1560
2.252969  0.946  0.019 0.982 2 1561
2.252987  0.981  0.021 0.998 2 1562
2.253004  1.017  0.020 1.015 2 1563
2.253022  0.979  0.012 1.017 2 1564
2.253039  1.004  0.014 1.004 2 1565
2.253057  1.019  0.015 0.997 2 1566
2.253075  1.045  0.016 1.013 2 1567
2.253092  1.022  0.012 1.026 2 1568
2.253110  1.018  0.023 1.019 2 1569
2.253127  0.985  0.020 1.006 2 1570
2.253145  0.942  0.014 0.997 2 1571
2.253162  0.852  0.018 0.994 2 1572
2.253180  0.907  0.019 1.001 2 1573
2.253198  1.032  0.021 1.009 2 1574
2.253216  1.041  0.014 1.007 2 1575
2.253233  1.007  0.018 1.006 2 1576
2.253251  1.023  0.019 1.012 2 1577
2.253268  1.046  0.019 1.013 2 1578
2.253286  1.052  0.017 0.999 2 1579
2.253303  0.969  0.019 0.960 2 1580
2.253321  0.863  0.015 0.878 2 1581
2.253339  0.701  0.012 0.755 2 1582
2.253356  0.655  0.013 0.684 2 1583
2.253374  0.812  0.016 0.764 2 1584
2.253391  0.942  0.016 0.907 2 1585
2.253409  1.037  0.016 0.989 2 1586
2.253426  1.066  0.014 1.013 2 1587
2.253444  1.061  0.013 1.017 2 1588
2.253462  1.043  0.016 1.015 2 1589
2.253479  1.030  0.016 1.010 2 1590
2.253496  1.037  0.016 1.009 2 1591
2.253514  0.990  0.017 1.014 2 1592
2.253532  0.987  0.018 1.014 2 1593
2.253549  1.032  0.020 1.009 2 1594
2.253567  1.032  0.018 1.010 2 1595
2.253584  1.022  0.022 1.017 2 1596
2.253602  1.006  0.022 1.025 2 1597
2.253619  1.017  0.016 1.029 2 1598
2.253637  1.033  0.015 1.025 2 1599
2.253655  1.088  0.016 1.020 2 1600
2.253672  1.060  0.019 1.026 2 1601
2.253690  1.035  0.014 1.027 2 1602
2.253707  1.043  0.020 1.023 2 1603
2.253725  1.031  0.015 1.018 2 1604
2.253742  0.952  0.017 1.001 2 1605
2.253760  0.983  0.022 0.988 2 1606
2.253778  0.962  0.022 0.995 2 1607
2.253795  0.972  0.012 1.003 2 1608
2.253813  0.989  0.017 1.005 2 1609
2.253830  1.050  0.023 1.006 2 1610
2.253848  1.011  0.017 0.993 2 1611
2.253865  1.044  0.016 0.959 2 1612
2.253883  0.984  0.015 0.949 2 1613
2.253900  1.032  0.014 0.983 2 1614
2.253918  1.143  0.018 1.011 2 1615
2.253935  1.127  0.021 1.012 2 1616
2.253953  1.160  0.017 0.999 2 1617
2.253971  1.062  0.021 0.988 2 1618
2.253988  1.040  0.016 0.979 2 1619
2.254006  1.058  0.019 0.974 2 1620
2.254023  0.998  0.018 0.988 2 1621
2.254041  0.972  0.020 1.005 2 1622
2.254058  0.981  0.018 0.992 2 1623
2.254076  0.897  0.030 0.923 2 1624
2.254093  0.699  0.011 0.809 2 1625
2.254111  0.722  0.017 0.752 2 1626
2.254128  0.765  0.020 0.806 2 1627
2.254146  0.794  0.018 0.883 2 1628
2.254164  0.761  0.025 0.904 2 1629
2.254181  0.750  0.032 0.907 2 1630
2.254199  0.760  0.028 0.945 2 1631
2.254216  0.893  0.020 0.989 2 1632
2.254234  0.933  0.022 1.004 2 1633
2.254251  0.993  0.022 1.010 2 1634
2.254269  1.039  0.015 1.016 2 1635
2.254286  1.057  0.020 1.017 2 1636
2.254303  1.034  0.019 1.015 2 1637
2.254321  0.985  0.016 1.008 2 1638
2.254339  0.924  0.022 0.993 2 1639
2.254356  0.893  0.014 0.964 2 1640
2.254374  0.859  0.015 0.931 2 1641
2.254391  0.840  0.019 0.918 2 1642
2.254409  0.890  0.019 0.936 2 1643
2.254426  0.903  0.020 0.949 2 1644
2.254444  0.887  0.016 0.918 2 1645
2.254461  0.812  0.013 0.855 2 1646
2.254479  0.834  0.019 0.808 2 1647
2.254496  0.932  0.013 0.834 2 1648
2.254514  0.999  0.022 0.916 2 1649
2.254531  0.976  0.014 0.964 2 1650
2.254549  0.958  0.021 0.951 2 1651
2.254566  0.901  0.020 0.904 2 1652
2.254584  0.802  0.021 0.897 2 1653
2.254601  0.858  0.025 0.938 2 1654
2.254619  0.965  0.019 0.954 2 1655
2.254636  0.944  0.016 0.916 2 1656
2.254654  0.820  0.015 0.853 2 1657
2.254671  0.860  0.019 0.841 2 1658
2.254689  0.945  0.012 0.909 2 1659
2.254706  0.964  0.022 0.974 2 1660
2.254724  0.941  0.011 0.998 2 1661
2.254741  1.041  0.017 0.998 2 1662
2.254759  1.044  0.020 0.992 2 1663
2.254776  1.026  0.017 0.994 2 1664
2.254794  1.046  0.025 0.989 2 1665
2.254811  0.966  0.015 0.972 2 1666
2.254829  0.916  0.014 0.966 2 1667
2.254846  0.925  0.018 0.980 2 1668
2.254864  0.960  0.014 0.998 2 1669
2.254881  0.982  0.016 1.000 2 1670
2.254899  1.024  0.019 0.988 2 1671
2.254916  1.002  0.018 0.970 2 1672
2.254934  0.990  0.015 0.936 2 1673
2.254951  0.902  0.015 0.904 2 1674
2.254969  0.841  0.018 0.921 2 1675
2.254986  0.836  0.020 0.968 2 1676
2.255004  0.902  0.018 0.995 2 1677
2.255021  0.998  0.021 1.003 2 1678
2.255039  1.040  0.021 1.001 2 1679
2.255056  1.071  0.014 1.001 2 1680
2.255074  1.018  0.017 1.011 2 1681
2.255091  1.014  0.019 1.021 2 1682
2.255109  1.001  0.019 1.021 2 1683
2.255126  1.003  0.012 1.017 2 1684
2.255143  1.056  0.019 1.017 2 1685
2.255161  1.070  0.020 1.015 2 1686
2.255178  0.995  0.018 1.009 2 1687
2.255196  1.029  0.018 1.003 2 1688
2.255213  1.006  0.016 0.993 2 1689
2.255231  0.938  0.020 0.973 2 1690
2.255248  0.945  0.013 0.949 2 1691
2.255266  0.935  0.017 0.945 2 1692
2.255283  0.936  0.011 0.960 2 1693
2.255301  0.936  0.020 0.971 2 1694
2.255318  0.954  0.013 0.977 2 1695
2.255336  0.967  0.016 0.980 2 1696
2.255353  1.021  0.019 0.978 2 1697
2.255370  0.981  0.016 0.977 2 1698
2.255388  0.968  0.016 0.986 2 1699
2.255405  0.969  0.012 0.992 2 1700
2.255423  0.944  0.015 0.985 2 1701
2.255440  0.962  0.017 0.975 2 1702
2.255458  1.005  0.030 0.978 2 1703
2.255475  1.009  0.012 0.989 2 1704
2.255493  0.998  0.018 0.994 2 1705
2.255510  0.963  0.016 0.992 2 1706
2.255528  0.922  0.019 0.971 2 1707
2.255545  0.901  0.019 0.927 2 1708
2.255563  0.909  0.016 0.885 2 1709
2.255580  0.843  0.022 0.846 2 1710
2.255598  0.719  0.018 0.788 2 1711
2.255615  0.731  0.019 0.780 2 1712
2.255632  0.860  0.016 0.850 2 1713
2.255650  0.962  0.018 0.917 2 1714
2.255667  1.016  0.019 0.956 2 1715
2.255685  1.033  0.023 0.979 2 1716
2.255702  1.033  0.016 0.984 2 1717
2.255720  0.992  0.014 0.979 2 1718
2.255737  0.984  0.019 0.983 2 1719
2.255754  1.005  0.019 0.999 2 1720
2.255772  0.986  0.015 1.011 2 1721
2.255789  1.019  0.018 1.017 2 1722
2.255807  1.049  0.017 1.017 2 1723
2.255824  1.060  0.017 1.016 2 1724
2.255842  1.051  0.016 1.012 2 1725
2.255859  1.005  0.019 1.007 2 1726
2.255876  1.041  0.019 1.005 2 1727
2.255894  0.999  0.018 1.007 2 1728
2.255911  0.997  0.015 1.011 2 1729
2.255929  1.032  0.015 1.009 2 1730
2.255946  1.051  0.013 0.996 2 1731
2.255964  1.002  0.017 0.958 2 1732
2.255981  0.919  0.021 0.868 2 1733
2.255998  0.700  0.026 0.752 2 1734
2.256016  0.688  0.017 0.729 2 1735
2.256033  0.783  0.021 0.793 2 1736
2.256051  0.874  0.018 0.849 2 1737
2.256068  0.953  0.024 0.911 2 1738
2.256086  1.022  0.017 0.972 2 1739
2.256103  0.975  0.013 0.999 2 1740
2.256120  0.988  0.017 1.000 2 1741
2.256138  1.027  0.015 0.993 2 1742
2.256155  1.051  0.018 0.995 2 1743
2.256172  1.073  0.022 1.004 2 1744
2.256190  1.024  0.014 1.009 2 1745
2.256207  1.030  0.016 1.004 2 1746
2.256225  0.984  0.015 0.979 2 1747
2.256242  0.923  0.013 0.928 2 1748
2.256260  0.912  0.014 0.899 2 1749
2.256277  0.956  0.016 0.937 2 1750
2.256294  1.007  0.021 0.990 2 1751
2.256312  1.026  0.019 1.010 2 1752
2.256329  1.048  0.018 1.005 2 1753
2.256346  0.985  0.015 0.994 2 1754
2.256364  0.981  0.013 0.996 2 1755
2.256382  1.014  0.019 1.008 2 1756
2.256399  1.030  0.017 1.019 2 1757
2.256416  1.032  0.014 1.024 2 1758
2.256434  1.042  0.015 1.025 2 1759
2.256451  1.066  0.016 1.024 2 1760
2.256468  1.060  0.018 1.025 2 1761
2.256486  1.066  0.016 1.027 2 1762
2.256503  1.088  0.019 1.027 2 1763
2.256521  1.074  0.019 1.020 2 1764
2.256538  1.025  0.019 1.004 2 1765
2.256555  1.004  0.020 0.991 2 1766
2.256573  1.027  0.013 0.996 2 1767
2.256590  0.971  0.016 1.007 2 1768
2.256608  0.971  0.015 1.010 2 1769
2.256625  1.005  0.016 1.018 2 1770
2.256642  1.037  0.015 1.030 2 1771
2.256660  1.025  0.018 1.038 2 1772
2.256677  1.035  0.021 1.041 2 1773
2.256695  1.025  0.015 1.034 2 1774
2.256712  0.991  0.019 1.016 2 1775
2.256729  0.948  0.014 1.003 2 1776
2.256747  0.969  0.022 1.012 2 1777
2.256764  1.023  0.015 1.031 2 1778
2.256781  1.006  0.014 1.040 2 1779
2.256799  0.954  0.022 1.037 2 1780
2.256816  0.973  0.021 1.025 2 1781
2.256833  0.988  0.024 1.017 2 1782
2.256851  0.968  0.022 1.017 2 1783
2.256868  0.985  0.023 1.009 2 1784
2.256886  1.010  0.016 0.993 2 1785
2.256903  1.007  0.019 0.998 2 1786
2.256920  1.022  0.014 1.019 2 1787
2.256938  1.056  0.018 1.030 2 1788
2.256955  1.050  0.015 1.030 2 1789
2.256973  1.077  0.017 1.026 2 1790
2.256990  1.051  0.020 1.020 2 1791
2.257007  1.045  0.017 1.017 2 1792
2.257025  1.018  0.021 1.008 2 1793
2.257042  0.931  0.015 0.970 2 1794
2.257059  0.805  0.019 0.905 2 1795
2.257077  0.762  0.020 0.858 2 1796
2.257094  0.875  0.025 0.886 2 1797
2.257111  0.918  0.021 0.954 2 1798
2.257129  0.985  0.017 0.994 2 1799
2.257146  0.968  0.022 1.008 2 1800
2.257164  0.999  0.011 1.010 2 1801
2.257181  0.960  0.020 0.997 2 1802
2.257198  0.939  0.016 0.953 2 1803
2.257215  0.924  0.018 0.899 2 1804
2.257233  0.899  0.019 0.905 2 1805
2.257250  0.959  0.025 0.962 2 1806
2.257267  0.992  0.015 1.001 2 1807
2.257285  1.005  0.010 1.012 2 1808
2.257302  1.045  0.014 1.012 2 1809
2.257319  1.038  0.022 1.005 2 1810
2.257337  0.976  0.014 0.993 2 1811
2.257354  0.921  0.016 0.954 2 1812
2.257371  0.802  0.018 0.870 2 1813
2.257389  0.776  0.020 0.803 2 1814
2.257406  0.808  0.018 0.815 2 1815
2.257423  0.859  0.008 0.874 2 1816
2.257441  0.858  0.013 0.920 2 1817
2.257458  0.839  0.020 0.912 2 1818
2.257475  0.792  0.016 0.850 2 1819
2.257493  0.720  0.015 0.774 2 1820
2.257510  0.726  0.014 0.750 2 1821
2.257527  0.825  0.013 0.795 2 1822
2.257545  0.966  0.018 0.890 2 1823
2.257562  1.014  0.019 0.969 2 1824
2.257580  1.053  0.012 0.995 2 1825
2.257597  1.039  0.018 0.995 2 1826
2.257614  1.020  0.019 1.001 2 1827
2.257632  0.969  0.016 1.015 2 1828
2.257649  0.955  0.021 1.019 2 1829
2.257666  0.969  0.011 1.018 2 1830
2.257684  0.957  0.017 1.019 2 1831
2.257701  1.009  0.017 1.013 2 1832
2.257718  0.989  0.021 1.013 2 1833
2.257735  1.046  0.016 1.027 2 1834
2.257753  1.099  0.021 1.036 2 1835
2.257770  1.028  0.013 1.037 2 1836
2.257787  1.034  0.020 1.042 2 1837
2.257805  1.107  0.018 1.051 2 1838
2.257822  1.059  0.012 1.056 2 1839
2.257839  1.067  0.018 1.056 2 1840
2.257857  1.097  0.018 1.051 2 1841
2.257874  1.061  0.023 1.043 2 1842
2.257891  1.039  0.012 1.029 2 1843
2.257909  0.990  0.016 1.001 2 1844
2.257926  0.942  0.013 0.963 2 1845
2.257943  0.934  0.012 0.951 2 1846
2.257961  1.011  0.018 0.982 2 1847
2.257978  1.084  0.018 1.010 2 1848
2.257995  0.985  0.017 1.003 2 1849
2.258013  0.925  0.017 0.961 2 1850
2.258030  0.895  0.017 0.926 2 1851
2.258047  0.881  0.016 0.945 2 1852
2.258064  0.967  0.020 0.986 2 1853
2.258082  0.993  0.013 1.002 2 1854
2.258099  1.003  0.010 0.975 2 1855
2.258116  0.932  0.012 0.895 2 1856
2.258134  0.780  0.015 0.799 2 1857
2.258151  0.733  0.016 0.762 2 1858
2.258168  0.815  0.015 0.824 2 1859
2.258185  0.913  0.015 0.900 2 1860
2.258203  0.951  0.017 0.911 2 1861
2.258220  0.927  0.018 0.911 2 1862
2.258237  0.973  0.015 0.955 2 1863
2.258255  1.066  0.016 1.004 2 1864
2.258272  1.098  0.020 1.025 2 1865
2.258289  1.072  0.021 1.027 2 1866
2.258307  1.081  0.017 1.027 2 1867
2.258324  1.032  0.014 1.031 2 1868
2.258341  1.058  0.014 1.039 2 1869
2.258358  1.114  0.016 1.043 2 1870
2.258376  1.094  0.016 1.039 2 1871
2.258393  1.079  0.020 1.031 2 1872
2.258410  1.029  0.015 1.024 2 1873
2.258427  1.014  0.015 1.024 2 1874
2.258445  1.032  0.019 1.029 2 1875
2.258462  1.022  0.018 1.028 2 1876
2.258479  1.041  0.016 1.025 2 1877
2.258497  1.033  0.023 1.029 2 1878
2.258514  1.038  0.016 1.033 2 1879
2.258531  1.047  0.014 1.031 2 1880
2.258548  0.994  0.018 1.024 2 1881
2.258565  0.930  0.023 1.014 2 1882
2.258583  0.933  0.024 1.010 2 1883
2.258600  0.996  0.023 1.016 2 1884
2.258618  1.024  0.016 1.021 2 1885
2.258635  1.011  0.014 1.022 2 1886
2.258652  1.047  0.026 1.023 2 1887
2.258669  1.022  0.018 1.027 2 1888
2.258686  1.021  0.017 1.029 2 1889
2.258704  1.067  0.015 1.027 2 1890
2.258721  1.077  0.017 1.020 2 1891
2.258738  1.056  0.017 1.000 2 1892
2.258755  1.042  0.015 0.970 2 1893
2.258773  1.000  0.014 0.959 2 1894
2.258790  1.007  0.016 0.979 2 1895
2.258807  0.977  0.012 0.997 2 1896
2.258825  0.985  0.019 0.996 2 1897
2.258842  0.985  0.015 0.983 2 1898
2.258859  0.915  0.019 0.960 2 1899
2.258876  0.936  0.017 0.947 2 1900
2.258894  0.849  0.024 0.956 2 1901
2.258911  0.822  0.012 0.961 2 1902
2.258928  0.851  0.016 0.948 2 1903
2.258945  0.852  0.012 0.926 2 1904
2.258962  0.930  0.017 0.926 2 1905
2.258980  0.988  0.017 0.955 2 1906
2.258997  1.023  0.022 0.982 2 1907
2.259014  1.025  0.016 0.993 2 1908
2.259032  1.019  0.016 0.993 2 1909
2.259049  0.993  0.020 0.985 2 1910
2.259066  0.950  0.014 0.970 2 1911
2.259083  0.831  0.014 0.943 2 1912
2.259100  0.842  0.020 0.910 2 1913
2.259118  0.908  0.020 0.908 2 1914
2.259135  0.971  0.014 0.940 2 1915
2.259152  1.062  0.021 0.963 2 1916
2.259170  1.059  0.016 0.960 2 1917
2.259187  1.041  0.014 0.951 2 1918
2.259204  1.047  0.020 0.960 2 1919
2.259221  1.045  0.021 0.977 2 1920
2.259238  1.038  0.016 0.968 2 1921
2.259256  0.937  0.018 0.916 2 1922
2.259273  0.877  0.014 0.872 2 1923
2.259290  0.929  0.015 0.896 2 1924
2.259307  0.946  0.017 0.948 2 1925
2.259325  0.981  0.018 0.976 2 1926
2.259342  0.994  0.018 0.990 2 1927
2.259359  0.976  0.024 0.999 2 1928
2.259376  1.003  0.019 1.004 2 1929
2.259393  0.977  0.016 1.006 2 1930
2.259411  1.000  0.013 1.007 2 1931
2.259428  0.997  0.016 1.006 2 1932
2.259445  1.002  0.020 1.002 2 1933
2.259462  0.966  0.020 1.000 2 1934
2.259480  0.998  0.017 1.004 2 1935
2.259497  1.024  0.020 1.005 2 1936
2.259514  0.996  0.013 1.001 2 1937
2.259531  1.020  0.013 0.989 2 1938
2.259548  0.997  0.012 0.975 2 1939
2.259566  0.985  0.015 0.972 2 1940
2.259583  0.949  0.014 0.986 2 1941
2.259600  0.970  0.020 0.999 2 1942
2.259617  0.955  0.018 1.002 2 1943
2.259634  1.002  0.025 1.000 2 1944
2.259652  0.978  0.023 0.998 2 1945
2.259669  1.017  0.022 0.988 2 1946
2.259686  1.069  0.022 0.950 2 1947
2.259703  1.008  0.016 0.891 2 1948
2.259721  0.920  0.019 0.874 2 1949
2.259738  0.886  0.019 0.922 2 1950
2.259755  0.892  0.014 0.967 2 1951
2.259772  0.963  0.014 0.973 2 1952
2.259789  0.949  0.019 0.963 2 1953
2.259806  0.976  0.019 0.963 2 1954
2.259824  0.952  0.018 0.971 2 1955
2.259841  0.980  0.019 0.976 2 1956
2.259858  0.971  0.012 0.980 2 1957
2.259875  0.972  0.014 0.981 2 1958
2.259892  0.935  0.020 0.971 2 1959
2.259910  0.962  0.019 0.950 2 1960
2.259927  0.971  0.018 0.934 2 1961
2.259944  0.929  0.021 0.939 2 1962
2.259961  0.882  0.016 0.953 2 1963
2.259978  0.902  0.021 0.952 2 1964
2.259995  0.862  0.012 0.921 2 1965
2.260013  0.822  0.019 0.853 2 1966
2.260030  0.760  0.018 0.773 2 1967
2.260047  0.763  0.019 0.749 2 1968
2.260064  0.836  0.020 0.815 2 1969
2.260081  0.928  0.017 0.895 2 1970
2.260099  0.980  0.029 0.929 2 1971
2.260116  1.021  0.017 0.937 2 1972
2.260133  0.981  0.021 0.943 2 1973
2.260150  0.930  0.024 0.939 2 1974
2.260167  0.966  0.016 0.933 2 1975
2.260185  0.908  0.019 0.943 2 1976
2.260202  0.906  0.013 0.959 2 1977
2.260219  0.942  0.017 0.960 2 1978
2.260236  0.886  0.013 0.930 2 1979
2.260253  0.737  0.018 0.882 2 1980
2.260270  0.786  0.019 0.875 2 1981
2.260288  0.902  0.014 0.924 2 1982
2.260305  0.971  0.014 0.971 2 1983
2.260322  1.008  0.021 0.984 2 1984
2.260339  0.933  0.013 0.976 2 1985
2.260356  0.958  0.014 0.958 2 1986
2.260373  1.000  0.019 0.943 2 1987
2.260391  0.985  0.018 0.945 2 1988
2.260408  0.945  0.019 0.966 2 1989
2.260425  0.999  0.021 0.982 2 1990
2.260442  0.962  0.024 0.982 2 1991
2.260459  0.936  0.019 0.971 2 1992
2.260476  0.920  0.021 0.963 2 1993
2.260494  0.994  0.017 0.968 2 1994
2.260511  1.027  0.014 0.975 2 1995
2.260528  0.987  0.013 0.975 2 1996
2.260545  0.911  0.011 0.977 2 1997
2.260562  0.917  0.022 0.980 2 1998
2.260579  0.977  0.020 0.971 2 1999
2.260597  0.979  0.016 0.959 2 2000
2.260614  0.999  0.016 0.956 2 2001
2.260631  0.955  0.020 0.965 2 2002
2.260648  1.005  0.024 0.977 2 2003
2.260665  0.996  0.022 0.978 2 2004
2.260682  1.006  0.022 0.965 2 2005
2.260699  1.024  0.019 0.946 2 2006
2.260716  0.991  0.018 0.938 2 2007
2.260734  0.992  0.020 0.951 2 2008
2.260751  1.005  0.016 0.970 2 2009
2.260768  1.019  0.012 0.977 2 2010
2.260785  0.982  0.020 0.966 2 2011
2.260802  0.930  0.015 0.949 2 2012
2.260819  0.908  0.017 0.946 2 2013
2.260837  0.933  0.019 0.956 2 2014
2.260854  0.993  0.020 0.955 2 2015
2.260871  1.016  0.022 0.944 2 2016
2.260888  0.986  0.016 0.924 2 2017
2.260905  0.878  0.018 0.866 2 2018
2.260922  0.785  0.018 0.777 2 2019
2.260939  0.768  0.017 0.757 2 2020
2.260956  0.856  0.016 0.821 2 2021
2.260973  0.886  0.014 0.888 2 2022
2.260991  0.893  0.016 0.927 2 2023
2.261008  0.887  0.023 0.940 2 2024
2.261025  0.876  0.018 0.937 2 2025
2.261042  0.903  0.022 0.933 2 2026
2.261059  0.864  0.022 0.930 2 2027
2.261076  0.863  0.013 0.927 2 2028
2.261093  0.931  0.020 0.937 2 2029
2.261111  0.955  0.020 0.954 2 2030
2.261127  0.976  0.014 0.969 2 2031
2.261145  0.990  0.018 0.976 2 2032
2.261162  0.952  0.025 0.976 2 2033
2.261179  0.878  0.019 0.977 2 2034
2.261196  0.804  0.022 0.987 2 2035
2.261213  0.925  0.026 0.998 2 2036
2.261230  1.004  0.023 1.001 2 2037
2.261247  0.977  0.020 0.992 2 2038
2.261265  0.973  0.024 0.975 2 2039
2.261281  0.951  0.009 0.962 2 2040
2.261299  0.959  0.017 0.966 2 2041
2.261316  1.018  0.019 0.973 2 2042
2.261333  1.062  0.015 0.978 2 2043
2.261350  1.023  0.014 0.982 2 2044
2.261367  0.987  0.022 0.979 2 2045
2.261384  0.918  0.010 0.967 2 2046
2.261401  0.932  0.025 0.957 2 2047
2.261418  1.006  0.017 0.956 2 2048
2.261436  0.984  0.019 0.942 2 2049
2.261453  0.993  0.022 0.917 2 2050
2.261470  0.910  0.016 0.915 2 2051
2.261487  0.895  0.014 0.936 2 2052
2.261504  0.892  0.023 0.940 2 2053
2.261521  0.866  0.018 0.923 2 2054
2.261538  0.889  0.016 0.920 2 2055
2.261555  0.941  0.026 0.939 2 2056
2.261572  0.996  0.017 0.960 2 2057
2.261590  1.062  0.017 0.972 2 2058
2.261606  1.081  0.018 0.973 2 2059
2.261624  1.099  0.021 0.968 2 2060
2.261641  0.994  0.020 0.961 2 2061
2.261658  1.021  0.022 0.950 2 2062
2.261675  1.013  0.018 0.943 2 2063
2.261692  0.976  0.024 0.934 2 2064
2.261709  0.901  0.016 0.894 2 2065
2.261726  0.791  0.012 0.811 2 2066
2.261743  0.705  0.027 0.761 2 2067
2.261760  0.841  0.018 0.815 2 2068
2.261777  0.946  0.018 0.903 2 2069
2.261794  1.017  0.021 0.952 2 2070
2.261811  1.030  0.016 0.974 2 2071
2.261828  0.908  0.020 0.985 2 2072
2.261897  1.092  0.019 0.970 2 2073
2.261914  0.981  0.018 0.938 2 2074
2.261931  0.962  0.018 0.897 2 2075
2.261948  0.935  0.021 0.827 2 2076
2.261965  0.948  0.020 0.801 2 2077
2.261982  0.979  0.022 0.864 2 2078
2.261999  1.004  0.018 0.936 2 2079
2.262016  1.026  0.018 0.971 2 2080
2.262033  1.021  0.022 0.984 2 2081
2.262050  0.895  0.016 0.987 2 2082
2.262068  0.926  0.020 0.983 2 2083
2.262084  1.036  0.012 0.974 2 2084
2.262102  1.015  0.019 0.975 2 2085
2.262119  1.022  0.016 0.990 2 2086
2.262136  1.034  0.020 1.003 2 2087
2.262153  0.990  0.026 1.003 2 2088
2.262170  0.918  0.024 0.990 2 2089
2.262187  0.914  0.014 0.957 2 2090
2.262204  0.877  0.017 0.904 2 2091
2.262221  0.813  0.011 0.878 2 2092
2.262238  0.910  0.017 0.916 2 2093
2.262255  0.974  0.021 0.967 2 2094
2.262272  0.921  0.021 0.987 2 2095
2.262289  0.934  0.017 0.985 2 2096
2.262306  0.907  0.022 0.978 2 2097
2.262323  0.902  0.013 0.972 2 2098
2.262341  0.893  0.023 0.965 2 2099
2.262357  0.921  0.025 0.959 2 2100
2.262374  0.934  0.016 0.956 2 2101
2.262392  0.912  0.017 0.947 2 2102
2.262408  0.902  0.017 0.943 2 2103
2.262426  0.931  0.023 0.956 2 2104
2.262443  1.006  0.020 0.974 2 2105
2.262460  1.069  0.022 0.984 2 2106
2.262477  1.033  0.013 0.995 2 2107
2.262494  1.030  0.020 1.001 2 2108
2.262511  0.995  0.019 0.996 2 2109
2.262528  0.964  0.022 0.989 2 2110
2.262545  0.930  0.018 0.992 2 2111
2.262562  0.773  0.026 1.001 2 2112
2.262579  0.899  0.018 1.000 2 2113
2.262596  0.957  0.019 0.984 2 2114
2.262613  0.960  0.021 0.962 2 2115
2.262630  0.928  0.018 0.954 2 2116
2.262647  0.975  0.021 0.971 2 2117
2.262664  0.975  0.021 0.985 2 2118
2.262681  0.981  0.016 0.985 2 2119
2.262698  1.016  0.017 0.980 2 2120
2.262715  0.997  0.014 0.972 2 2121
2.262732  0.914  0.023 0.950 2 2122
2.262749  0.886  0.016 0.915 2 2123
2.262766  0.888  0.013 0.908 2 2124
2.262783  0.911  0.018 0.929 2 2125
2.262800  0.969  0.018 0.949 2 2126
2.262817  0.957  0.015 0.956 2 2127
2.262834  0.986  0.010 0.955 2 2128
2.262851  0.949  0.018 0.938 2 2129
2.262868  0.842  0.021 0.877 2 2130
2.262885  0.683  0.015 0.747 2 2131
2.262902  0.544  0.021 0.619 2 2132
2.262919  0.618  0.019 0.642 2 2133
2.262936  0.831  0.021 0.772 2 2134
2.262953  0.920  0.020 0.862 2 2135
2.262970  0.851  0.026 0.893 2 2136
2.262987  0.865  0.015 0.918 2 2137
2.263004  0.971  0.018 0.948 2 2138
2.263021  0.940  0.015 0.967 2 2139
2.263038  0.990  0.011 0.973 2 2140
2.263055  0.986  0.013 0.975 2 2141
2.263072  0.931  0.015 0.983 2 2142
2.263089  0.993  0.017 0.991 2 2143
2.263106  0.979  0.016 1.000 2 2144
2.263124  0.981  0.022 1.009 2 2145
2.263140  0.994  0.019 1.011 2 2146
2.263157  0.969  0.018 1.004 2 2147
2.263175  0.989  0.017 0.983 2 2148
2.263191  0.978  0.019 0.954 2 2149
2.263208  0.918  0.022 0.950 2 2150
2.263225  0.963  0.019 0.972 2 2151
2.263242  1.090  0.019 0.995 2 2152
2.263259  1.111  0.019 1.004 2 2153
2.263276  1.082  0.014 1.005 2 2154
2.263293  1.052  0.018 1.003 2 2155
2.263310  1.009  0.019 0.996 2 2156
2.263327  1.006  0.017 0.986 2 2157
2.263344  0.960  0.016 0.986 2 2158
2.263361  1.026  0.017 0.996 2 2159
2.263378  1.070  0.017 0.998 2 2160
2.263395  1.084  0.023 0.984 2 2161
2.263412  1.078  0.018 0.972 2 2162
2.263429  1.090  0.018 0.974 2 2163
2.263446  1.025  0.016 0.958 2 2164
2.263463  0.924  0.020 0.898 2 2165
2.263480  0.805  0.015 0.832 2 2166
2.263497  0.822  0.019 0.843 2 2167
2.263514  0.871  0.017 0.898 2 2168
2.263531  0.906  0.020 0.894 2 2169
2.263548  0.789  0.018 0.806 2 2170
2.263565  0.725  0.010 0.735 2 2171
2.263582  0.772  0.021 0.794 2 2172
2.263599  0.870  0.016 0.914 2 2173
2.263616  0.971  0.019 0.988 2 2174
2.263633  0.980  0.027 1.015 2 2175
2.263650  0.961  0.028 1.025 2 2176
2.263667  1.031  0.028 1.028 2 2177
2.263684  1.115  0.022 1.021 2 2178
2.263701  1.063  0.022 1.003 2 2179
2.263718  0.997  0.019 0.991 2 2180
2.263735  1.008  0.015 0.994 2 2181
2.263752  1.005  0.025 1.001 2 2182
2.263768  1.073  0.017 1.010 2 2183
2.263786  1.022  0.020 1.012 2 2184
2.263802  0.969  0.013 0.996 2 2185
2.263819  0.964  0.013 0.978 2 2186
2.263836  0.955  0.015 0.973 2 2187
2.263853  0.934  0.016 0.959 2 2188
2.263870  0.908  0.027 0.930 2 2189
2.263887  0.817  0.024 0.926 2 2190
2.263904  0.800  0.023 0.962 2 2191
2.263921  0.920  0.021 0.995 2 2192
2.263938  0.967  0.018 1.012 2 2193
2.263955  0.964  0.024 1.016 2 2194
2.263972  0.972  0.023 1.013 2 2195
2.263989  0.956  0.017 1.011 2 2196
2.264006  0.976  0.018 1.006 2 2197
2.264023  0.931  0.020 0.974 2 2198
2.264040  0.814  0.019 0.887 2 2199
2.264057  0.736  0.018 0.790 2 2200
2.264074  0.745  0.013 0.799 2 2201
2.264091  0.885  0.025 0.899 2 2202
2.264107  0.967  0.014 0.980 2 2203
2.264124  1.019  0.022 1.011 2 2204
2.264142  1.064  0.021 1.013 2 2205
2.264158  1.056  0.014 1.004 2 2206
2.264175  1.081  0.021 1.005 2 2207
2.264192  1.062  0.031 1.012 2 2208
2.264209  0.994  0.014 1.008 2 2209
2.264226  1.005  0.015 1.000 2 2210
2.264243  0.983  0.021 0.997 2 2211
2.264260  0.959  0.021 0.996 2 2212
2.264277  0.987  0.023 0.983 2 2213
2.264294  0.925  0.018 0.933 2 2214
2.264311  0.811  0.024 0.813 2 2215
2.264328  0.662  0.023 0.674 2 2216
2.264345  0.699  0.014 0.670 2 2217
2.264361  0.875  0.020 0.796 2 2218
2.264378  0.904  0.020 0.899 2 2219
2.264395  0.917  0.013 0.912 2 2220
2.264412  0.901  0.017 0.897 2 2221
2.264429  0.989  0.022 0.919 2 2222
2.264446  1.001  0.012 0.964 2 2223
2.264463  0.996  0.016 0.990 2 2224
2.264480  0.930  0.014 0.984 2 2225
2.264497  0.972  0.014 0.958 2 2226
2.264514  0.942  0.017 0.909 2 2227
2.264531  0.808  0.016 0.791 2 2228
2.264548  0.645  0.022 0.663 2 2229
2.264565  0.666  0.012 0.688 2 2230
2.264581  0.845  0.017 0.842 2 2231
2.264598  0.971  0.017 0.960 2 2232
2.264615  1.027  0.022 1.008 2 2233
2.264632  1.046  0.021 1.024 2 2234
2.264649  1.061  0.019 1.032 2 2235
2.264666  1.059  0.019 1.039 2 2236
2.264683  1.009  0.016 1.042 2 2237
2.264700  1.025  0.022 1.043 2 2238
2.264717  1.018  0.016 1.039 2 2239
2.264734  1.025  0.015 1.030 2 2240
2.264750  0.968  0.018 1.021 2 2241
2.264767  0.954  0.013 1.018 2 2242
2.264784  0.976  0.024 1.020 2 2243
2.264801  1.001  0.024 1.021 2 2244
2.264818  0.986  0.021 1.026 2 2245
2.264835  0.953  0.022 1.034 2 2246
2.264886  1.046  0.022 1.016 2 2247
2.264902  1.064  0.026 1.002 2 2248
2.264919  1.073  0.017 1.018 2 2249
2.264936  1.084  0.015 1.029 2 2250
2.264953  1.140  0.020 1.028 2 2251
2.264970  1.080  0.024 1.027 2 2252
2.264987  1.059  0.020 1.035 2 2253
2.265004  1.037  0.026 1.041 2 2254
2.265021  0.990  0.020 1.032 2 2255
2.265038  0.956  0.023 1.018 2 2256
2.265054  0.971  0.021 1.012 2 2257
2.265071  0.902  0.023 0.999 2 2258
2.265088  0.983  0.024 0.971 2 2259
2.265105  1.071  0.019 0.942 2 2260
2.265122  0.986  0.015 0.897 2 2261
2.265139  0.850  0.023 0.849 2 2262
2.265156  0.853  0.017 0.868 2 2263
2.265173  0.912  0.019 0.935 2 2264
2.265190  0.992  0.014 0.989 2 2265
2.265206  1.051  0.015 1.020 2 2266
2.265223  1.035  0.017 1.035 2 2267
2.265240  1.031  0.025 1.035 2 2268
2.265257  1.006  0.019 1.019 2 2269
2.265274  0.996  0.013 1.003 2 2270
2.265291  0.981  0.018 1.011 2 2271
2.265307  0.989  0.023 1.035 2 2272
2.265324  1.011  0.020 1.050 2 2273
2.265342  1.056  0.015 1.052 2 2274
2.265358  1.005  0.014 1.043 2 2275
2.265375  0.984  0.018 1.032 2 2276
2.265392  1.007  0.020 1.021 2 2277
2.265409  0.939  0.021 1.006 2 2278
2.265426  0.965  0.022 0.992 2 2279
2.265442  1.007  0.021 1.009 2 2280
2.265459  1.046  0.021 1.040 2 2281
2.265476  1.041  0.024 1.057 2 2282
2.265493  1.012  0.020 1.057 2 2283
2.265510  1.007  0.017 1.051 2 2284
2.265527  0.992  0.021 1.044 2 2285
2.265543  1.016  0.018 1.018 2 2286
2.265560  0.942  0.019 0.965 2 2287
2.265577  0.913  0.021 0.940 2 2288
2.265594  1.013  0.014 0.980 2 2289
2.265611  1.057  0.020 1.026 2 2290
2.265628  1.084  0.012 1.038 2 2291
2.265645  1.036  0.017 1.038 2 2292
2.265661  1.074  0.014 1.043 2 2293
2.265678  1.079  0.026 1.046 2 2294
2.265695  1.046  0.015 1.045 2 2295
2.265712  1.060  0.019 1.047 2 2296
2.265729  1.053  0.016 1.055 2 2297
2.265746  1.065  0.014 1.064 2 2298
2.265763  1.046  0.022 1.067 2 2299
2.265779  1.087  0.020 1.063 2 2300
2.265796  1.041  0.018 1.059 2 2301
2.265813  1.041  0.025 1.059 2 2302
2.265830  1.065  0.016 1.064 2 2303
2.265847  1.096  0.027 1.070 2 2304
2.265864  1.079  0.023 1.074 2 2305
2.265881  1.074  0.020 1.073 2 2306
2.265897  1.093  0.017 1.065 2 2307
2.265914  1.055  0.023 1.053 2 2308
2.265931  1.094  0.015 1.034 2 2309
2.265948  1.036  0.015 1.004 2 2310
2.265965  0.956  0.023 0.965 2 2311
2.265981  0.891  0.017 0.900 2 2312
2.265998  0.847  0.017 0.803 2 2313
2.266015  0.845  0.027 0.783 2 2314
2.266032  0.933  0.024 0.879 2 2315
2.266049  1.045  0.016 0.977 2 2316
2.266066  1.093  0.015 1.025 2 2317
2.266082  1.151  0.020 1.033 2 2318
2.266099  1.120  0.021 1.012 2 2319
2.266116  1.085  0.026 0.997 2 2320
2.266133  1.056  0.026 1.011 2 2321
2.266150  1.042  0.020 1.027 2 2322
2.266166  1.020  0.020 1.009 2 2323
2.266183  1.007  0.015 0.960 2 2324
2.266200  0.948  0.020 0.930 2 2325
2.266217  0.961  0.023 0.958 2 2326
2.266234  0.978  0.018 0.982 2 2327
2.266250  0.934  0.018 0.945 2 2328
2.266267  0.947  0.024 0.904 2 2329
2.266284  0.963  0.015 0.940 2 2330
2.266301  1.028  0.023 1.003 2 2331
2.266318  1.058  0.027 1.030 2 2332
2.266335  1.031  0.018 1.032 2 2333
2.266351  0.978  0.011 1.025 2 2334
2.266368  0.958  0.019 0.997 2 2335
2.266385  0.919  0.013 0.944 2 2336
2.266402  0.894  0.015 0.919 2 2337
2.266418  0.899  0.012 0.952 2 2338
2.266435  0.970  0.017 1.004 2 2339
2.266452  1.006  0.020 1.031 2 2340
2.266469  1.025  0.024 1.021 2 2341
2.266486  0.975  0.024 0.973 2 2342
2.266503  0.806  0.013 0.894 2 2343
2.266519  0.794  0.020 0.859 2 2344
2.266536  0.839  0.017 0.916 2 2345
2.266553  0.937  0.022 0.997 2 2346
2.266570  1.018  0.023 1.040 2 2347
2.266587  1.040  0.020 1.055 2 2348
2.266603  1.100  0.024 1.058 2 2349
2.266620  1.089  0.019 1.056 2 2350
2.266637  1.072  0.017 1.058 2 2351
2.266654  0.985  0.015 1.060 2 2352
2.266670  0.997  0.023 1.059 2 2353
2.266687  1.011  0.023 1.054 2 2354
2.266704  0.974  0.019 1.043 2 2355
2.266721  0.935  0.024 1.030 2 2356
2.266737  0.928  0.018 1.025 2 2357
2.266754  0.905  0.017 1.026 2 2358
2.266771  0.921  0.023 1.012 2 2359
2.266788  0.943  0.016 0.982 2 2360
2.266804  0.931  0.021 0.962 2 2361
2.266821  1.019  0.017 0.979 2 2362
2.266838  1.041  0.019 1.015 2 2363
2.266855  1.094  0.017 1.038 2 2364
2.266872  1.088  0.019 1.040 2 2365
2.266889  1.098  0.014 1.028 2 2366
2.266905  1.130  0.015 1.017 2 2367
2.266922  1.097  0.026 1.010 2 2368
2.266939  1.023  0.019 1.001 2 2369
2.266955  1.025  0.017 1.001 2 2370
2.266972  1.061  0.017 1.007 2 2371
2.266989  1.049  0.014 1.001 2 2372
2.267006  1.022  0.022 0.985 2 2373
2.267023  0.987  0.017 0.983 2 2374
2.267039  0.984  0.026 1.004 2 2375
2.267056  0.978  0.018 1.027 2 2376
2.267073  0.967  0.018 1.043 2 2377
2.267090  0.982  0.020 1.050 2 2378
2.267106  1.052  0.020 1.052 2 2379
2.267123  1.060  0.020 1.055 2 2380
2.267140  1.056  0.021 1.058 2 2381
2.267157  0.997  0.023 1.059 2 2382
2.267174  0.974  0.025 1.056 2 2383
2.267190  1.063  0.019 1.050 2 2384
2.267207  1.065  0.018 1.036 2 2385
2.267224  1.027  0.023 1.001 2 2386
2.267240  1.006  0.019 0.940 2 2387
2.267257  0.960  0.020 0.900 2 2388
2.267274  0.970  0.023 0.924 2 2389
2.267291  1.051  0.017 0.971 2 2390
2.267307  1.119  0.021 1.000 2 2391
2.267324  1.096  0.024 1.010 2 2392
2.267341  1.053  0.015 0.999 2 2393
2.267358  1.026  0.018 0.966 2 2394
2.267374  0.958  0.020 0.934 2 2395
2.267391  0.875  0.018 0.939 2 2396
2.267408  0.840  0.015 0.963 2 2397
2.267424  0.855  0.022 0.979 2 2398
2.267441  0.991  0.019 0.995 2 2399
2.267458  1.019  0.025 1.015 2 2400
2.267475  0.988  0.021 1.028 2 2401
2.267492  0.991  0.014 1.028 2 2402
2.267508  0.998  0.012 1.021 2 2403
2.267525  0.961  0.020 1.020 2 2404
2.267542  1.010  0.026 1.028 2 2405
2.267559  1.028  0.019 1.035 2 2406
2.267575  1.044  0.021 1.035 2 2407
2.267592  1.096  0.024 1.031 2 2408
2.267608  1.071  0.030 1.029 2 2409
2.267625  1.057  0.018 1.026 2 2410
2.267642  1.111  0.017 1.023 2 2411
2.267659  1.050  0.017 1.023 2 2412
2.267675  1.074  0.017 1.023 2 2413
2.267692  1.060  0.024 1.020 2 2414
2.267709  0.999  0.022 1.016 2 2415
2.267726  1.010  0.016 1.013 2 2416
2.267742  1.058  0.013 1.005 2 2417
2.267759  0.977  0.020 0.976 2 2418
2.267776  0.842  0.021 0.893 2 2419
2.267793  0.726  0.020 0.763 2 2420
2.267809  0.728  0.023 0.721 2 2421
2.267826  0.802  0.018 0.821 2 2422
2.267843  0.897  0.021 0.935 2 2423
2.267859  0.938  0.016 0.979 2 2424
2.267876  0.959  0.015 0.992 2 2425
2.267893  0.994  0.019 1.005 2 2426
2.267910  0.974  0.020 1.016 2 2427
2.267926  0.954  0.028 1.022 2 2428
2.267943  1.008  0.020 1.023 2 2429
2.267960  1.044  0.025 1.021 2 2430
2.267976  1.061  0.020 1.017 2 2431
2.267993  1.013  0.021 1.011 2 2432
2.268010  0.966  0.023 1.001 2 2433
2.268027  0.982  0.025 0.993 2 2434
2.268043  0.984  0.028 0.992 2 2435
2.268060  0.981  0.014 0.993 2 2436
2.268076  0.954  0.019 0.987 2 2437
2.268093  0.927  0.013 0.982 2 2438
2.268110  0.921  0.017 0.988 2 2439
2.268126  0.977  0.021 1.001 2 2440
2.268143  1.038  0.021 1.011 2 2441
2.268160  1.015  0.023 1.014 2 2442
2.268177  1.122  0.018 1.010 2 2443
2.268193  1.135  0.020 1.005 2 2444
2.268210  1.112  0.024 1.002 2 2445
2.268227  1.031  0.021 0.999 2 2446
2.268244  1.020  0.022 0.998 2 2447
2.268260  1.021  0.020 1.001 2 2448
2.268277  1.020  0.021 1.001 2 2449
2.268294  1.069  0.024 0.998 2 2450
2.268310  0.992  0.017 0.997 2 2451
2.268327  0.927  0.026 0.982 2 2452
2.268344  0.799  0.029 0.930 2 2453
2.268360  0.627  0.027 0.821 2 2454
2.268377  0.591  0.034 0.710 2 2455
2.268394  0.698  0.014 0.700 2 2456
2.268410  0.900  0.020 0.807 2 2457
2.268427  0.949  0.029 0.916 2 2458
2.268444  0.901  0.023 0.973 2 2459
2.268460  0.980  0.022 0.992 2 2460
2.268477  1.000  0.011 0.991 2 2461
2.268493  0.928  0.022 0.975 2 2462
2.268510  0.893  0.020 0.943 2 2463
2.268527  0.826  0.019 0.876 2 2464
2.268543  0.722  0.028 0.799 2 2465
2.268560  0.782  0.021 0.797 2 2466
2.268577  0.953  0.020 0.882 2 2467
2.268594  1.031  0.021 0.960 2 2468
2.268610  1.045  0.021 0.996 2 2469
2.268627  0.973  0.018 1.007 2 2470
2.268644  1.005  0.021 1.000 2 2471
2.268660  0.971  0.011 0.970 2 2472
2.268677  0.936  0.026 0.934 2 2473
2.268693  0.927  0.016 0.931 2 2474
2.268710  0.947  0.021 0.947 2 2475
2.268727  0.929  0.025 0.960 2 2476
2.268744  0.930  0.022 0.969 2 2477
2.268760  0.878  0.028 0.983 2 2478
2.268827  1.024  0.022 1.012 2 2479
2.268843  1.042  0.025 1.011 2 2480
2.268860  1.022  0.023 1.011 2 2481
2.268877  1.007  0.017 1.002 2 2482
2.268893  0.942  0.019 0.968 2 2483
2.268910  0.898  0.024 0.939 2 2484
2.268927  1.004  0.034 0.958 2 2485
2.268943  1.140  0.027 0.998 2 2486
2.268960  1.109  0.024 1.021 2 2487
2.268977  1.036  0.020 1.030 2 2488
2.268993  0.995  0.019 1.033 2 2489
2.269010  0.946  0.018 1.020 2 2490
2.269027  0.936  0.021 0.998 2 2491
2.269043  0.921  0.019 0.992 2 2492
2.269060  1.013  0.023 1.004 2 2493
2.269077  1.069  0.026 1.012 2 2494
2.269093  0.980  0.017 1.010 2 2495
2.269110  1.001  0.018 1.000 2 2496
2.269126  1.078  0.028 0.985 2 2497
2.269143  1.069  0.022 0.963 2 2498
2.269160  0.966  0.025 0.949 2 2499
2.269176  1.008  0.020 0.968 2 2500
2.269193  1.080  0.020 0.993 2 2501
2.269210  1.138  0.019 1.001 2 2502
2.269226  1.118  0.023 0.995 2 2503
2.269243  1.034  0.024 1.001 2 2504
2.269259  1.041  0.019 1.028 2 2505
2.269276  1.068  0.018 1.047 2 2506
2.269293  1.072  0.018 1.047 2 2507
2.269309  1.036  0.024 1.043 2 2508
2.269326  1.033  0.018 1.048 2 2509
2.269342  1.015  0.028 1.051 2 2510
2.269359  0.950  0.020 1.043 2 2511
2.269376  0.918  0.012 1.033 2 2512
2.269392  0.969  0.019 1.033 2 2513
2.269409  0.948  0.020 1.035 2 2514
2.269426  0.972  0.019 1.024 2 2515
2.269442  1.012  0.015 0.999 2 2516
2.269459  1.010  0.014 0.989 2 2517
2.269475  1.078  0.022 1.010 2 2518
2.269492  1.097  0.013 1.031 2 2519
2.269509  1.106  0.027 1.028 2 2520
2.269525  1.065  0.024 1.013 2 2521
2.269542  1.008  0.018 1.009 2 2522
2.269558  1.052  0.024 1.018 2 2523
2.269575  1.060  0.021 1.033 2 2524
2.269592  1.066  0.020 1.048 2 2525
2.269608  1.049  0.021 1.057 2 2526
2.269625  1.059  0.026 1.056 2 2527
2.269641  0.995  0.023 1.054 2 2528
2.269658  1.024  0.017 1.058 2 2529
2.269675  1.006  0.017 1.064 2 2530
2.269691  1.023  0.022 1.067 2 2531
2.269708  1.122  0.022 1.072 2 2532
2.269724  1.142  0.020 1.076 2 2533
2.269741  1.087  0.022 1.075 2 2534
2.269758  1.064  0.020 1.067 2 2535
2.269774  1.069  0.025 1.053 2 2536
2.269791  1.082  0.018 1.020 2 2537
2.269808  0.956  0.017 0.964 2 2538
2.269824  0.888  0.014 0.921 2 2539
2.269841  0.921  0.016 0.913 2 2540
2.269857  0.831  0.025 0.867 2 2541
2.269874  0.729  0.010 0.762 2 2542
2.269890  0.674  0.027 0.705 2 2543
2.269907  0.784  0.020 0.762 2 2544
2.269923  0.952  0.020 0.885 2 2545
2.269940  1.046  0.018 0.979 2 2546
2.269957  1.010  0.021 1.002 2 2547
2.269973  0.980  0.020 0.973 2 2548
2.269990  0.896  0.022 0.885 2 2549
2.270006  0.761  0.021 0.745 2 2550
2.270023  0.765  0.019 0.692 2 2551
2.270040  0.843  0.017 0.802 2 2552
2.270056  0.992  0.024 0.941 2 2553
2.270073  1.080  0.022 1.012 2 2554
2.270089  1.008  0.015 1.039 2 2555
2.270106  1.047  0.016 1.049 2 2556
2.270123  1.078  0.019 1.044 2 2557
2.270139  1.065  0.017 1.032 2 2558
2.270156  1.011  0.016 1.034 2 2559
2.270172  1.031  0.029 1.054 2 2560
2.270189  1.092  0.025 1.073 2 2561
2.270205  1.152  0.020 1.081 2 2562
2.270222  1.111  0.018 1.080 2 2563
2.270238  1.130  0.022 1.076 2 2564
2.270255  1.092  0.024 1.075 2 2565
2.270272  1.081  0.021 1.069 2 2566
2.270288  1.025  0.015 1.051 2 2567
2.270304  1.028  0.015 1.031 2 2568
2.270321  1.079  0.022 1.032 2 2569
2.270338  1.030  0.026 1.051 2 2570
2.270354  1.049  0.027 1.067 2 2571
2.270371  1.000  0.024 1.068 2 2572
2.270388  1.035  0.020 1.061 2 2573
2.270404  1.030  0.030 1.051 2 2574
2.270421  0.961  0.016 1.045 2 2575
2.270437  0.952  0.012 1.040 2 2576
2.270454  0.930  0.030 1.023 2 2577
2.270470  0.805  0.022 0.983 2 2578
2.270487  0.699  0.022 0.892 2 2579
2.270503  0.669  0.020 0.739 2 2580
2.270520  0.643  0.018 0.651 2 2581
2.270536  0.754  0.028 0.726 2 2582
2.270553  0.907  0.022 0.874 2 2583
2.270570  0.878  0.029 0.973 2 2584
2.270586  1.003  0.024 1.020 2 2585
2.270603  1.012  0.025 1.037 2 2586
2.270619  1.074  0.019 1.037 2 2587
2.270636  1.108  0.016 1.034 2 2588
2.270652  1.087  0.017 1.041 2 2589
2.270669  1.020  0.017 1.048 2 2590
2.270685  1.073  0.016 1.046 2 2591
2.270702  1.072  0.022 1.035 2 2592
2.270718  1.024  0.023 1.019 2 2593
2.270735  1.043  0.024 0.999 2 2594
2.270751  0.957  0.016 0.983 2 2595
2.270768  0.950  0.027 0.987 2 2596
2.270785  1.003  0.021 1.010 2 2597
2.270801  0.960  0.022 1.034 2 2598
2.270818  1.004  0.022 1.048 2 2599
2.270834  1.019  0.015 1.053 2 2600
2.270851  1.030  0.020 1.048 2 2601
2.270867  1.063  0.026 1.031 2 2602
2.270884  1.010  0.019 1.006 2 2603
2.270900  1.062  0.011 1.001 2 2604
2.270917  1.034  0.019 1.024 2 2605
2.270933  1.031  0.022 1.045 2 2606
2.270950  1.070  0.022 1.046 2 2607
2.270966  1.108  0.025 1.032 2 2608
2.270983  1.087  0.027 1.009 2 2609
2.270999  1.015  0.021 0.992 2 2610
2.271016  0.976  0.020 0.987 2 2611
2.271032  0.958  0.024 0.994 2 2612
2.271049  1.038  0.019 1.004 2 2613
2.271065  1.054  0.018 1.015 2 2614
2.271082  1.084  0.016 1.024 2 2615
2.271098  1.065  0.018 1.026 2 2616
2.271115  1.004  0.024 1.009 2 2617
2.271132  0.932  0.029 0.967 2 2618
2.271148  0.915  0.019 0.921 2 2619
2.271164  0.908  0.022 0.913 2 2620
2.271181  0.943  0.014 0.930 2 2621
2.271197  1.037  0.021 0.952 2 2622
2.271214  1.021  0.022 0.979 2 2623
2.271230  1.033  0.017 1.001 2 2624
2.271247  0.974  0.012 1.011 2 2625
2.271263  0.919  0.010 1.009 2 2626
2.271280  0.932  0.020 0.997 2 2627
2.271297  0.928  0.031 0.978 2 2628
2.271313  0.916  0.025 0.952 2 2629
2.271329  0.945  0.015 0.940 2 2630
2.271346  0.946  0.016 0.960 2 2631
2.271362  1.002  0.015 0.988 2 2632
2.271379  1.097  0.020 0.999 2 2633
2.271395  1.039  0.018 1.001 2 2634
2.271412  1.052  0.015 0.999 2 2635
2.271428  1.005  0.022 0.988 2 2636
2.271445  0.944  0.023 0.971 2 2637
2.271461  0.977  0.021 0.958 2 2638
2.271478  0.969  0.022 0.951 2 2639
2.271494  1.048  0.022 0.943 2 2640
2.271511  1.133  0.018 0.935 2 2641
2.271527  1.140  0.025 0.926 2 2642
2.271544  1.040  0.020 0.922 2 2643
2.271560  0.940  0.021 0.922 2 2644
2.271577  0.964  0.023 0.927 2 2645
2.271593  0.908  0.019 0.927 2 2646
2.271610  0.944  0.014 0.899 2 2647
2.271626  0.822  0.014 0.830 2 2648
2.271643  0.687  0.020 0.760 2 2649
2.271659  0.678  0.021 0.759 2 2650
2.271676  0.818  0.017 0.802 2 2651
2.271692  0.757  0.025 0.792 2 2652
2.271708  0.724  0.020 0.759 2 2653
2.271725  0.788  0.022 0.800 2 2654
2.271742  0.869  0.021 0.877 2 2655
2.271758  0.954  0.016 0.915 2 2656
2.271775  0.993  0.029 0.919 2 2657
2.271791  0.896  0.018 0.897 2 2658
2.271807  0.757  0.019 0.822 2 2659
2.271824  0.661  0.019 0.735 2 2660
2.271840  0.763  0.029 0.748 2 2661
2.271857  0.924  0.016 0.846 2 2662
2.271873  0.973  0.019 0.919 2 2663
2.271890  0.864  0.026 0.946 2 2664
2.271906  0.793  0.023 0.955 2 2665
2.271923  0.940  0.021 0.960 2 2666
2.271939  1.025  0.019 0.958 2 2667
2.271955  1.033  0.029 0.950 2 2668
2.271972  1.085  0.021 0.939 2 2669
2.271988  1.027  0.022 0.929 2 2670
2.272005  0.995  0.022 0.903 2 2671
2.272021  0.855  0.024 0.827 2 2672
2.272038  0.618  0.023 0.699 2 2673
2.272054  0.521  0.023 0.614 2 2674
2.272071  0.595  0.017 0.658 2 2675
2.272087  0.690  0.015 0.785 2 2676
2.272104  0.797  0.009 0.887 2 2677
2.272120  0.855  0.023 0.935 2 2678
2.272137  0.800  0.018 0.953 2 2679
2.272153  0.846  0.015 0.962 2 2680
2.272169  0.836  0.018 0.964 2 2681
2.272186  0.801  0.019 0.964 2 2682
2.272202  0.789  0.020 0.965 2 2683
2.272219  0.814  0.032 0.965 2 2684
2.272235  0.763  0.022 0.958 2 2685
2.272252  0.853  0.020 0.944 2 2686
2.272268  0.885  0.025 0.932 2 2687
2.272285  0.929  0.014 0.933 2 2688
2.272301  1.006  0.031 0.941 2 2689
2.272317  0.989  0.022 0.941 2 2690
2.272334  1.000  0.020 0.940 2 2691
2.272350  1.010  0.016 0.950 2 2692
2.272367  0.999  0.016 0.961 2 2693
2.272383  0.982  0.020 0.965 2 2694
2.272399  0.960  0.023 0.963 2 2695
2.272416  0.965  0.022 0.956 2 2696
2.272432  0.977  0.018 0.951 2 2697
2.272449  1.025  0.027 0.949 2 2698
2.272465  1.049  0.019 0.951 2 2699
2.272481  1.025  0.018 0.957 2 2700
2.272498  1.087  0.023 0.960 2 2701
2.272515  1.004  0.018 0.957 2 2702
2.272531  1.034  0.027 0.953 2 2703
2.272547  0.976  0.026 0.955 2 2704
2.272564  0.855  0.024 0.958 2 2705
2.272580  1.028  0.025 0.959 2 2706
2.272597  1.086  0.023 0.953 2 2707
2.272613  1.028  0.030 0.926 2 2708
2.272629  0.839  0.025 0.845 2 2709
2.272646  0.671  0.018 0.720 2 2710
2.272662  0.721  0.027 0.679 2 2711
2.272679  0.857  0.026 0.771 2 2712
2.272695  1.026  0.023 0.886 2 2713
2.272712  1.049  0.017 0.935 2 2714
2.272728  0.992  0.018 0.917 2 2715
2.272744  0.910  0.024 0.863 2 2716
2.272761  0.891  0.027 0.846 2 2717
2.272777  0.966  0.019 0.893 2 2718
2.272794  1.028  0.028 0.943 2 2719
2.272810  1.040  0.025 0.963 2 2720
2.272826  1.002  0.025 0.949 2 2721
2.272843  0.929  0.022 0.909 2 2722
2.272859  0.909  0.017 0.888 2 2723
2.272876  0.878  0.020 0.910 2 2724
2.272892  0.961  0.021 0.940 2 2725
2.272908  0.993  0.022 0.953 2 2726
2.272925  1.025  0.016 0.955 2 2727
2.272941  1.007  0.021 0.952 2 2728
2.272957  0.991  0.027 0.960 2 2729
2.272974  0.994  0.020 0.980 2 2730
2.272990  1.015  0.022 0.994 2 2731
2.273007  1.009  0.027 0.996 2 2732
2.273023  0.967  0.023 0.996 2 2733
2.273039  0.939  0.020 0.995 2 2734
2.273056  1.007  0.024 0.998 2 2735
2.273072  1.042  0.024 1.007 2 2736
2.273088  1.037  0.021 1.012 2 2737
2.273105  1.037  0.020 1.007 2 2738
2.273121  1.019  0.010 0.995 2 2739
2.273138  1.003  0.018 0.984 2 2740
2.273154  1.013  0.026 0.985 2 2741
2.273170  1.013  0.023 1.002 2 2742
2.273187  0.934  0.018 1.022 2 2743
2.273203  0.943  0.025 1.033 2 2744
2.273220  1.035  0.022 1.035 2 2745
2.273236  0.990  0.027 1.030 2 2746
2.273252  0.939  0.015 1.015 2 2747
2.273269  0.928  0.023 0.998 2 2748
2.273285  1.000  0.027 0.997 2 2749
2.273302  1.000  0.021 1.008 2 2750
2.273318  1.004  0.014 1.022 2 2751
2.273334  1.006  0.031 1.032 2 2752
2.273351  0.967  0.026 1.034 2 2753
2.273367  1.031  0.026 1.030 2 2754
2.273383  1.004  0.017 1.025 2 2755
2.273400  1.035  0.023 1.028 2 2756
2.273416  1.075  0.023 1.038 2 2757
2.273432  1.070  0.028 1.044 2 2758
2.273449  1.058  0.013 1.041 2 2759
2.273465  0.972  0.022 1.029 2 2760
2.273482  0.952  0.020 1.007 2 2761
2.273498  0.985  0.012 0.983 2 2762
2.273514  0.991  0.022 0.980 2 2763
2.273531  0.983  0.014 1.006 2 2764
2.273547  1.037  0.023 1.033 2 2765
2.273563  1.005  0.021 1.040 2 2766
2.273580  1.029  0.011 1.016 2 2767
2.273596  1.056  0.026 0.971 2 2768
2.273612  0.990  0.018 0.932 2 2769
2.273629  0.814  0.019 0.898 2 2770
2.273645  0.773  0.022 0.868 2 2771
2.273661  0.825  0.016 0.880 2 2772
2.273678  0.859  0.026 0.936 2 2773
2.273694  0.900  0.027 0.984 2 2774
2.273710  0.911  0.021 0.996 2 2775
2.273727  0.939  0.021 0.991 2 2776
2.273743  0.960  0.025 0.995 2 2777
2.273760  1.069  0.017 1.006 2 2778
2.273776  1.082  0.024 1.023 2 2779
2.273792  1.046  0.018 1.041 2 2780
2.273809  1.088  0.020 1.042 2 2781
2.273825  1.043  0.022 1.011 2 2782
2.273841  0.995  0.021 0.960 2 2783
2.273858  0.969  0.023 0.950 2 2784
2.273874  0.995  0.016 0.992 2 2785
2.273890  1.066  0.021 1.034 2 2786
2.273907  1.055  0.024 1.052 2 2787
2.273923  1.073  0.019 1.060 2 2788
2.273939  0.986  0.021 1.067 2 2789
2.273956  1.011  0.023 1.071 2 2790
2.273972  0.978  0.016 1.068 2 2791
2.273988  0.971  0.016 1.061 2 2792
2.274005  1.052  0.028 1.055 2 2793
2.274021  1.053  0.021 1.044 2 2794
2.274037  1.040  0.019 1.037 2 2795
2.274054  1.086  0.018 1.045 2 2796
2.274070  1.067  0.017 1.050 2 2797
2.274086  1.044  0.018 1.044 2 2798
2.274103  1.013  0.013 1.037 2 2799
2.274119  1.060  0.022 1.026 2 2800
2.274135  1.000  0.020 1.010 2 2801
2.274152  0.898  0.024 0.977 2 2802
2.274168  0.843  0.027 0.931 2 2803
2.274184  0.872  0.018 0.926 2 2804
2.274200  0.943  0.017 0.965 2 2805
2.274217  0.991  0.015 0.994 2 2806
2.274233  0.990  0.015 1.000 2 2807
2.274249  0.992  0.021 0.998 2 2808
2.274266  0.949  0.018 0.980 2 2809
2.274282  0.892  0.015 0.899 2 2810
2.274298  0.702  0.023 0.749 2 2811
2.274315  0.669  0.020 0.667 2 2812
2.274331  0.670  0.019 0.748 2 2813
2.274347  0.686  0.023 0.867 2 2814
2.274364  0.911  0.023 0.937 2 2815
2.274380  1.074  0.023 0.996 2 2816
2.274396  1.147  0.018 1.048 2 2817
2.274412  1.158  0.021 1.063 2 2818
2.274429  1.139  0.023 1.055 2 2819
2.274445  1.148  0.029 1.050 2 2820
2.274462  1.149  0.029 1.059 2 2821
2.274478  1.150  0.022 1.071 2 2822
2.274494  1.004  0.027 1.081 2 2823
2.274510  1.003  0.028 1.092 2 2824
2.274527  1.123  0.025 1.102 2 2825
2.274543  1.044  0.020 1.106 2 2826
2.274559  1.095  0.026 1.105 2 2827
2.274575  1.112  0.032 1.103 2 2828
2.274592  1.155  0.026 1.102 2 2829
2.274608  1.160  0.027 1.100 2 2830
2.274624  1.182  0.020 1.095 2 2831
2.274641  1.143  0.021 1.093 2 2832
2.274657  1.142  0.021 1.093 2 2833
2.274673  1.130  0.022 1.095 2 2834
2.274690  1.081  0.027 1.103 2 2835
2.274706  1.073  0.022 1.111 2 2836
2.274722  1.145  0.019 1.111 2 2837
2.274738  1.128  0.023 1.106 2 2838
2.274755  1.141  0.031 1.101 2 2839
2.274771  1.109  0.027 1.099 2 2840
2.274787  1.116  0.016 1.100 2 2841
2.274804  1.087  0.021 1.098 2 2842
2.274820  1.082  0.022 1.089 2 2843
2.274836  1.114  0.021 1.077 2 2844
2.274853  1.132  0.017 1.068 2 2845
2.274869  1.113  0.024 1.055 2 2846
2.274885  1.044  0.025 1.042 2 2847
2.274901  0.953  0.019 1.051 2 2848
2.274917  1.063  0.029 1.075 2 2849
2.274934  1.138  0.033 1.093 2 2850
2.274950  1.120  0.018 1.100 2 2851
2.274966  1.102  0.024 1.099 2 2852
2.274982  1.157  0.017 1.094 2 2853
2.274999  1.132  0.023 1.088 2 2854
2.275015  1.121  0.024 1.085 2 2855
2.275031  1.107  0.024 1.086 2 2856
2.275048  1.154  0.027 1.088 2 2857
2.275064  1.123  0.020 1.089 2 2858
2.275080  1.126  0.018 1.087 2 2859
2.275096  1.116  0.017 1.084 2 2860
2.275113  1.082  0.022 1.083 2 2861
2.275129  1.108  0.024 1.081 2 2862
2.275145  1.108  0.020 1.074 2 2863
2.275162  1.112  0.023 1.066 2 2864
2.275178  1.144  0.024 1.065 2 2865
2.275194  1.047  0.020 1.071 2 2866
2.275210  1.094  0.025 1.069 2 2867
2.275226  1.085  0.026 1.055 2 2868
2.275243  1.102  0.024 1.054 2 2869
2.275259  1.083  0.022 1.068 2 2870
2.275275  1.090  0.015 1.075 2 2871
2.275291  1.046  0.030 1.070 2 2872
2.275308  1.048  0.024 1.065 2 2873
2.275324  0.999  0.023 1.059 2 2874
2.275340  0.936  0.020 1.051 2 2875
2.275356  1.016  0.019 1.052 2 2876
2.275373  1.062  0.021 1.063 2 2877
2.275389  1.020  0.021 1.061 2 2878
2.275405  1.049  0.019 1.048 2 2879
2.275421  1.043  0.027 1.047 2 2880
2.275438  1.100  0.023 1.063 2 2881
2.275454  1.154  0.018 1.076 2 2882
2.275470  1.148  0.021 1.077 2 2883
2.275486  1.047  0.020 1.068 2 2884
2.275502  1.050  0.022 1.056 2 2885
2.275519  1.004  0.020 1.046 2 2886
2.275535  1.013  0.025 1.021 2 2887
2.275616  0.910  0.026 0.998 2 2888
2.275632  0.910  0.021 1.021 2 2889
2.275649  1.004  0.021 1.011 2 2890
2.275665  1.020  0.022 1.023 2 2891
2.275681  1.093  0.026 1.024 2 2892
2.275697  1.008  0.029 0.961 2 2893
2.275713  0.868  0.026 0.851 2 2894
2.275730  0.836  0.021 0.821 2 2895
2.275746  0.873  0.027 0.908 2 2896
2.275762  0.946  0.027 1.000 2 2897
2.275779  0.969  0.015 1.038 2 2898
2.275827  1.040  0.024 1.044 2 2899
2.275843  0.961  0.034 1.007 2 2900
2.275860  0.869  0.019 0.931 2 2901
2.275876  0.782  0.029 0.857 2 2902
2.275892  0.848  0.023 0.867 2 2903
2.275908  0.836  0.019 0.945 2 2904
2.275924  0.905  0.021 1.002 2 2905
2.275941  0.850  0.025 1.006 2 2906
2.275957  0.855  0.021 0.999 2 2907
2.275973  0.887  0.030 1.018 2 2908
2.275989  0.913  0.034 1.039 2 2909
2.276006  0.897  0.028 1.034 2 2910
2.276054  1.050  0.022 1.022 2 2911
2.276070  1.137  0.029 1.058 2 2912
2.276086  1.124  0.019 1.079 2 2913
2.276103  1.072  0.030 1.087 2 2914
2.276119  1.147  0.017 1.087 2 2915
2.276135  1.137  0.020 1.084 2 2916
2.276151  1.100  0.021 1.078 2 2917
2.276167  1.130  0.026 1.072 2 2918
2.276183  1.068  0.021 1.069 2 2919
2.276200  1.132  0.026 1.071 2 2920
2.276216  1.139  0.017 1.069 2 2921
2.276232  1.109  0.026 1.055 2 2922
2.276248  1.020  0.027 1.032 2 2923
2.276264  0.976  0.019 1.012 2 2924
2.276281  1.069  0.019 1.007 2 2925
2.276297  1.068  0.028 1.018 2 2926
2.276313  0.988  0.026 1.031 2 2927
2.276329  0.901  0.031 1.022 2 2928
2.276345  0.966  0.029 0.998 2 2929
2.276362  0.932  0.020 0.993 2 2930
2.276378  1.007  0.023 1.001 2 2931
2.276394  0.968  0.026 0.977 2 2932
2.276410  0.900  0.023 0.936 2 2933
2.276426  0.939  0.021 0.952 2 2934
2.276443  0.977  0.025 1.015 2 2935
2.276459  1.012  0.018 1.057 2 2936
2.276475  1.033  0.015 1.067 2 2937
2.276491  1.064  0.024 1.066 2 2938
2.276507  1.103  0.025 1.070 2 2939
2.276523  1.093  0.028 1.078 2 2940
2.276539  1.082  0.025 1.083 2 2941
2.276556  1.069  0.024 1.081 2 2942
2.276572  1.108  0.025 1.077 2 2943
2.276588  1.066  0.021 1.072 2 2944
2.276604  1.030  0.020 1.068 2 2945
2.276620  1.086  0.023 1.065 2 2946
2.276637  1.030  0.023 1.064 2 2947
2.276653  0.938  0.032 1.063 2 2948
2.276669  1.044  0.027 1.059 2 2949
2.276685  1.048  0.023 1.060 2 2950
2.276701  1.137  0.018 1.068 2 2951
2.276717  1.138  0.016 1.076 2 2952
2.276733  1.089  0.025 1.080 2 2953
2.276750  1.139  0.029 1.085 2 2954
2.276766  1.116  0.027 1.089 2 2955
2.276782  1.139  0.019 1.081 2 2956
2.276798  1.132  0.024 1.060 2 2957
2.276814  1.056  0.020 1.034 2 2958
2.276830  1.013  0.025 1.026 2 2959
2.276847  1.024  0.023 1.030 2 2960
2.276863  1.036  0.025 1.040 2 2961
2.276879  0.998  0.023 1.057 2 2962
2.276895  1.080  0.022 1.074 2 2963
2.276911  1.084  0.019 1.083 2 2964
2.276927  1.103  0.024 1.084 2 2965
2.276943  1.106  0.027 1.078 2 2966
2.276960  1.037  0.024 1.062 2 2967
2.276976  1.102  0.020 1.040 2 2968
2.276992  1.067  0.018 1.036 2 2969
2.277008  1.060  0.022 1.051 2 2970
2.277024  1.114  0.018 1.067 2 2971
2.277040  1.141  0.019 1.070 2 2972
2.277056  1.110  0.028 1.060 2 2973
2.277073  1.112  0.017 1.043 2 2974
2.277089  1.121  0.024 1.037 2 2975
2.277105  1.091  0.031 1.049 2 2976
2.277121  1.103  0.024 1.062 2 2977
2.277137  1.049  0.023 1.064 2 2978
2.277153  1.076  0.030 1.066 2 2979
2.277169  1.107  0.016 1.075 2 2980
2.277185  0.971  0.020 1.087 2 2981
2.277201  1.017  0.027 1.096 2 2982
2.277218  1.046  0.022 1.099 2 2983
2.277234  1.064  0.022 1.098 2 2984
2.277250  1.112  0.026 1.094 2 2985
2.277266  1.109  0.022 1.088 2 2986
2.277282  1.066  0.024 1.073 2 2987
2.277298  1.004  0.020 1.043 2 2988
2.277315  0.977  0.029 1.011 2 2989
2.277331  0.949  0.032 1.015 2 2990
2.277379  0.992  0.027 1.016 2 2991
2.277395  0.984  0.022 0.986 2 2992
2.277411  0.952  0.024 0.975 2 2993
2.277427  0.911  0.025 0.959 2 2994
2.277443  0.878  0.018 0.912 2 2995
2.277460  0.798  0.024 0.887 2 2996
2.277476  0.909  0.023 0.944 2 2997
2.277492  1.009  0.026 1.024 2 2998
2.277508  0.993  0.026 1.060 2 2999
2.277524  0.951  0.021 1.055 2 3000
2.277540  0.967  0.017 1.043 2 3001
2.277556  1.021  0.025 1.049 2 3002
2.277572  1.064  0.017 1.067 2 3003
2.277588  1.027  0.024 1.079 2 3004
2.277604  1.105  0.022 1.086 2 3005
2.277621  1.060  0.022 1.091 2 3006
2.277637  1.077  0.020 1.092 2 3007
2.277653  1.122  0.024 1.090 2 3008
2.277669  1.157  0.016 1.087 2 3009
2.277685  1.113  0.024 1.082 2 3010
2.277701  1.040  0.018 1.070 2 3011
2.277717  0.999  0.026 1.050 2 3012
2.277733  1.041  0.021 1.036 2 3013
2.277749  1.089  0.027 1.034 2 3014
2.277766  1.051  0.032 1.043 2 3015
2.277781  1.036  0.021 1.059 2 3016
2.277798  1.071  0.017 1.075 2 3017
2.277814  1.131  0.028 1.086 2 3018
2.277830  1.132  0.025 1.089 2 3019
2.277846  1.110  0.023 1.082 2 3020
2.277862  1.088  0.026 1.074 2 3021
2.277878  1.063  0.017 1.072 2 3022
2.277894  1.086  0.019 1.075 2 3023
2.277910  1.084  0.028 1.080 2 3024
2.277926  1.098  0.018 1.085 2 3025
2.277942  1.152  0.019 1.087 2 3026
2.277958  1.155  0.016 1.085 2 3027
2.277974  1.121  0.021 1.079 2 3028
2.277991  1.150  0.024 1.066 2 3029
2.278007  1.135  0.027 1.036 2 3030
2.278023  1.075  0.032 0.981 2 3031
2.278039  0.951  0.017 0.948 2 3032
2.278055  0.841  0.032 0.973 2 3033
2.278071  0.864  0.028 1.018 2 3034
2.278087  0.986  0.023 1.039 2 3035
2.278103  1.018  0.021 1.042 2 3036
2.278119  1.062  0.020 1.040 2 3037
2.278135  1.068  0.017 1.033 2 3038
2.278151  1.006  0.019 1.009 2 3039
2.278167  0.922  0.022 0.939 2 3040
2.278183  0.830  0.023 0.854 2 3041
2.278200  0.841  0.026 0.846 2 3042
2.278216  0.981  0.021 0.923 2 3043
2.278232  0.960  0.020 0.991 2 3044
2.278248  1.047  0.029 1.023 2 3045
2.278264  1.057  0.027 1.040 2 3046
2.278280  1.072  0.030 1.039 2 3047
2.278296  0.955  0.018 0.996 2 3048
2.278312  0.804  0.025 0.892 2 3049
2.278328  0.797  0.014 0.795 2 3050
2.278344  0.802  0.027 0.820 2 3051
2.278360  0.933  0.019 0.935 2 3052
2.278376  0.994  0.021 1.019 2 3053
2.278392  1.004  0.035 1.045 2 3054
2.278408  1.074  0.028 1.044 2 3055
2.278425  1.094  0.034 1.045 2 3056
2.278440  1.077  0.021 1.053 2 3057
2.278456  1.021  0.024 1.051 2 3058
2.278472  0.981  0.019 1.029 2 3059
2.278488  0.956  0.022 1.011 2 3060
2.278505  0.990  0.028 1.022 2 3061
2.278521  1.061  0.029 1.045 2 3062
2.278537  0.970  0.020 1.058 2 3063
2.278553  1.079  0.017 1.060 2 3064
2.278569  1.081  0.030 1.059 2 3065
2.278585  1.086  0.028 1.059 2 3066
2.278601  1.090  0.029 1.052 2 3067
2.278617  1.043  0.023 1.028 2 3068
2.278633  1.014  0.027 1.008 2 3069
2.278649  1.048  0.021 1.016 2 3070
2.278665  1.095  0.027 1.029 2 3071
2.278681  1.068  0.026 1.020 2 3072
2.278697  1.050  0.020 0.992 2 3073
2.278713  0.972  0.021 0.940 2 3074
2.278729  0.828  0.024 0.851 2 3075
2.278745  0.703  0.030 0.755 2 3076
2.278761  0.703  0.029 0.756 2 3077
2.278777  0.881  0.022 0.858 2 3078
2.278793  0.979  0.024 0.959 2 3079
2.278809  1.087  0.024 1.013 2 3080
2.278825  1.060  0.021 1.032 2 3081
2.278841  0.986  0.022 1.030 2 3082
2.278857  0.970  0.022 1.024 2 3083
2.278873  1.018  0.027 1.024 2 3084
2.278889  1.116  0.022 1.031 2 3085
2.278905  1.127  0.029 1.045 2 3086
2.278921  1.067  0.032 1.059 2 3087
2.278937  0.999  0.027 1.054 2 3088
2.278954  0.949  0.023 1.014 2 3089
2.278969  0.921  0.028 0.935 2 3090
2.278986  0.889  0.020 0.881 2 3091
2.279001  0.895  0.022 0.917 2 3092
2.279017  0.993  0.018 0.997 2 3093
2.279034  1.018  0.015 1.052 2 3094
2.279049  1.074  0.027 1.070 2 3095
2.279066  1.086  0.023 1.072 2 3096
2.279081  1.064  0.032 1.070 2 3097
2.279098  1.082  0.021 1.065 2 3098
2.279113  1.059  0.015 1.051 2 3099
2.279130  0.987  0.024 1.036 2 3100
2.279146  1.032  0.029 1.042 2 3101
2.279161  1.095  0.025 1.060 2 3102
2.279178  1.070  0.015 1.069 2 3103
2.279193  1.077  0.023 1.068 2 3104
2.279210  1.053  0.028 1.055 2 3105
2.279225  0.993  0.024 1.010 2 3106
2.279242  0.933  0.028 0.911 2 3107
2.279258  0.839  0.029 0.818 2 3108
2.279274  0.752  0.016 0.839 2 3109
2.279289  0.906  0.020 0.946 2 3110
2.279305  1.073  0.025 1.026 2 3111
2.279321  1.086  0.028 1.058 2 3112
2.279337  1.022  0.024 1.064 2 3113
2.279353  1.022  0.027 1.057 2 3114
2.279370  0.994  0.020 1.045 2 3115
2.279385  1.023  0.027 1.039 2 3116
2.279402  1.010  0.025 1.046 2 3117
2.279417  1.068  0.024 1.059 2 3118
2.279433  1.096  0.028 1.067 2 3119
2.279449  1.086  0.018 1.064 2 3120
2.279465  1.070  0.015 1.052 2 3121
2.279481  1.027  0.023 1.029 2 3122
2.279497  1.074  0.036 1.004 2 3123
2.279513  0.985  0.020 0.999 2 3124
2.279529  0.957  0.029 1.017 2 3125
2.279545  0.939  0.027 1.041 2 3126
2.279561  1.070  0.023 1.058 2 3127
2.279577  1.139  0.033 1.066 2 3128
2.279593  1.141  0.027 1.069 2 3129
2.279609  1.114  0.024 1.065 2 3130
2.279625  1.121  0.024 1.056 2 3131
2.279641  1.084  0.023 1.045 2 3132
2.279657  1.051  0.021 1.027 2 3133
2.279673  0.978  0.035 0.993 2 3134
2.279689  1.052  0.032 0.965 2 3135
2.279705  1.076  0.023 0.962 2 3136
2.279721  1.059  0.028 0.968 2 3137
2.279737  0.985  0.019 0.943 2 3138
2.279753  0.747  0.016 0.844 2 3139
2.279769  0.582  0.025 0.683 2 3140
2.279785  0.689  0.022 0.603 2 3141
2.279801  0.755  0.026 0.697 2 3142
2.279817  0.892  0.032 0.853 2 3143
2.279833  1.033  0.021 0.951 2 3144
2.279849  0.985  0.025 0.982 2 3145
2.279865  0.991  0.021 0.962 2 3146
2.279881  0.852  0.030 0.896 2 3147
2.279896  0.796  0.024 0.847 2 3148
2.279912  0.881  0.023 0.885 2 3149
2.279928  0.871  0.020 0.961 2 3150
2.279944  0.889  0.016 0.998 2 3151
2.279960  0.950  0.024 0.996 2 3152
2.279976  0.969  0.024 0.986 2 3153
2.279992  0.963  0.021 0.974 2 3154
2.280008  1.046  0.021 0.979 2 3155
2.280024  1.030  0.029 1.011 2 3156
2.280040  1.019  0.025 1.041 2 3157
2.280056  1.116  0.023 1.052 2 3158
2.280072  1.039  0.027 1.055 2 3159
2.280088  1.028  0.021 1.056 2 3160
2.280104  1.067  0.017 1.045 2 3161
2.280120  0.977  0.020 1.010 2 3162
2.280136  0.917  0.027 0.962 2 3163
2.280152  0.957  0.026 0.948 2 3164
2.280168  1.045  0.026 0.984 2 3165
2.280184  1.062  0.022 1.023 2 3166
2.280200  1.039  0.030 1.037 2 3167
2.280216  1.031  0.031 1.030 2 3168
2.280231  1.052  0.023 1.008 2 3169
2.280247  1.010  0.027 0.989 2 3170
2.280263  1.009  0.024 0.993 2 3171
2.280279  1.032  0.030 1.012 2 3172
2.280295  1.015  0.025 1.025 2 3173
2.280311  1.065  0.019 1.019 2 3174
2.280327  0.978  0.028 0.976 2 3175
2.280343  0.824  0.023 0.869 2 3176
2.280359  0.665  0.032 0.709 2 3177
2.280375  0.668  0.022 0.634 2 3178
2.280391  0.765  0.020 0.723 2 3179
2.280407  0.848  0.026 0.841 2 3180
2.280422  0.814  0.028 0.857 2 3181
2.280438  0.735  0.021 0.759 2 3182
2.280454  0.645  0.027 0.642 2 3183
2.280470  0.651  0.024 0.640 2 3184
2.280486  0.710  0.023 0.743 2 3185
2.280502  0.863  0.023 0.854 2 3186
2.280518  0.960  0.027 0.936 2 3187
2.280534  1.015  0.029 0.985 2 3188
2.280550  1.013  0.031 1.007 2 3189
2.280566  0.999  0.033 1.008 2 3190
2.280582  0.879  0.018 0.993 2 3191
2.280597  0.888  0.024 0.966 2 3192
2.280613  0.935  0.024 0.930 2 3193
2.280629  0.953  0.021 0.913 2 3194
2.280645  0.951  0.028 0.941 2 3195
2.280661  1.065  0.038 0.991 2 3196
2.280677  1.010  0.026 1.027 2 3197
2.280693  0.936  0.023 1.049 2 3198
2.280709  1.041  0.021 1.062 2 3199
2.280725  1.066  0.025 1.068 2 3200
2.280741  1.027  0.026 1.069 2 3201
2.280757  1.115  0.019 1.067 2 3202
2.280773  1.059  0.016 1.063 2 3203
2.280788  1.068  0.027 1.055 2 3204
2.280804  1.033  0.021 1.039 2 3205
2.280820  0.977  0.026 1.008 2 3206
2.280836  0.808  0.027 0.963 2 3207
2.280852  0.752  0.018 0.936 2 3208
2.280868  0.997  0.023 0.964 2 3209
2.280884  1.091  0.025 1.019 2 3210
2.280900  1.032  0.020 1.056 2 3211
2.280916  0.986  0.034 1.071 2 3212
2.280995  1.112  0.022 1.078 2 3213
2.281011  1.186  0.018 1.070 2 3214
2.281027  1.105  0.027 1.057 2 3215
2.281043  1.091  0.032 1.049 2 3216
2.281059  1.088  0.027 1.056 2 3217
2.281074  1.025  0.026 1.066 2 3218
2.281090  1.072  0.026 1.067 2 3219
2.281106  1.084  0.019 1.058 2 3220
2.281122  1.056  0.027 1.048 2 3221
2.281138  1.045  0.019 1.044 2 3222
2.281154  1.047  0.026 1.042 2 3223
2.281170  1.059  0.021 1.045 2 3224
2.281186  1.096  0.023 1.051 2 3225
2.281202  1.091  0.020 1.054 2 3226
2.281217  1.102  0.017 1.052 2 3227
2.281233  1.092  0.023 1.042 2 3228
2.281249  1.063  0.026 1.022 2 3229
2.281265  1.035  0.016 1.000 2 3230
2.281281  1.037  0.024 0.984 2 3231
2.281297  1.023  0.030 0.981 2 3232
2.281313  0.988  0.025 1.003 2 3233
2.281328  1.017  0.025 1.035 2 3234
2.281344  1.067  0.022 1.056 2 3235
2.281360  1.078  0.023 1.061 2 3236
2.281376  1.087  0.034 1.058 2 3237
2.281392  1.017  0.023 1.052 2 3238
2.281408  1.028  0.021 1.043 2 3239
2.281423  0.949  0.029 1.032 2 3240
2.281439  0.985  0.024 1.023 2 3241
2.281455  0.955  0.028 1.019 2 3242
2.281471  0.922  0.021 1.025 2 3243
2.281487  1.076  0.023 1.045 2 3244
2.281503  1.111  0.027 1.063 2 3245
2.281519  1.098  0.024 1.068 2 3246
2.281534  1.079  0.020 1.063 2 3247
2.281550  1.085  0.029 1.053 2 3248
2.281566  1.125  0.023 1.043 2 3249
2.281582  1.136  0.030 1.039 2 3250
2.281598  1.058  0.017 1.044 2 3251
2.281614  1.074  0.022 1.054 2 3252
2.281630  1.104  0.021 1.061 2 3253
2.281645  1.067  0.019 1.065 2 3254
2.281661  1.085  0.021 1.067 2 3255
2.281677  0.960  0.022 1.062 2 3256
2.281693  0.963  0.021 1.048 2 3257
2.281709  1.012  0.024 1.040 2 3258
2.281725  1.030  0.028 1.048 2 3259
2.281741  1.081  0.030 1.066 2 3260
2.281756  1.050  0.026 1.079 2 3261
2.281772  1.060  0.032 1.083 2 3262
2.281788  1.107  0.024 1.077 2 3263
2.281804  1.054  0.029 1.057 2 3264
2.281820  1.028  0.033 1.017 2 3265
2.281836  0.949  0.025 0.970 2 3266
2.281851  0.967  0.035 0.965 2 3267
2.281867  1.009  0.025 1.009 2 3268
2.281883  1.028  0.029 1.052 2 3269
2.281899  1.056  0.022 1.067 2 3270
2.281915  0.982  0.020 1.049 2 3271
2.281930  0.905  0.030 1.001 2 3272
2.281946  0.939  0.015 0.965 2 3273
2.281962  0.978  0.024 0.986 2 3274
2.281978  1.059  0.026 1.034 2 3275
2.281994  1.030  0.027 1.066 2 3276
2.282010  1.070  0.030 1.080 2 3277
2.282025  1.121  0.027 1.088 2 3278
2.282041  1.037  0.031 1.092 2 3279
2.282057  1.085  0.024 1.094 2 3280
2.282073  1.076  0.019 1.091 2 3281
2.282089  1.126  0.029 1.083 2 3282
2.282104  1.041  0.025 1.064 2 3283
2.282120  1.017  0.032 1.033 2 3284
2.282136  0.981  0.025 1.009 2 3285
2.282152  1.047  0.026 1.018 2 3286
2.282168  1.053  0.026 1.047 2 3287
2.282183  1.114  0.026 1.062 2 3288
2.282199  1.183  0.031 1.058 2 3289
2.282215  1.076  0.023 1.050 2 3290
2.282231  1.065  0.019 1.056 2 3291
2.282247  1.147  0.027 1.070 2 3292
2.282263  1.143  0.025 1.077 2 3293
2.282279  1.115  0.023 1.072 2 3294
2.282294  1.089  0.021 1.064 2 3295
2.282310  1.080  0.025 1.059 2 3296
2.282326  1.030  0.016 1.043 2 3297
2.282341  0.986  0.022 1.018 2 3298
2.282357  0.975  0.020 1.011 2 3299
2.282373  1.000  0.019 1.034 2 3300
2.282389  1.027  0.024 1.061 2 3301
2.282405  1.060  0.025 1.072 2 3302
2.282421  1.034  0.032 1.068 2 3303
2.282436  1.071  0.019 1.059 2 3304
2.282452  1.103  0.032 1.056 2 3305
2.282468  1.096  0.021 1.061 2 3306
2.282484  1.050  0.026 1.067 2 3307
2.282499  1.062  0.034 1.072 2 3308
2.282515  1.080  0.022 1.078 2 3309
2.282531  1.098  0.023 1.081 2 3310
2.282547  1.084  0.030 1.081 2 3311
2.282562  1.117  0.024 1.080 2 3312
2.282578  1.114  0.032 1.076 2 3313
2.282594  1.041  0.023 1.070 2 3314
2.282610  1.116  0.026 1.064 2 3315
2.282626  1.124  0.023 1.060 2 3316
2.282641  1.057  0.017 1.057 2 3317
2.282657  1.055  0.023 1.059 2 3318
2.282673  1.127  0.023 1.065 2 3319
2.282689  1.091  0.021 1.070 2 3320
2.282705  1.056  0.028 1.066 2 3321
2.282720  1.062  0.034 1.050 2 3322
2.282736  1.073  0.023 1.031 2 3323
2.282752  1.003  0.028 1.012 2 3324
2.282768  0.940  0.022 0.957 2 3325
2.282784  0.730  0.020 0.859 2 3326
2.282799  0.720  0.030 0.801 2 3327
2.282815  0.788  0.023 0.850 2 3328
2.282831  0.895  0.025 0.928 2 3329
2.282846  0.931  0.029 0.949 2 3330
2.282862  0.861  0.021 0.918 2 3331
2.282925  0.863  0.031 0.959 2 3332
2.282941  0.962  0.027 1.007 2 3333
2.282957  0.932  0.022 0.994 2 3334
2.282973  0.972  0.025 0.967 2 3335
2.282988  0.972  0.027 0.968 2 3336
2.283004  1.038  0.026 1.004 2 3337
2.283020  1.048  0.019 1.041 2 3338
2.283036  0.963  0.024 1.062 2 3339
2.283051  0.943  0.032 1.070 2 3340
2.283067  1.039  0.031 1.066 2 3341
2.283083  1.061  0.024 1.051 2 3342
2.283099  1.036  0.025 1.037 2 3343
2.283114  1.016  0.026 1.041 2 3344
2.283130  1.032  0.038 1.047 2 3345
2.283193  0.989  0.037 1.027 2 3346
2.283209  0.972  0.030 1.053 2 3347
2.283225  0.987  0.033 1.057 2 3348
2.283240  1.099  0.029 1.052 2 3349
2.283256  1.108  0.027 1.047 2 3350
2.283272  1.142  0.031 1.053 2 3351
2.283288  1.125  0.027 1.064 2 3352
2.283303  1.117  0.019 1.070 2 3353
2.283319  1.032  0.028 1.066 2 3354
2.283335  1.059  0.028 1.054 2 3355
2.283350  1.089  0.031 1.038 2 3356
2.283366  1.059  0.020 1.027 2 3357
2.283382  1.052  0.026 1.025 2 3358
2.283398  0.987  0.030 1.026 2 3359
2.283413  1.011  0.027 1.023 2 3360
2.283429  0.953  0.029 1.016 2 3361
2.283445  0.957  0.031 0.993 2 3362
2.283461  0.911  0.020 0.929 2 3363
2.283476  0.776  0.021 0.842 2 3364
2.283492  0.859  0.020 0.826 2 3365
2.283508  0.941  0.025 0.892 2 3366
2.283524  0.954  0.036 0.941 2 3367
2.283539  0.927  0.016 0.915 2 3368
2.283555  0.821  0.023 0.845 2 3369
2.283571  0.799  0.034 0.805 2 3370
2.283586  0.851  0.028 0.842 2 3371
2.283602  0.944  0.029 0.923 2 3372
2.283618  0.994  0.018 0.982 2 3373
2.283633  0.997  0.025 1.014 2 3374
2.283649  1.034  0.025 1.031 2 3375
2.283665  1.004  0.025 1.036 2 3376
2.283680  1.044  0.021 1.035 2 3377
2.283696  0.998  0.023 1.031 2 3378
2.283712  0.977  0.025 1.023 2 3379
2.283728  0.988  0.026 1.009 2 3380
2.283744  1.000  0.025 0.998 2 3381
2.283759  0.991  0.028 1.009 2 3382
2.283775  1.037  0.027 1.033 2 3383
2.283791  1.097  0.033 1.048 2 3384
2.283806  1.116  0.027 1.046 2 3385
2.283822  1.053  0.035 1.033 2 3386
2.283838  1.044  0.024 1.024 2 3387
2.283853  1.068  0.027 1.027 2 3388
2.283869  1.065  0.021 1.029 2 3389
2.283885  1.065  0.022 1.021 2 3390
2.283900  1.067  0.029 1.008 2 3391
2.283916  1.109  0.028 0.995 2 3392
2.283932  1.063  0.028 0.981 2 3393
2.283948  1.020  0.026 0.978 2 3394
2.283963  1.020  0.032 0.990 2 3395
2.283979  1.111  0.024 1.001 2 3396
2.283995  1.091  0.030 1.002 2 3397
2.284010  1.015  0.027 0.989 2 3398
2.284026  0.953  0.025 0.955 2 3399
2.284042  0.889  0.022 0.878 2 3400
2.284057  0.743  0.028 0.743 2 3401
2.284073  0.608  0.025 0.644 2 3402
2.284089  0.600  0.040 0.799 2 3403
2.284167  0.920  0.025 0.950 2 3404
2.284183  0.939  0.027 0.962 2 3405
2.284199  0.884  0.024 0.914 2 3406
2.284214  0.695  0.022 0.796 2 3407
2.284230  0.573  0.034 0.647 2 3408
2.284245  0.588  0.023 0.609 2 3409
2.284261  0.773  0.017 0.726 2 3410
2.284277  0.905  0.021 0.869 2 3411
2.284293  0.922  0.016 0.950 2 3412
2.284308  0.939  0.018 0.974 2 3413
2.284324  0.927  0.030 0.975 2 3414
2.284340  0.834  0.026 0.965 2 3415
2.284355  1.013  0.027 0.952 2 3416
2.284371  0.992  0.036 0.952 2 3417
2.284387  1.043  0.036 0.966 2 3418
2.284402  1.000  0.020 0.984 2 3419
2.284418  0.985  0.027 0.999 2 3420
2.284434  0.998  0.030 1.006 2 3421
2.284449  0.955  0.023 1.007 2 3422
2.284465  0.978  0.027 1.008 2 3423
2.284481  1.023  0.024 1.007 2 3424
2.284496  1.005  0.030 0.998 2 3425
2.284512  1.033  0.022 0.989 2 3426
2.284528  1.025  0.031 0.994 2 3427
2.284543  1.016  0.032 0.997 2 3428
2.284559  0.947  0.024 0.972 2 3429
2.284575  0.881  0.031 0.936 2 3430
2.284590  0.895  0.024 0.930 2 3431
2.284606  0.950  0.027 0.962 2 3432
2.284621  1.022  0.029 0.994 2 3433
2.284637  1.008  0.023 1.010 2 3434
2.284653  1.063  0.032 1.019 2 3435
2.284668  1.064  0.022 1.026 2 3436
2.284684  1.056  0.026 1.031 2 3437
2.284700  1.064  0.023 1.031 2 3438
2.284715  1.021  0.026 1.027 2 3439
2.284731  1.041  0.030 1.021 2 3440
2.284747  1.033  0.025 1.019 2 3441
2.284762  1.044  0.026 1.023 2 3442
2.284778  1.059  0.038 1.026 2 3443
2.284794  1.075  0.028 1.029 2 3444
2.284809  1.035  0.033 1.030 2 3445
2.284825  1.031  0.031 1.028 2 3446
2.284840  1.047  0.020 1.024 2 3447
2.284856  1.068  0.029 1.020 2 3448
2.284872  1.021  0.031 1.019 2 3449
2.284887  0.969  0.032 1.019 2 3450
2.284903  1.073  0.036 1.021 2 3451
2.284919  1.162  0.029 1.025 2 3452
2.284934  1.170  0.021 1.029 2 3453
2.284950  1.102  0.024 1.029 2 3454
2.284966  1.037  0.029 1.024 2 3455
2.284981  1.006  0.014 1.009 2 3456
2.284997  0.922  0.026 0.981 2 3457
2.285012  0.934  0.030 0.956 2 3458
2.285028  0.879  0.022 0.958 2 3459
2.285043  0.908  0.023 0.980 2 3460
2.285059  1.006  0.021 1.001 2 3461
2.285075  1.028  0.024 1.009 2 3462
2.285090  1.030  0.031 1.007 2 3463
2.285106  0.948  0.031 1.000 2 3464
2.285122  0.961  0.035 0.989 2 3465
2.285137  0.917  0.021 0.977 2 3466
2.285153  0.903  0.035 0.967 2 3467
2.285169  0.901  0.029 0.967 2 3468
2.285184  0.942  0.024 0.978 2 3469
2.285200  1.020  0.018 0.992 2 3470
2.285215  1.029  0.023 0.997 2 3471
2.285231  1.073  0.021 0.992 2 3472
2.285247  1.094  0.031 0.986 2 3473
2.285262  1.026  0.022 0.978 2 3474
2.285278  1.009  0.018 0.971 2 3475
2.285293  1.012  0.033 0.971 2 3476
2.285309  0.939  0.030 0.968 2 3477
2.285325  0.957  0.020 0.948 2 3478
2.285340  0.812  0.024 0.894 2 3479
2.285356  0.756  0.028 0.805 2 3480
2.285372  0.672  0.032 0.760 2 3481
2.285387  0.775  0.034 0.813 2 3482
2.285403  0.875  0.018 0.874 2 3483
2.285418  0.780  0.034 0.858 2 3484
2.285434  0.763  0.028 0.799 2 3485
2.285449  0.602  0.031 0.797 2 3486
2.285465  0.644  0.037 0.863 2 3487
2.285480  0.717  0.042 0.933 2 3488
2.285496  0.844  0.038 0.978 2 3489
2.285512  0.951  0.028 0.997 2 3490
2.285527  0.918  0.034 0.997 2 3491
2.285543  0.989  0.035 0.986 2 3492
2.285559  0.981  0.024 0.978 2 3493
2.285574  1.012  0.029 0.975 2 3494
2.285590  0.906  0.028 0.978 2 3495
2.285605  1.048  0.021 0.986 2 3496
2.285621  1.041  0.037 0.991 2 3497
2.285637  0.962  0.028 0.991 2 3498
2.285652  0.974  0.022 0.993 2 3499
2.285668  0.957  0.028 1.001 2 3500
2.285683  0.945  0.024 1.010 2 3501
2.285699  0.927  0.032 1.018 2 3502
2.285714  0.966  0.034 1.023 2 3503
2.285730  0.987  0.025 1.026 2 3504
2.285745  0.987  0.031 1.027 2 3505
2.285761  0.969  0.020 1.028 2 3506
2.285777  1.013  0.020 1.028 2 3507
2.285792  0.992  0.022 1.027 2 3508
2.285808  1.031  0.028 1.023 2 3509
2.285823  0.964  0.030 1.017 2 3510
2.285839  0.922  0.026 1.013 2 3511
2.285855  0.922  0.036 1.015 2 3512
2.285870  1.036  0.021 1.015 2 3513
2.285886  0.967  0.025 1.003 2 3514
2.285901  0.920  0.027 0.973 2 3515
2.285917  0.961  0.022 0.933 2 3516
2.285933  0.983  0.032 0.920 2 3517
2.285948  0.976  0.020 0.947 2 3518
2.285964  1.006  0.025 0.987 2 3519
2.285979  1.025  0.026 1.015 2 3520
2.285995  1.036  0.027 1.030 2 3521
2.286010  0.983  0.028 1.037 2 3522
2.286026  1.054  0.030 1.040 2 3523
2.286041  1.052  0.028 1.039 2 3524
2.286057  1.043  0.028 1.034 2 3525
2.286072  1.043  0.027 1.024 2 3526
2.286088  1.005  0.030 1.014 2 3527
2.286104  1.032  0.028 1.016 2 3528
2.286119  1.031  0.024 1.024 2 3529
2.286135  1.047  0.028 1.022 2 3530
2.286150  1.093  0.023 1.010 2 3531
2.286166  0.991  0.027 0.999 2 3532
2.286181  0.984  0.023 0.998 2 3533
2.286197  1.005  0.031 1.010 2 3534
2.286212  0.910  0.036 1.026 2 3535
2.286228  0.956  0.034 1.036 2 3536
2.286243  1.026  0.020 1.039 2 3537
2.286259  1.057  0.031 1.035 2 3538
2.286274  1.040  0.031 1.031 2 3539
2.286290  1.012  0.027 1.029 2 3540
2.286305  1.037  0.029 1.027 2 3541
2.286321  1.069  0.028 1.021 2 3542
2.286337  1.090  0.024 1.015 2 3543
2.286352  1.002  0.026 1.012 2 3544
2.286368  0.987  0.023 1.012 2 3545
2.286383  0.953  0.028 1.014 2 3546
2.286399  0.968  0.020 1.015 2 3547
2.286414  0.982  0.027 1.009 2 3548
2.286430  1.028  0.022 0.994 2 3549
2.286445  0.971  0.020 0.967 2 3550
2.286461  0.973  0.029 0.927 2 3551
2.286476  0.916  0.026 0.895 2 3552
2.286492  0.972  0.027 0.883 2 3553
2.286508  0.815  0.019 0.842 2 3554
2.286523  0.864  0.020 0.790 2 3555
2.286539  0.858  0.024 0.809 2 3556
2.286554  0.945  0.026 0.888 2 3557
2.286570  1.052  0.029 0.949 2 3558
2.286585  1.000  0.026 0.965 2 3559
2.286601  0.925  0.036 0.961 2 3560
2.286616  0.939  0.035 0.961 2 3561
2.286632  0.923  0.020 0.973 2 3562
2.286647  1.037  0.030 0.984 2 3563
2.286663  0.961  0.035 0.986 2 3564
2.286678  0.978  0.028 0.984 2 3565
2.286694  1.018  0.030 0.993 2 3566
2.286709  1.044  0.027 1.008 2 3567
2.286725  1.006  0.024 1.014 2 3568
2.286740  1.033  0.025 1.019 2 3569
2.286756  1.058  0.023 1.026 2 3570
2.286771  0.974  0.027 1.029 2 3571
2.286787  0.965  0.033 1.028 2 3572
2.286802  0.942  0.027 1.030 2 3573
2.286818  1.043  0.026 1.036 2 3574
2.286833  1.042  0.027 1.041 2 3575
2.286849  1.112  0.027 1.042 2 3576
2.286864  1.123  0.029 1.039 2 3577
2.286880  1.046  0.025 1.037 2 3578
2.286895  1.081  0.031 1.041 2 3579
2.286911  1.044  0.034 1.047 2 3580
2.286926  1.144  0.022 1.050 2 3581
2.286942  1.124  0.024 1.048 2 3582
2.286958  1.070  0.031 1.041 2 3583
2.286973  1.066  0.030 1.023 2 3584
2.286988  1.009  0.026 0.973 2 3585
2.287004  0.907  0.030 0.875 2 3586
2.287019  0.816  0.028 0.795 2 3587
2.287035  0.832  0.019 0.814 2 3588
2.287050  0.992  0.036 0.901 2 3589
2.287066  0.994  0.022 0.968 2 3590
2.287081  0.966  0.024 0.993 2 3591
2.287097  1.033  0.029 1.000 2 3592
2.287112  1.037  0.025 1.006 2 3593
2.287128  1.097  0.035 1.007 2 3594
2.287143  1.075  0.029 0.999 2 3595
2.287159  1.084  0.031 0.993 2 3596
2.287174  1.069  0.031 0.993 2 3597
2.287190  1.100  0.038 0.995 2 3598
2.287205  0.997  0.038 0.996 2 3599
2.287220  0.893  0.029 0.992 2 3600
2.287236  0.941  0.029 0.989 2 3601
2.287251  1.005  0.030 0.995 2 3602
2.287267  0.940  0.025 1.002 2 3603
2.287282  0.984  0.026 0.997 2 3604
2.287298  0.882  0.023 0.975 2 3605
2.287314  0.915  0.021 0.952 2 3606
2.287329  0.844  0.028 0.958 2 3607
2.287345  0.893  0.026 0.979 2 3608
2.287360  0.971  0.026 0.983 2 3609
2.287375  0.938  0.023 0.977 2 3610
2.287391  1.018  0.030 0.984 2 3611
2.287406  0.974  0.026 1.004 2 3612
2.287422  0.971  0.031 1.024 2 3613
2.287437  0.949  0.032 1.030 2 3614
2.287453  0.874  0.035 1.026 2 3615
2.287468  1.082  0.030 1.022 2 3616
2.287484  1.090  0.030 1.020 2 3617
2.287499  1.003  0.026 1.018 2 3618
2.287514  1.001  0.030 1.015 2 3619
2.287530  1.035  0.026 1.011 2 3620
2.287545  1.034  0.032 1.012 2 3621
2.287561  1.083  0.029 1.023 2 3622
2.287576  1.045  0.020 1.039 2 3623
2.287592  0.948  0.024 1.049 2 3624
2.287607  1.004  0.032 1.050 2 3625
2.287623  1.025  0.033 1.049 2 3626
2.287638  1.071  0.028 1.050 2 3627
2.287654  1.014  0.033 1.050 2 3628
2.287669  1.069  0.018 1.045 2 3629
2.287685  1.119  0.032 1.038 2 3630
2.287700  1.061  0.019 1.036 2 3631
2.287715  1.004  0.020 1.040 2 3632
2.287731  1.002  0.037 1.040 2 3633
2.287746  1.066  0.025 1.033 2 3634
2.291692  1.323  0.041 1.251 3    0
2.291712  1.339  0.046 1.281 3    1
2.291732  1.430  0.036 1.293 3    2
2.291752  1.228  0.045 1.291 3    3
2.291772  1.230  0.047 1.271 3    4
2.291791  1.265  0.047 1.218 3    5
2.291811  1.233  0.061 1.127 3    6
2.291831  1.141  0.054 1.069 3    7
2.291851  1.194  0.039 1.139 3    8
2.291870  1.401  0.039 1.225 3    9
2.291890  1.336  0.036 1.241 3   10
2.291910  1.243  0.035 1.188 3   11
2.291930  0.938  0.037 1.092 3   12
2.291950  1.057  0.028 1.093 3   13
2.291969  1.242  0.044 1.210 3   14
2.291989  1.437  0.042 1.292 3   15
2.292009  1.373  0.041 1.315 3   16
2.292029  1.382  0.033 1.321 3   17
2.292048  1.323  0.036 1.330 3   18
2.292068  1.159  0.039 1.341 3   19
2.292088  1.296  0.034 1.348 3   20
2.292108  1.334  0.027 1.350 3   21
2.292127  1.413  0.038 1.347 3   22
2.292147  1.348  0.029 1.337 3   23
2.292167  1.140  0.047 1.313 3   24
2.292187  1.019  0.041 1.282 3   25
2.292207  1.060  0.036 1.279 3   26
2.292226  1.214  0.039 1.303 3   27
2.292246  1.369  0.039 1.322 3   28
2.292266  1.306  0.033 1.321 3   29
2.292285  1.303  0.036 1.301 3   30
2.292305  1.380  0.034 1.290 3   31
2.292325  1.303  0.051 1.297 3   32
2.292345  1.290  0.028 1.308 3   33
2.292364  1.476  0.037 1.315 3   34
2.292384  1.375  0.042 1.315 3   35
2.292404  1.368  0.030 1.325 3   36
2.292424  1.207  0.038 1.336 3   37
2.292443  1.156  0.044 1.329 3   38
2.292463  1.166  0.047 1.321 3   39
2.292483  1.252  0.055 1.317 3   40
2.292503  1.377  0.040 1.307 3   41
2.292522  1.295  0.043 1.307 3   42
2.292542  1.328  0.039 1.308 3   43
2.292562  1.273  0.042 1.318 3   44
2.292581  1.150  0.026 1.326 3   45
2.292601  0.887  0.048 1.306 3   46
2.292621  0.987  0.072 1.280 3   47
2.292641  1.151  0.039 1.210 3   48
2.292660  1.101  0.052 1.046 3   49
2.292680  1.007  0.033 0.946 3   50
2.292700  0.940  0.039 1.003 3   51
2.292720  0.941  0.047 1.115 3   52
2.292739  1.138  0.033 1.246 3   53
2.292759  1.385  0.037 1.319 3   54
2.292779  1.462  0.044 1.340 3   55
2.292799  1.504  0.042 1.358 3   56
2.292818  1.426  0.027 1.366 3   57
2.292838  1.318  0.028 1.358 3   58
2.292858  1.183  0.040 1.353 3   59
2.292877  1.286  0.031 1.355 3   60
2.292897  1.476  0.046 1.354 3   61
2.292917  1.465  0.038 1.346 3   62
2.292936  1.446  0.044 1.327 3   63
2.292956  1.508  0.043 1.296 3   64
2.292976  1.325  0.050 1.281 3   65
2.292996  1.297  0.035 1.282 3   66
2.293015  1.316  0.040 1.264 3   67
2.293035  1.398  0.027 1.225 3   68
2.293055  1.334  0.036 1.154 3   69
2.293075  1.108  0.028 1.023 3   70
2.293094  0.761  0.043 0.818 3   71
2.293114  0.439  0.036 0.620 3   72
2.293134  0.394  0.049 0.546 3   73
2.293153  0.465  0.037 0.542 3   74
2.293173  0.556  0.039 0.593 3   75
2.293193  0.815  0.039 0.682 3   76
2.293212  0.701  0.038 0.671 3   77
2.293232  0.660  0.043 0.606 3   78
2.293252  0.570  0.041 0.603 3   79
2.293272  0.671  0.037 0.740 3   80
2.293291  0.940  0.026 0.896 3   81
2.293311  1.011  0.036 0.878 3   82
2.293330  0.925  0.048 0.759 3   83
2.293350  0.810  0.040 0.686 3   84
2.293370  0.600  0.041 0.651 3   85
2.293390  0.553  0.039 0.684 3   86
2.293409  0.790  0.045 0.882 3   87
2.293429  1.065  0.033 1.062 3   88
2.293449  1.112  0.033 1.109 3   89
2.293468  1.051  0.045 1.057 3   90
2.293488  0.915  0.026 0.906 3   91
2.293508  0.617  0.039 0.785 3   92
2.293527  0.571  0.046 0.740 3   93
2.293547  0.685  0.045 0.667 3   94
2.293567  0.787  0.041 0.757 3   95
2.293586  1.050  0.034 0.995 3   96
2.293606  1.324  0.033 1.151 3   97
2.293626  1.340  0.029 1.211 3   98
2.293645  1.221  0.036 1.208 3   99
2.293665  0.901  0.035 1.124 3  100
2.293685  0.731  0.031 0.951 3  101
2.293705  0.827  0.026 0.836 3  102
2.293724  0.869  0.039 0.832 3  103
2.293744  0.786  0.028 0.741 3  104
2.293764  0.616  0.034 0.668 3  105
2.293783  0.712  0.044 0.835 3  106
2.293803  0.919  0.048 1.068 3  107
2.293823  1.045  0.028 1.203 3  108
2.293842  1.166  0.042 1.252 3  109
2.293862  1.252  0.044 1.255 3  110
2.293881  1.403  0.050 1.252 3  111
2.293901  1.200  0.043 1.213 3  112
2.293921  1.063  0.041 1.069 3  113
2.293941  0.851  0.043 0.911 3  114
2.293960  0.833  0.041 0.910 3  115
2.293980  0.819  0.042 0.880 3  116
2.293999  0.741  0.029 0.709 3  117
2.294019  0.754  0.042 0.692 3  118
2.294039  0.900  0.044 0.898 3  119
2.294059  0.969  0.074 1.053 3  120
2.294078  0.885  0.034 1.119 3  121
2.294098  1.150  0.034 1.199 3  122
2.294117  1.427  0.038 1.273 3  123
2.294137  1.488  0.037 1.301 3  124
2.294157  1.395  0.048 1.292 3  125
2.294176  1.267  0.046 1.224 3  126
2.294196  0.970  0.038 1.046 3  127
2.294216  0.696  0.035 0.867 3  128
2.294235  0.716  0.039 0.879 3  129
2.294255  1.004  0.038 0.951 3  130
2.294275  0.857  0.030 0.836 3  131
2.294294  0.753  0.030 0.658 3  132
2.294314  0.850  0.035 0.725 3  133
2.294333  0.950  0.037 0.977 3  134
2.294353  1.113  0.045 1.164 3  135
2.294373  1.126  0.048 1.245 3  136
2.294392  1.314  0.040 1.257 3  137
2.294412  1.340  0.035 1.247 3  138
2.294431  1.359  0.037 1.275 3  139
2.294451  1.471  0.041 1.308 3  140
2.294471  1.363  0.044 1.313 3  141
2.294491  1.271  0.049 1.291 3  142
2.294510  1.197  0.044 1.198 3  143
2.294530  1.159  0.045 1.018 3  144
2.294549  1.046  0.028 0.911 3  145
2.294569  1.125  0.047 0.970 3  146
2.294589  1.096  0.029 0.976 3  147
2.294608  0.858  0.048 0.797 3  148
2.294628  0.645  0.039 0.636 3  149
2.294647  0.838  0.039 0.750 3  150
2.294667  1.172  0.037 0.994 3  151
2.294687  1.337  0.034 1.140 3  152
2.294706  1.311  0.043 1.134 3  153
2.294726  1.146  0.038 1.005 3  154
2.294746  1.039  0.049 0.983 3  155
2.294765  1.172  0.038 1.149 3  156
2.294785  1.200  0.038 1.274 3  157
2.294805  1.281  0.049 1.289 3  158
2.294824  1.328  0.044 1.276 3  159
2.294844  1.162  0.039 1.270 3  160
2.294863  1.039  0.027 1.224 3  161
2.294883  1.143  0.039 1.127 3  162
2.294903  0.850  0.025 1.007 3  163
2.294922  0.946  0.031 0.986 3  164
2.294942  1.073  0.027 1.049 3  165
2.294961  1.126  0.038 0.986 3  166
2.294981  0.858  0.038 0.764 3  167
2.295001  0.611  0.044 0.627 3  168
2.295020  0.575  0.056 0.777 3  169
2.295040  0.917  0.045 1.023 3  170
2.295059  1.133  0.033 1.181 3  171
2.295079  1.268  0.029 1.256 3  172
2.295099  1.468  0.040 1.283 3  173
2.295118  1.478  0.047 1.266 3  174
2.295138  1.174  0.036 1.168 3  175
2.295157  0.982  0.046 1.054 3  176
2.295177  0.944  0.058 1.079 3  177
2.295196  1.012  0.034 1.140 3  178
2.295216  1.199  0.027 1.192 3  179
2.295236  1.561  0.041 1.271 3  180
2.295255  1.490  0.044 1.306 3  181
2.295275  1.417  0.044 1.272 3  182
2.295294  1.140  0.054 1.159 3  183
2.295314  0.824  0.034 1.022 3  184
2.295334  0.898  0.054 1.019 3  185
2.295353  1.078  0.036 1.059 3  186
2.295373  1.068  0.040 0.955 3  187
2.295393  0.778  0.054 0.724 3  188
2.295412  0.711  0.039 0.594 3  189
2.295432  0.773  0.030 0.736 3  190
2.295451  0.901  0.049 0.979 3  191
2.295470  1.131  0.037 1.143 3  192
2.295490  1.163  0.039 1.191 3  193
2.295510  1.137  0.037 1.181 3  194
2.295529  1.434  0.039 1.229 3  195
2.295549  1.473  0.047 1.301 3  196
2.295568  1.366  0.042 1.327 3  197
2.295588  1.320  0.033 1.321 3  198
2.295608  1.177  0.041 1.292 3  199
2.295627  1.072  0.038 1.268 3  200
2.295647  1.142  0.042 1.263 3  201
2.295666  1.280  0.038 1.274 3  202
2.295686  1.445  0.052 1.299 3  203
2.295705  1.398  0.034 1.308 3  204
2.295725  1.176  0.047 1.273 3  205
2.295744  0.967  0.044 1.159 3  206
2.295764  0.771  0.042 1.033 3  207
2.295784  0.772  0.037 1.035 3  208
2.295803  0.962  0.046 1.062 3  209
2.295823  1.018  0.044 0.943 3  210
2.295842  0.690  0.037 0.709 3  211
2.295862  0.448  0.040 0.576 3  212
2.295882  0.575  0.058 0.700 3  213
2.295901  0.628  0.052 0.930 3  214
2.295921  0.902  0.062 1.090 3  215
2.295940  1.180  0.043 1.168 3  216
2.295959  1.258  0.041 1.217 3  217
2.295979  1.232  0.039 1.248 3  218
2.295999  1.145  0.039 1.230 3  219
2.296018  1.071  0.033 1.212 3  220
2.296038  1.021  0.043 1.230 3  221
2.296057  0.913  0.039 1.179 3  222
2.296077  0.941  0.031 1.089 3  223
2.296097  1.200  0.038 1.134 3  224
2.296116  1.351  0.027 1.251 3  225
2.296136  1.347  0.033 1.314 3  226
2.296155  1.306  0.053 1.322 3  227
2.296175  1.119  0.047 1.288 3  228
2.296194  1.076  0.042 1.227 3  229
2.296214  0.984  0.046 1.180 3  230
2.296233  1.019  0.028 1.108 3  231
2.296253  0.909  0.035 0.974 3  232
2.296272  0.864  0.036 0.872 3  233
2.296292  0.863  0.036 0.863 3  234
2.296311  0.687  0.034 0.850 3  235
2.296331  0.460  0.054 0.698 3  236
2.296350  0.425  0.066 0.567 3  237
2.296370  0.711  0.033 0.684 3  238
2.296390  1.038  0.035 0.925 3  239
2.296409  1.141  0.035 1.097 3  240
2.296429  1.231  0.033 1.179 3  241
2.296448  1.148  0.044 1.193 3  242
2.296468  0.989  0.036 1.148 3  243
2.296487  1.122  0.027 1.096 3  244
2.296507  1.285  0.046 1.142 3  245
2.296526  1.158  0.033 1.228 3  246
2.296546  1.282  0.033 1.279 3  247
2.296565  1.267  0.027 1.296 3  248
2.296585  1.238  0.038 1.290 3  249
2.296604  1.198  0.040 1.295 3  250
2.296624  1.233  0.042 1.311 3  251
2.296643  1.422  0.038 1.318 3  252
2.296663  1.477  0.034 1.318 3  253
2.296682  1.478  0.047 1.310 3  254
2.296702  1.382  0.035 1.293 3  255
2.296721  1.340  0.041 1.272 3  256
2.296741  1.208  0.048 1.234 3  257
2.296760  1.067  0.036 1.146 3  258
2.296780  0.912  0.032 1.012 3  259
2.296799  0.956  0.045 0.946 3  260
2.296819  1.060  0.031 0.963 3  261
2.296838  1.017  0.039 0.911 3  262
2.296858  0.754  0.040 0.728 3  263
2.296877  0.464  0.036 0.552 3  264
2.296897  0.493  0.028 0.611 3  265
2.296916  0.811  0.031 0.816 3  266
2.296936  0.963  0.047 0.977 3  267
2.296955  1.240  0.036 1.088 3  268
2.296975  1.278  0.045 1.173 3  269
2.296994  1.347  0.028 1.227 3  270
2.297014  1.269  0.029 1.258 3  271
2.297033  1.284  0.025 1.276 3  272
2.297053  1.244  0.040 1.280 3  273
2.297072  1.275  0.040 1.278 3  274
2.297092  1.396  0.038 1.287 3  275
2.297111  1.431  0.027 1.297 3  276
2.297131  1.363  0.038 1.301 3  277
2.297150  1.375  0.029 1.307 3  278
2.297170  1.300  0.034 1.312 3  279
2.297189  1.351  0.040 1.311 3  280
2.297209  1.292  0.030 1.304 3  281
2.297228  1.357  0.041 1.291 3  282
2.297248  1.406  0.037 1.267 3  283
2.297267  1.321  0.037 1.233 3  284
2.297287  1.274  0.048 1.203 3  285
2.297306  1.252  0.043 1.176 3  286
2.297326  1.186  0.032 1.143 3  287
2.297345  1.061  0.038 1.066 3  288
2.297364  0.993  0.034 0.983 3  289
2.297384  0.996  0.034 0.978 3  290
2.297403  1.145  0.047 0.942 3  291
2.297423  0.866  0.032 0.775 3  292
2.297442  0.515  0.035 0.569 3  293
2.297462  0.533  0.034 0.548 3  294
2.297481  0.762  0.030 0.745 3  295
2.297501  0.928  0.038 0.947 3  296
2.297520  1.088  0.034 1.048 3  297
2.297540  1.081  0.031 1.043 3  298
2.297559  1.144  0.040 1.017 3  299
2.297579  1.285  0.031 1.090 3  300
2.297598  1.291  0.040 1.186 3  301
2.297617  1.233  0.043 1.228 3  302
2.297637  1.336  0.048 1.239 3  303
2.297656  1.383  0.040 1.245 3  304
2.297676  1.354  0.035 1.246 3  305
2.297695  1.455  0.045 1.213 3  306
2.297715  1.203  0.036 1.096 3  307
2.297734  1.089  0.042 0.943 3  308
2.297754  0.966  0.043 0.953 3  309
2.297773  1.090  0.045 1.092 3  310
2.297793  1.166  0.030 1.150 3  311
2.297812  0.993  0.036 1.088 3  312
2.297831  0.948  0.029 1.048 3  313
2.297851  1.172  0.030 1.119 3  314
2.297870  1.242  0.038 1.194 3  315
2.297890  1.193  0.037 1.202 3  316
2.297909  1.158  0.040 1.160 3  317
2.297929  0.962  0.023 1.113 3  318
2.297948  0.979  0.024 1.080 3  319
2.297968  0.949  0.038 1.016 3  320
2.297987  1.009  0.039 0.951 3  321
2.298007  0.961  0.043 0.915 3  322
2.298026  0.901  0.047 0.809 3  323
2.298045  0.537  0.045 0.611 3  324
2.298065  0.376  0.033 0.496 3  325
2.298084  0.452  0.040 0.614 3  326
2.298104  0.741  0.044 0.825 3  327
2.298123  0.941  0.038 0.973 3  328
2.298142  1.080  0.034 1.051 3  329
2.298162  1.058  0.037 1.088 3  330
2.298182  1.060  0.041 1.104 3  331
2.298201  1.047  0.045 1.063 3  332
2.298220  0.756  0.027 0.955 3  333
2.298240  0.718  0.032 0.948 3  334
2.298259  0.947  0.035 1.074 3  335
2.298278  1.249  0.030 1.174 3  336
2.298298  1.188  0.023 1.212 3  337
2.298317  1.324  0.028 1.224 3  338
2.298337  1.228  0.033 1.226 3  339
2.298356  1.078  0.055 1.221 3  340
2.298376  1.089  0.042 1.204 3  341
2.298395  1.075  0.035 1.199 3  342
2.298414  0.925  0.056 1.214 3  343
2.298434  1.218  0.027 1.219 3  344
2.298453  1.325  0.036 1.210 3  345
2.298473  1.344  0.040 1.198 3  346
2.298492  1.210  0.044 1.201 3  347
2.298512  1.140  0.023 1.203 3  348
2.298531  1.082  0.045 1.186 3  349
2.298550  1.002  0.039 1.172 3  350
2.298570  1.013  0.048 1.167 3  351
2.298589  0.989  0.037 1.145 3  352
2.298609  0.927  0.052 1.086 3  353
2.298628  0.855  0.040 0.987 3  354
2.298647  0.730  0.044 0.907 3  355
2.298667  0.524  0.048 0.839 3  356
2.298686  0.473  0.041 0.690 3  357
2.298706  0.305  0.035 0.509 3  358
2.298725  0.390  0.034 0.499 3  359
2.298744  0.714  0.029 0.661 3  360
2.298764  0.673  0.031 0.754 3  361
2.298783  0.638  0.033 0.695 3  362
2.298803  0.569  0.050 0.705 3  363
2.298822  0.878  0.034 0.880 3  364
2.298841  1.119  0.029 1.032 3  365
2.298861  1.271  0.024 1.093 3  366
2.298880  1.223  0.030 1.123 3  367
2.298899  1.271  0.037 1.157 3  368
2.298919  1.185  0.027 1.184 3  369
2.298938  1.011  0.033 1.197 3  370
2.298958  1.044  0.040 1.205 3  371
2.298977  1.018  0.034 1.210 3  372
2.298996  1.080  0.033 1.211 3  373
2.299016  1.229  0.032 1.198 3  374
2.299035  1.300  0.064 1.148 3  375
2.299055  1.142  0.052 1.078 3  376
2.299074  1.134  0.054 1.084 3  377
2.299093  1.072  0.027 1.150 3  378
2.299113  1.209  0.047 1.182 3  379
2.299132  1.199  0.039 1.182 3  380
2.299151  1.232  0.023 1.181 3  381
2.299171  1.306  0.043 1.185 3  382
2.299190  1.372  0.031 1.186 3  383
2.299210  1.362  0.045 1.179 3  384
2.299229  1.240  0.033 1.163 3  385
2.299248  1.200  0.047 1.134 3  386
2.299268  1.031  0.032 1.104 3  387
2.299287  0.884  0.032 1.087 3  388
2.299306  1.005  0.040 1.051 3  389
2.299326  0.907  0.037 0.972 3  390
2.299345  0.913  0.037 0.873 3  391
2.299365  0.801  0.031 0.765 3  392
2.299384  0.623  0.025 0.592 3  393
2.299403  0.328  0.025 0.457 3  394
2.299423  0.422  0.027 0.531 3  395
2.299442  0.660  0.040 0.736 3  396
2.299461  0.961  0.030 0.904 3  397
2.299481  1.082  0.038 1.006 3  398
2.299500  1.226  0.051 1.063 3  399
2.299519  1.095  0.059 1.076 3  400
2.299577  1.066  0.047 1.111 3  401
2.299597  1.100  0.030 1.158 3  402
2.299616  1.124  0.033 1.147 3  403
2.299636  1.286  0.043 1.139 3  404
2.299655  1.311  0.032 1.132 3  405
2.299674  1.281  0.040 1.126 3  406
2.299694  1.262  0.020 1.156 3  407
2.299713  1.208  0.036 1.193 3  408
2.299732  1.098  0.023 1.207 3  409
2.299752  1.156  0.031 1.208 3  410
2.299771  1.170  0.045 1.209 3  411
2.299790  1.195  0.030 1.212 3  412
2.299810  1.325  0.034 1.213 3  413
2.299829  1.376  0.033 1.204 3  414
2.299848  1.320  0.033 1.189 3  415
2.299868  1.229  0.032 1.175 3  416
2.299887  1.244  0.043 1.166 3  417
2.299906  1.220  0.036 1.171 3  418
2.299926  1.207  0.054 1.177 3  419
2.299945  1.201  0.025 1.166 3  420
2.299964  1.272  0.035 1.138 3  421
2.299984  1.336  0.027 1.117 3  422
2.300003  1.255  0.037 1.106 3  423
2.300022  1.181  0.024 1.088 3  424
2.300042  1.031  0.026 1.052 3  425
2.300061  0.878  0.030 0.978 3  426
2.300080  0.807  0.030 0.863 3  427
2.300099  0.724  0.030 0.720 3  428
2.300119  0.522  0.037 0.550 3  429
2.300138  0.383  0.050 0.456 3  430
2.300158  0.509  0.038 0.551 3  431
2.300177  0.527  0.035 0.686 3  432
2.300196  0.626  0.029 0.743 3  433
2.300215  0.894  0.048 0.841 3  434
2.300235  1.071  0.034 0.976 3  435
2.300254  1.134  0.033 1.057 3  436
2.300274  1.167  0.042 1.088 3  437
2.300293  1.039  0.036 1.055 3  438
2.300312  0.811  0.048 0.918 3  439
2.300331  0.650  0.043 0.793 3  440
2.300351  0.824  0.037 0.879 3  441
2.300370  0.901  0.028 1.057 3  442
2.300389  1.111  0.034 1.154 3  443
2.300409  1.191  0.054 1.188 3  444
2.300428  1.147  0.045 1.203 3  445
2.300447  1.223  0.044 1.212 3  446
2.300467  1.306  0.033 1.218 3  447
2.300486  1.330  0.052 1.221 3  448
2.300505  1.226  0.025 1.225 3  449
2.300524  1.158  0.036 1.226 3  450
2.300544  1.094  0.023 1.214 3  451
2.300563  1.135  0.035 1.186 3  452
2.300582  1.236  0.033 1.167 3  453
2.300602  1.268  0.036 1.168 3  454
2.300621  1.272  0.023 1.174 3  455
2.300640  1.235  0.030 1.168 3  456
2.300659  1.021  0.050 1.100 3  457
2.300679  0.764  0.040 0.966 3  458
2.300698  0.707  0.042 0.944 3  459
2.300717  0.986  0.042 1.068 3  460
2.300737  1.190  0.038 1.163 3  461
2.300756  1.203  0.030 1.180 3  462
2.300775  1.251  0.038 1.152 3  463
2.300795  1.097  0.041 1.106 3  464
2.300814  0.968  0.036 1.072 3  465
2.300833  0.816  0.056 1.030 3  466
2.300852  0.744  0.047 0.937 3  467
2.300872  0.584  0.063 0.776 3  468
2.300891  0.376  0.042 0.576 3  469
2.300910  0.438  0.035 0.465 3  470
2.300930  0.505  0.032 0.553 3  471
2.300949  0.637  0.050 0.726 3  472
2.300968  0.699  0.044 0.812 3  473
2.300987  0.567  0.038 0.806 3  474
2.301007  0.745  0.047 0.887 3  475
2.301026  0.936  0.029 1.046 3  476
2.301045  1.128  0.023 1.117 3  477
2.301064  1.129  0.040 1.052 3  478
2.301084  0.968  0.039 0.921 3  479
2.301103  0.903  0.047 0.934 3  480
2.301122  1.171  0.045 1.095 3  481
2.301142  1.203  0.044 1.212 3  482
2.301161  1.192  0.024 1.255 3  483
2.301180  1.299  0.034 1.274 3  484
2.301199  1.379  0.048 1.283 3  485
2.301219  1.398  0.042 1.276 3  486
2.301238  1.252  0.041 1.262 3  487
2.301257  1.294  0.043 1.262 3  488
2.301276  1.270  0.034 1.282 3  489
2.301296  1.168  0.036 1.305 3  490
2.301315  1.222  0.044 1.319 3  491
2.301334  1.218  0.027 1.317 3  492
2.301353  1.320  0.032 1.310 3  493
2.301373  1.385  0.031 1.311 3  494
2.301392  1.415  0.045 1.309 3  495
2.301411  1.454  0.033 1.301 3  496
2.301430  1.484  0.042 1.299 3  497
2.301450  1.300  0.027 1.293 3  498
2.301469  1.229  0.025 1.286 3  499
2.301488  1.155  0.029 1.293 3  500
2.301507  1.208  0.019 1.302 3  501
2.301527  1.284  0.041 1.299 3  502
2.301546  1.329  0.028 1.290 3  503
2.301565  1.274  0.027 1.277 3  504
2.301584  1.309  0.034 1.248 3  505
2.301604  1.228  0.036 1.197 3  506
2.301623  1.141  0.023 1.141 3  507
2.301642  1.066  0.038 1.090 3  508
2.301661  0.993  0.029 1.008 3  509
2.301681  0.937  0.032 0.855 3  510
2.301700  0.666  0.048 0.637 3  511
2.301719  0.522  0.023 0.495 3  512
2.301738  0.742  0.024 0.589 3  513
2.301757  0.908  0.038 0.811 3  514
2.301777  1.074  0.028 0.996 3  515
2.301796  1.162  0.030 1.112 3  516
2.301815  1.240  0.029 1.179 3  517
2.301834  1.270  0.036 1.210 3  518
2.301854  1.314  0.039 1.213 3  519
2.301873  1.311  0.023 1.223 3  520
2.301892  1.339  0.038 1.263 3  521
2.301911  1.305  0.049 1.299 3  522
2.301930  1.262  0.031 1.323 3  523
2.301950  1.244  0.020 1.341 3  524
2.301969  1.265  0.031 1.353 3  525
2.301988  1.268  0.031 1.356 3  526
2.302007  1.351  0.041 1.352 3  527
2.302027  1.435  0.030 1.353 3  528
2.302046  1.458  0.034 1.358 3  529
2.302065  1.475  0.023 1.362 3  530
2.302084  1.361  0.043 1.362 3  531
2.302103  1.254  0.026 1.358 3  532
2.302123  1.292  0.033 1.351 3  533
2.302142  1.260  0.024 1.351 3  534
2.302161  1.268  0.036 1.359 3  535
2.302180  1.358  0.041 1.361 3  536
2.302200  1.391  0.034 1.356 3  537
2.302219  1.435  0.029 1.349 3  538
2.302238  1.410  0.039 1.344 3  539
2.302257  1.372  0.035 1.340 3  540
2.302276  1.195  0.043 1.336 3  541
2.302295  1.066  0.040 1.320 3  542
2.302315  1.160  0.042 1.264 3  543
2.302334  1.068  0.033 1.127 3  544
2.302353  0.979  0.045 0.963 3  545
2.302372  0.945  0.025 0.964 3  546
2.302392  1.107  0.041 1.075 3  547
2.302411  1.189  0.029 1.157 3  548
2.302430  1.305  0.037 1.206 3  549
2.302449  1.268  0.051 1.215 3  550
2.302468  1.215  0.036 1.189 3  551
2.302487  1.158  0.036 1.134 3  552
2.302507  1.116  0.036 1.042 3  553
2.302526  0.999  0.033 0.902 3  554
2.302545  0.867  0.032 0.701 3  555
2.302564  0.548  0.023 0.508 3  556
2.302583  0.510  0.035 0.495 3  557
2.302603  0.744  0.034 0.671 3  558
2.302622  0.950  0.034 0.876 3  559
2.302641  1.034  0.026 1.025 3  560
2.302660  1.104  0.028 1.121 3  561
2.302679  1.170  0.025 1.175 3  562
2.302699  1.226  0.030 1.199 3  563
2.302718  1.234  0.027 1.213 3  564
2.302737  1.314  0.033 1.242 3  565
2.302756  1.295  0.048 1.262 3  566
2.302775  1.078  0.032 1.235 3  567
2.302794  1.104  0.049 1.184 3  568
2.302814  1.066  0.038 1.198 3  569
2.302833  1.234  0.029 1.266 3  570
2.302852  1.370  0.024 1.296 3  571
2.302871  1.352  0.052 1.273 3  572
2.302890  1.264  0.043 1.199 3  573
2.302910  1.063  0.036 1.107 3  574
2.302929  1.011  0.040 1.083 3  575
2.302948  1.147  0.031 1.145 3  576
2.302967  1.264  0.025 1.237 3  577
2.302986  1.317  0.025 1.299 3  578
2.303005  1.180  0.038 1.325 3  579
2.303025  1.026  0.034 1.331 3  580
2.303044  1.297  0.029 1.327 3  581
2.303063  1.375  0.017 1.322 3  582
2.303082  1.241  0.024 1.319 3  583
2.303101  1.238  0.024 1.313 3  584
2.303120  1.289  0.034 1.296 3  585
2.303139  1.287  0.028 1.268 3  586
2.303159  1.278  0.032 1.225 3  587
2.303178  1.335  0.036 1.173 3  588
2.303197  1.356  0.034 1.163 3  589
2.303216  1.357  0.037 1.201 3  590
2.303235  1.263  0.037 1.236 3  591
2.303254  1.109  0.038 1.249 3  592
2.303273  1.021  0.043 1.243 3  593
2.303293  0.965  0.033 1.220 3  594
2.303312  1.098  0.040 1.177 3  595
2.303331  1.151  0.046 1.122 3  596
2.303350  1.169  0.042 1.069 3  597
2.303369  1.257  0.025 1.030 3  598
2.303388  1.080  0.029 0.988 3  599
2.303408  1.226  0.037 0.903 3  600
2.303427  0.940  0.040 0.759 3  601
2.303446  0.536  0.037 0.567 3  602
2.303465  0.287  0.027 0.460 3  603
2.303484  0.421  0.033 0.556 3  604
2.303503  0.606  0.040 0.740 3  605
2.303522  0.868  0.030 0.896 3  606
2.303541  1.082  0.026 1.008 3  607
2.303561  1.222  0.041 1.082 3  608
2.303580  1.189  0.024 1.136 3  609
2.303599  1.102  0.019 1.174 3  610
2.303618  1.098  0.025 1.201 3  611
2.303637  1.143  0.034 1.216 3  612
2.303656  1.171  0.033 1.221 3  613
2.303675  1.314  0.027 1.227 3  614
2.303694  1.243  0.036 1.238 3  615
2.303714  1.376  0.054 1.251 3  616
2.303733  1.313  0.031 1.259 3  617
2.303752  1.309  0.031 1.259 3  618
2.303771  1.288  0.041 1.255 3  619
2.303790  1.228  0.025 1.247 3  620
2.303809  1.175  0.031 1.235 3  621
2.303828  1.213  0.036 1.236 3  622
2.303848  1.219  0.044 1.245 3  623
2.303867  1.440  0.046 1.245 3  624
2.303886  1.326  0.043 1.242 3  625
2.303905  1.360  0.040 1.239 3  626
2.303924  1.322  0.037 1.240 3  627
2.303943  1.287  0.043 1.254 3  628
2.303962  1.247  0.033 1.268 3  629
2.303981  1.183  0.038 1.275 3  630
2.304000  1.139  0.044 1.273 3  631
2.304019  1.100  0.051 1.266 3  632
2.304039  1.246  0.036 1.254 3  633
2.304058  1.242  0.029 1.242 3  634
2.304077  1.277  0.020 1.237 3  635
2.304096  1.304  0.029 1.235 3  636
2.304115  1.293  0.034 1.234 3  637
2.304134  1.219  0.035 1.233 3  638
2.304153  1.243  0.032 1.228 3  639
2.304172  1.201  0.036 1.219 3  640
2.304191  1.256  0.035 1.206 3  641
2.304211  1.294  0.031 1.183 3  642
2.304229  1.323  0.025 1.155 3  643
2.304249  1.297  0.031 1.115 3  644
2.304268  1.048  0.031 1.044 3  645
2.304287  1.020  0.027 0.996 3  646
2.304306  0.985  0.031 0.970 3  647
2.304325  0.777  0.039 0.908 3  648
2.304344  0.733  0.027 0.817 3  649
2.304363  0.647  0.029 0.677 3  650
2.304382  0.432  0.031 0.498 3  651
2.304401  0.432  0.043 0.442 3  652
2.304420  0.669  0.030 0.584 3  653
2.304440  0.846  0.020 0.767 3  654
2.304459  0.877  0.040 0.889 3  655
2.304478  0.855  0.050 0.968 3  656
2.304497  0.832  0.038 1.002 3  657
2.304516  0.734  0.048 0.968 3  658
2.304592  1.081  0.036 1.017 3  659
2.304611  0.972  0.024 1.111 3  660
2.304630  0.916  0.034 1.146 3  661
2.304650  0.945  0.052 1.157 3  662
2.304669  1.048  0.045 1.169 3  663
2.304688  1.221  0.045 1.182 3  664
2.304707  1.247  0.041 1.193 3  665
2.304726  1.363  0.044 1.202 3  666
2.304745  1.382  0.040 1.206 3  667
2.304764  1.388  0.038 1.208 3  668
2.304783  1.167  0.032 1.209 3  669
2.304802  1.195  0.035 1.204 3  670
2.304821  1.155  0.019 1.204 3  671
2.304840  1.163  0.034 1.209 3  672
2.304859  1.126  0.021 1.213 3  673
2.304878  1.115  0.038 1.214 3  674
2.304897  1.203  0.031 1.205 3  675
2.304916  1.263  0.033 1.188 3  676
2.304935  1.218  0.026 1.182 3  677
2.304955  1.221  0.044 1.172 3  678
2.304974  1.023  0.035 1.106 3  679
2.304992  0.791  0.027 0.963 3  680
2.305012  0.766  0.034 0.883 3  681
2.305031  0.879  0.037 0.967 3  682
2.305050  0.903  0.048 1.028 3  683
2.305069  0.699  0.035 0.978 3  684
2.305088  0.755  0.029 0.970 3  685
2.305107  1.139  0.037 1.066 3  686
2.305126  1.239  0.040 1.148 3  687
2.305145  1.205  0.030 1.170 3  688
2.305164  1.109  0.029 1.161 3  689
2.305183  1.098  0.035 1.130 3  690
2.305202  0.985  0.029 1.040 3  691
2.305221  0.759  0.028 0.854 3  692
2.305240  0.676  0.037 0.718 3  693
2.305259  0.879  0.029 0.796 3  694
2.305278  1.033  0.032 0.920 3  695
2.305297  1.064  0.037 0.932 3  696
2.305316  0.876  0.035 0.846 3  697
2.305335  0.676  0.039 0.684 3  698
2.305354  0.450  0.033 0.494 3  699
2.305373  0.365  0.042 0.439 3  700
2.305393  0.600  0.030 0.584 3  701
2.305412  0.912  0.039 0.777 3  702
2.305430  0.921  0.028 0.907 3  703
2.305449  1.004  0.033 0.957 3  704
2.305469  0.933  0.033 0.963 3  705
2.305488  1.015  0.027 0.993 3  706
2.305507  1.097  0.033 1.063 3  707
2.305526  1.126  0.042 1.119 3  708
2.305545  1.161  0.039 1.139 3  709
2.305564  1.100  0.031 1.148 3  710
2.305583  1.023  0.042 1.165 3  711
2.305602  1.224  0.044 1.196 3  712
2.305621  1.217  0.032 1.225 3  713
2.305640  1.235  0.046 1.240 3  714
2.305659  1.236  0.032 1.245 3  715
2.305678  1.225  0.028 1.244 3  716
2.305697  1.250  0.044 1.234 3  717
2.305716  1.262  0.043 1.212 3  718
2.305735  1.278  0.040 1.195 3  719
2.305754  1.206  0.039 1.202 3  720
2.305773  1.251  0.031 1.207 3  721
2.305792  1.343  0.041 1.200 3  722
2.305811  1.311  0.028 1.206 3  723
2.305830  1.327  0.024 1.232 3  724
2.305849  1.423  0.026 1.251 3  725
2.305868  1.279  0.048 1.257 3  726
2.305887  1.143  0.028 1.263 3  727
2.305906  1.171  0.038 1.269 3  728
2.305925  1.170  0.026 1.265 3  729
2.305944  1.187  0.022 1.255 3  730
2.305963  1.267  0.035 1.250 3  731
2.305982  1.336  0.036 1.245 3  732
2.306001  1.417  0.040 1.238 3  733
2.306020  1.358  0.035 1.228 3  734
2.306039  1.308  0.039 1.201 3  735
2.306058  1.266  0.034 1.181 3  736
2.306077  1.147  0.033 1.173 3  737
2.306096  1.101  0.039 1.157 3  738
2.306115  1.088  0.039 1.142 3  739
2.306134  1.114  0.043 1.143 3  740
2.306153  1.166  0.034 1.159 3  741
2.306172  1.027  0.033 1.173 3  742
2.306191  1.034  0.040 1.170 3  743
2.306210  1.038  0.044 1.127 3  744
2.306229  0.889  0.031 1.024 3  745
2.306248  0.756  0.032 0.891 3  746
2.306267  0.771  0.034 0.862 3  747
2.306286  1.015  0.037 0.939 3  748
2.306305  1.148  0.030 0.961 3  749
2.306324  0.935  0.026 0.890 3  750
2.306343  0.747  0.029 0.738 3  751
2.306362  0.512  0.020 0.540 3  752
2.306381  0.487  0.041 0.440 3  753
2.306400  0.672  0.030 0.545 3  754
2.306419  0.884  0.035 0.740 3  755
2.306437  1.018  0.037 0.890 3  756
2.306456  1.001  0.034 0.994 3  757
2.306475  1.073  0.036 1.064 3  758
2.306494  1.016  0.031 1.090 3  759
2.306513  0.983  0.035 1.106 3  760
2.306532  1.275  0.026 1.148 3  761
2.306551  1.268  0.018 1.197 3  762
2.306570  1.328  0.033 1.230 3  763
2.306589  1.281  0.040 1.253 3  764
2.306608  1.276  0.037 1.268 3  765
2.306627  1.260  0.040 1.272 3  766
2.306646  1.248  0.040 1.274 3  767
2.306665  1.263  0.043 1.284 3  768
2.306684  1.098  0.039 1.296 3  769
2.306703  1.034  0.044 1.304 3  770
2.306722  1.335  0.035 1.311 3  771
2.306741  1.495  0.032 1.315 3  772
2.306760  1.421  0.036 1.317 3  773
2.306779  1.361  0.029 1.317 3  774
2.306798  1.380  0.024 1.313 3  775
2.306817  1.366  0.025 1.300 3  776
2.306836  1.362  0.033 1.289 3  777
2.306854  1.343  0.022 1.283 3  778
2.306874  1.349  0.040 1.262 3  779
2.306892  1.258  0.027 1.226 3  780
2.306911  1.251  0.036 1.231 3  781
2.306931  1.168  0.028 1.273 3  782
2.306949  1.195  0.031 1.289 3  783
2.306968  1.188  0.028 1.273 3  784
2.306987  1.258  0.031 1.262 3  785
2.307006  1.273  0.039 1.279 3  786
2.307025  1.236  0.032 1.301 3  787
2.307044  1.312  0.037 1.308 3  788
2.307063  1.302  0.048 1.295 3  789
2.307082  1.266  0.027 1.267 3  790
2.307101  1.332  0.029 1.231 3  791
2.307120  1.245  0.036 1.219 3  792
2.307139  1.063  0.031 1.231 3  793
2.307158  0.961  0.035 1.221 3  794
2.307177  1.021  0.028 1.167 3  795
2.307196  1.002  0.044 1.041 3  796
2.307214  0.702  0.032 0.828 3  797
2.307234  0.545  0.017 0.683 3  798
2.307252  0.745  0.043 0.786 3  799
2.307271  1.004  0.027 0.988 3  800
2.307290  1.166  0.028 1.110 3  801
2.307309  1.219  0.047 1.154 3  802
2.307328  1.308  0.038 1.144 3  803
2.307347  1.196  0.045 1.097 3  804
2.307366  1.050  0.025 1.010 3  805
2.307385  0.806  0.027 0.872 3  806
2.307404  0.597  0.032 0.681 3  807
2.307423  0.365  0.026 0.499 3  808
2.307441  0.449  0.041 0.486 3  809
2.307461  0.778  0.031 0.660 3  810
2.307479  1.049  0.018 0.862 3  811
2.307498  1.156  0.027 1.007 3  812
2.307517  1.283  0.027 1.099 3  813
2.307536  1.206  0.043 1.161 3  814
2.307555  1.222  0.030 1.204 3  815
2.307574  1.052  0.022 1.225 3  816
2.307593  1.038  0.032 1.221 3  817
2.307612  0.896  0.051 1.179 3  818
2.307687  1.332  0.033 1.247 3  819
2.307706  1.223  0.033 1.312 3  820
2.307725  1.160  0.048 1.326 3  821
2.307744  1.129  0.045 1.338 3  822
2.307763  1.118  0.059 1.340 3  823
2.307782  1.260  0.041 1.329 3  824
2.307801  1.241  0.030 1.324 3  825
2.307820  1.262  0.029 1.332 3  826
2.307838  1.358  0.029 1.339 3  827
2.307858  1.377  0.029 1.328 3  828
2.307876  1.469  0.032 1.311 3  829
2.307895  1.601  0.031 1.315 3  830
2.307914  1.456  0.041 1.333 3  831
2.307933  1.332  0.029 1.339 3  832
2.307952  1.280  0.037 1.336 3  833
2.307971  1.221  0.035 1.338 3  834
2.307990  1.256  0.038 1.348 3  835
2.308009  1.395  0.033 1.358 3  836
2.308028  1.294  0.033 1.360 3  837
2.308046  1.403  0.036 1.348 3  838
2.308065  1.337  0.038 1.323 3  839
2.308084  1.270  0.027 1.288 3  840
2.308103  1.351  0.038 1.266 3  841
2.308122  1.238  0.030 1.284 3  842
2.308141  1.221  0.036 1.319 3  843
2.308160  1.284  0.039 1.338 3  844
2.308179  1.236  0.030 1.345 3  845
2.308197  1.236  0.026 1.350 3  846
2.308216  1.338  0.034 1.351 3  847
2.308235  1.393  0.028 1.345 3  848
2.308254  1.401  0.031 1.341 3  849
2.308273  1.480  0.025 1.336 3  850
2.308292  1.369  0.028 1.323 3  851
2.308311  1.298  0.025 1.302 3  852
2.308329  1.210  0.019 1.285 3  853
2.308348  1.225  0.034 1.275 3  854
2.308367  1.286  0.036 1.261 3  855
2.308386  1.286  0.055 1.228 3  856
2.308405  1.212  0.051 1.185 3  857
2.308424  1.169  0.032 1.148 3  858
2.308443  1.117  0.025 1.099 3  859
2.308461  1.070  0.032 1.008 3  860
2.308480  0.872  0.036 0.857 3  861
2.308499  0.580  0.033 0.650 3  862
2.308518  0.377  0.020 0.480 3  863
2.308537  0.429  0.023 0.498 3  864
2.308556  0.626  0.028 0.676 3  865
2.308575  0.814  0.030 0.837 3  866
2.308594  0.953  0.043 0.949 3  867
2.308612  1.015  0.035 1.060 3  868
2.308631  1.169  0.025 1.143 3  869
2.308650  1.299  0.035 1.172 3  870
2.308669  1.110  0.033 1.161 3  871
2.308688  1.075  0.025 1.149 3  872
2.308707  1.081  0.039 1.167 3  873
2.308725  1.028  0.035 1.198 3  874
2.308744  1.042  0.021 1.219 3  875
2.308763  1.134  0.036 1.222 3  876
2.308782  1.159  0.032 1.193 3  877
2.308801  1.142  0.031 1.179 3  878
2.308820  1.325  0.034 1.231 3  879
2.308839  1.368  0.045 1.291 3  880
2.308857  1.244  0.041 1.323 3  881
2.308876  1.194  0.033 1.336 3  882
2.308895  1.171  0.033 1.338 3  883
2.308914  1.297  0.025 1.320 3  884
2.308933  1.314  0.027 1.264 3  885
2.308952  1.293  0.021 1.195 3  886
2.308970  1.449  0.035 1.205 3  887
2.308989  1.398  0.039 1.274 3  888
2.309008  1.378  0.037 1.310 3  889
2.309027  1.363  0.042 1.307 3  890
2.309046  1.363  0.032 1.289 3  891
2.309065  1.372  0.032 1.277 3  892
2.309083  1.249  0.051 1.280 3  893
2.309102  1.082  0.033 1.274 3  894
2.309121  1.060  0.040 1.267 3  895
2.309140  1.207  0.029 1.281 3  896
2.309159  1.305  0.029 1.301 3  897
2.309177  1.317  0.027 1.307 3  898
2.309196  1.388  0.040 1.291 3  899
2.309215  1.343  0.031 1.240 3  900
2.309234  1.369  0.027 1.097 3  901
2.309253  0.890  0.028 0.857 3  902
2.309272  0.719  0.028 0.754 3  903
2.309290  0.949  0.022 0.928 3  904
2.309309  1.140  0.028 1.130 3  905
2.309328  1.214  0.030 1.172 3  906
2.309347  1.049  0.041 1.070 3  907
2.309366  0.906  0.028 0.970 3  908
2.309384  0.919  0.020 0.984 3  909
2.309403  0.999  0.030 1.016 3  910
2.309422  1.009  0.029 1.000 3  911
2.309441  1.180  0.038 1.046 3  912
2.309460  1.272  0.034 1.160 3  913
2.309478  1.247  0.036 1.218 3  914
2.309497  1.222  0.030 1.209 3  915
2.309516  1.111  0.032 1.168 3  916
2.309535  0.919  0.039 1.127 3  917
2.309554  1.034  0.037 1.111 3  918
2.309572  1.117  0.024 1.078 3  919
2.309591  1.082  0.031 0.998 3  920
2.309610  0.982  0.019 0.870 3  921
2.309629  0.841  0.040 0.685 3  922
2.309648  0.521  0.033 0.498 3  923
2.309666  0.594  0.024 0.473 3  924
2.309685  0.801  0.032 0.637 3  925
2.309704  0.959  0.011 0.816 3  926
2.309723  1.035  0.040 0.912 3  927
2.309741  1.024  0.038 0.991 3  928
2.309760  1.177  0.039 1.096 3  929
2.309779  1.259  0.034 1.172 3  930
2.309798  1.234  0.034 1.202 3  931
2.309817  1.288  0.043 1.224 3  932
2.309836  1.308  0.021 1.255 3  933
2.309854  1.376  0.030 1.282 3  934
2.309873  1.408  0.037 1.293 3  935
2.309892  1.389  0.034 1.289 3  936
2.309911  1.287  0.034 1.268 3  937
2.309929  1.249  0.036 1.245 3  938
2.309948  1.268  0.035 1.232 3  939
2.309967  1.358  0.022 1.205 3  940
2.309986  1.275  0.028 1.183 3  941
2.310004  1.235  0.028 1.206 3  942
2.310023  1.185  0.041 1.231 3  943
2.310042  1.182  0.033 1.211 3  944
2.310061  1.261  0.038 1.185 3  945
2.310080  1.220  0.037 1.183 3  946
2.310098  1.174  0.041 1.188 3  947
2.310117  1.026  0.035 1.224 3  948
2.310136  1.003  0.047 1.270 3  949
2.310155  0.943  0.050 1.279 3  950
2.310174  0.976  0.031 1.272 3  951
2.310192  1.203  0.026 1.288 3  952
2.310211  1.215  0.025 1.314 3  953
2.310230  1.198  0.053 1.321 3  954
2.310248  1.220  0.031 1.316 3  955
2.310267  1.362  0.049 1.312 3  956
2.310286  1.292  0.032 1.303 3  957
2.310305  1.248  0.027 1.287 3  958
2.310323  1.276  0.027 1.271 3  959
2.310342  1.183  0.038 1.265 3  960
2.310361  1.179  0.036 1.265 3  961
2.310380  1.183  0.030 1.265 3  962
2.310399  1.247  0.046 1.267 3  963
2.310417  1.262  0.035 1.276 3  964
2.310436  1.205  0.031 1.282 3  965
2.310455  1.231  0.037 1.276 3  966
2.310473  1.177  0.025 1.253 3  967
2.310492  1.142  0.048 1.212 3  968
2.310511  1.191  0.033 1.181 3  969
2.310530  1.237  0.041 1.179 3  970
2.310549  1.052  0.029 1.159 3  971
2.310567  0.942  0.027 1.120 3  972
2.310586  0.994  0.030 1.120 3  973
2.310605  1.035  0.036 1.156 3  974
2.310623  1.104  0.044 1.194 3  975
2.310642  1.175  0.033 1.220 3  976
2.310661  1.183  0.024 1.220 3  977
2.310679  1.273  0.034 1.200 3  978
2.310698  1.286  0.025 1.174 3  979
2.310717  1.134  0.032 1.136 3  980
2.310736  1.043  0.028 1.064 3  981
2.310755  0.854  0.029 0.921 3  982
2.310773  0.588  0.025 0.725 3  983
2.310792  0.538  0.032 0.586 3  984
2.310811  0.469  0.024 0.493 3  985
2.310829  0.518  0.029 0.429 3  986
2.310848  0.613  0.028 0.516 3  987
2.310867  0.809  0.031 0.708 3  988
2.310886  1.064  0.055 0.867 3  989
2.310905  1.137  0.026 0.961 3  990
2.310923  1.049  0.031 1.016 3  991
2.310942  1.149  0.037 1.075 3  992
2.310961  1.105  0.030 1.135 3  993
2.310979  1.020  0.027 1.173 3  994
2.310998  1.075  0.032 1.181 3  995
2.311017  1.091  0.029 1.171 3  996
2.311035  1.219  0.036 1.163 3  997
2.311054  1.239  0.044 1.152 3  998
2.311073  1.252  0.052 1.156 3  999
2.311091  1.215  0.030 1.175 3 1000
2.311110  1.122  0.027 1.152 3 1001
2.311129  1.004  0.025 1.054 3 1002
2.311148  0.893  0.027 0.924 3 1003
2.311166  0.882  0.036 0.936 3 1004
2.311185  1.091  0.030 1.067 3 1005
2.311204  1.084  0.022 1.096 3 1006
2.311223  0.933  0.027 0.985 3 1007
2.311241  0.901  0.028 0.903 3 1008
2.311260  1.022  0.032 0.988 3 1009
2.311279  1.160  0.037 1.133 3 1010
2.311297  1.290  0.030 1.215 3 1011
2.311316  1.254  0.021 1.234 3 1012
2.311335  1.296  0.044 1.234 3 1013
2.311353  1.212  0.038 1.235 3 1014
2.311372  1.272  0.029 1.228 3 1015
2.311391  1.192  0.040 1.234 3 1016
2.311409  1.363  0.035 1.247 3 1017
2.311428  1.250  0.034 1.245 3 1018
2.311447  1.183  0.040 1.238 3 1019
2.311466  1.081  0.034 1.218 3 1020
2.311484  1.149  0.025 1.162 3 1021
2.311503  1.192  0.035 1.136 3 1022
2.311522  1.327  0.028 1.178 3 1023
2.311540  1.258  0.035 1.213 3 1024
2.311559  1.401  0.038 1.236 3 1025
2.311578  1.401  0.045 1.256 3 1026
2.311596  1.321  0.028 1.244 3 1027
2.311615  1.217  0.020 1.196 3 1028
2.311634  1.141  0.037 1.147 3 1029
2.311652  1.110  0.026 1.154 3 1030
2.311671  1.102  0.032 1.199 3 1031
2.311690  1.029  0.036 1.236 3 1032
2.311708  1.168  0.036 1.243 3 1033
2.311727  1.192  0.036 1.238 3 1034
2.311746  1.195  0.042 1.237 3 1035
2.311764  1.215  0.027 1.226 3 1036
2.311783  1.310  0.040 1.198 3 1037
2.311802  1.204  0.037 1.179 3 1038
2.311821  1.253  0.035 1.177 3 1039
2.311839  1.224  0.033 1.181 3 1040
2.311858  1.055  0.028 1.167 3 1041
2.311877  1.038  0.026 1.131 3 1042
2.311895  1.022  0.027 1.109 3 1043
2.311914  1.093  0.027 1.111 3 1044
2.311933  1.157  0.034 1.089 3 1045
2.311951  1.039  0.031 1.036 3 1046
2.311970  1.060  0.022 0.969 3 1047
2.311988  1.037  0.030 0.877 3 1048
2.312007  0.797  0.040 0.733 3 1049
2.312026  0.535  0.027 0.546 3 1050
2.312044  0.307  0.027 0.435 3 1051
2.312063  0.496  0.033 0.518 3 1052
2.312082  0.780  0.030 0.708 3 1053
2.312100  0.949  0.027 0.871 3 1054
2.312119  1.090  0.034 0.973 3 1055
2.312138  1.162  0.048 1.035 3 1056
2.312156  1.194  0.026 1.082 3 1057
2.312175  1.250  0.034 1.113 3 1058
2.312194  1.159  0.031 1.142 3 1059
2.312212  1.049  0.031 1.176 3 1060
2.312231  1.102  0.028 1.200 3 1061
2.312250  1.091  0.032 1.215 3 1062
2.312268  1.187  0.034 1.225 3 1063
2.312287  1.023  0.037 1.222 3 1064
2.312305  1.051  0.048 1.215 3 1065
2.312324  1.084  0.033 1.216 3 1066
2.312343  1.158  0.029 1.220 3 1067
2.312361  1.171  0.024 1.231 3 1068
2.312380  1.285  0.035 1.242 3 1069
2.312399  1.248  0.033 1.234 3 1070
2.312417  1.271  0.026 1.197 3 1071
2.312436  1.165  0.026 1.149 3 1072
2.312455  1.125  0.023 1.151 3 1073
2.312473  1.209  0.024 1.193 3 1074
2.312492  1.281  0.037 1.211 3 1075
2.312510  1.276  0.035 1.204 3 1076
2.312529  1.215  0.024 1.203 3 1077
2.312548  1.256  0.036 1.210 3 1078
2.312567  1.235  0.028 1.219 3 1079
2.312585  1.129  0.027 1.225 3 1080
2.312604  1.139  0.024 1.216 3 1081
2.312622  1.123  0.031 1.203 3 1082
2.312641  1.087  0.030 1.188 3 1083
2.312660  1.137  0.031 1.166 3 1084
2.312678  1.153  0.032 1.129 3 1085
2.312697  1.064  0.026 1.076 3 1086
2.312716  0.933  0.023 1.045 3 1087
2.312734  0.935  0.026 1.076 3 1088
2.312752  1.096  0.033 1.112 3 1089
2.312771  1.129  0.031 1.130 3 1090
2.312790  1.157  0.031 1.137 3 1091
2.312809  1.074  0.030 1.087 3 1092
2.312827  0.909  0.036 1.022 3 1093
2.312846  1.053  0.030 1.060 3 1094
2.312864  1.184  0.032 1.152 3 1095
2.312883  1.206  0.030 1.199 3 1096
2.312901  1.188  0.023 1.215 3 1097
2.312920  1.209  0.030 1.225 3 1098
2.312939  1.170  0.036 1.224 3 1099
2.312957  1.155  0.034 1.210 3 1100
2.312976  1.237  0.031 1.195 3 1101
2.312994  1.194  0.026 1.189 3 1102
2.313013  1.281  0.032 1.197 3 1103
2.313032  1.291  0.034 1.208 3 1104
2.313051  1.279  0.031 1.204 3 1105
2.313069  1.350  0.035 1.193 3 1106
2.313087  1.377  0.040 1.186 3 1107
2.313106  1.338  0.026 1.177 3 1108
2.313125  1.273  0.031 1.162 3 1109
2.313143  1.186  0.027 1.139 3 1110
2.313162  1.160  0.026 1.106 3 1111
2.313180  1.226  0.026 1.059 3 1112
2.313199  1.152  0.032 1.011 3 1113
2.313218  0.968  0.033 0.964 3 1114
2.313236  0.911  0.026 0.890 3 1115
2.313255  0.783  0.034 0.760 3 1116
2.313273  0.550  0.022 0.581 3 1117
2.313292  0.427  0.031 0.432 3 1118
2.313311  0.502  0.040 0.451 3 1119
2.313329  0.747  0.028 0.618 3 1120
2.313348  0.896  0.027 0.787 3 1121
2.313367  0.903  0.036 0.898 3 1122
2.313385  0.997  0.026 0.959 3 1123
2.313404  1.019  0.031 0.977 3 1124
2.313422  1.125  0.032 0.990 3 1125
2.313441  1.137  0.025 1.036 3 1126
2.313459  1.173  0.028 1.085 3 1127
2.313478  1.117  0.026 1.110 3 1128
2.313496  1.183  0.029 1.124 3 1129
2.313515  1.005  0.036 1.125 3 1130
2.313534  1.107  0.031 1.106 3 1131
2.313552  1.150  0.039 1.088 3 1132
2.313571  1.258  0.033 1.080 3 1133
2.313590  1.214  0.037 1.050 3 1134
2.313608  1.029  0.030 0.979 3 1135
2.313627  0.822  0.029 0.835 3 1136
2.313645  0.751  0.035 0.751 3 1137
2.313664  0.847  0.021 0.847 3 1138
2.313682  1.009  0.027 0.945 3 1139
2.313701  1.047  0.026 0.987 3 1140
2.313719  1.155  0.032 1.070 3 1141
2.313738  1.099  0.022 1.141 3 1142
2.313756  1.026  0.035 1.169 3 1143
2.313775  1.193  0.029 1.183 3 1144
2.313794  1.324  0.032 1.193 3 1145
2.313812  1.217  0.042 1.192 3 1146
2.313831  1.237  0.032 1.181 3 1147
2.313849  1.272  0.043 1.178 3 1148
2.313868  1.263  0.037 1.188 3 1149
2.313886  1.194  0.042 1.194 3 1150
2.313905  1.132  0.032 1.189 3 1151
2.313923  1.091  0.031 1.178 3 1152
2.313942  1.003  0.031 1.164 3 1153
2.313961  1.116  0.018 1.131 3 1154
2.313979  1.069  0.027 1.105 3 1155
2.313998  1.105  0.030 1.118 3 1156
2.314016  1.235  0.039 1.143 3 1157
2.314035  1.259  0.028 1.151 3 1158
2.314053  1.239  0.047 1.145 3 1159
2.314072  1.266  0.032 1.138 3 1160
2.314090  1.092  0.030 1.136 3 1161
2.314109  0.948  0.030 1.117 3 1162
2.314127  0.898  0.022 1.089 3 1163
2.314146  1.001  0.031 1.101 3 1164
2.314164  1.007  0.022 1.138 3 1165
2.314183  0.910  0.036 1.154 3 1166
2.314202  0.885  0.038 1.143 3 1167
2.314220  0.934  0.029 1.100 3 1168
2.314239  0.975  0.025 0.979 3 1169
2.314257  0.690  0.030 0.770 3 1170
2.314276  0.527  0.026 0.652 3 1171
2.314294  0.748  0.034 0.758 3 1172
2.314313  1.021  0.024 0.901 3 1173
2.314331  1.033  0.022 0.958 3 1174
2.314350  0.841  0.031 1.001 3 1175
2.314368  0.853  0.037 1.038 3 1176
2.314387  0.889  0.024 1.026 3 1177
2.314405  1.039  0.036 1.004 3 1178
2.314424  0.914  0.034 1.009 3 1179
2.314442  0.737  0.033 0.988 3 1180
2.314461  0.796  0.035 0.947 3 1181
2.314480  0.829  0.037 0.938 3 1182
2.314498  0.785  0.030 0.925 3 1183
2.314517  0.669  0.036 0.874 3 1184
2.314535  0.671  0.036 0.781 3 1185
2.314553  0.531  0.038 0.624 3 1186
2.314572  0.196  0.040 0.450 3 1187
2.314591  0.211  0.030 0.374 3 1188
2.314609  0.414  0.041 0.462 3 1189
2.314628  0.648  0.025 0.632 3 1190
2.314646  0.874  0.027 0.773 3 1191
2.314665  0.976  0.026 0.874 3 1192
2.314683  1.047  0.029 0.948 3 1193
2.314702  0.990  0.035 0.989 3 1194
2.314720  1.032  0.029 1.020 3 1195
2.314739  1.152  0.025 1.064 3 1196
2.314757  1.273  0.029 1.102 3 1197
2.314776  1.230  0.018 1.124 3 1198
2.314794  1.265  0.037 1.131 3 1199
2.314813  1.348  0.034 1.122 3 1200
2.314831  1.207  0.029 1.110 3 1201
2.314850  1.109  0.026 1.082 3 1202
2.314868  0.967  0.026 0.976 3 1203
2.314887  0.763  0.031 0.835 3 1204
2.314905  0.807  0.023 0.849 3 1205
2.314924  1.028  0.041 1.003 3 1206
2.314942  1.140  0.046 1.120 3 1207
2.314960  1.195  0.038 1.168 3 1208
2.314979  1.104  0.032 1.181 3 1209
2.314998  1.214  0.030 1.174 3 1210
2.315016  1.221  0.025 1.159 3 1211
2.315035  1.225  0.021 1.157 3 1212
2.315053  1.187  0.048 1.166 3 1213
2.315072  1.237  0.034 1.173 3 1214
2.315090  1.223  0.033 1.174 3 1215
2.315109  1.074  0.026 1.175 3 1216
2.315127  1.144  0.033 1.178 3 1217
2.315146  1.092  0.031 1.187 3 1218
2.315164  1.163  0.029 1.196 3 1219
2.315182  1.195  0.026 1.192 3 1220
2.315201  1.195  0.030 1.187 3 1221
2.315219  1.301  0.038 1.200 3 1222
2.315238  1.297  0.036 1.210 3 1223
2.315256  1.281  0.028 1.198 3 1224
2.315275  1.175  0.036 1.164 3 1225
2.315293  1.083  0.030 1.135 3 1226
2.315312  1.083  0.030 1.135 3 1227
2.315330  1.008  0.021 1.142 3 1228
2.315349  1.095  0.041 1.131 3 1229
2.315367  1.110  0.024 1.125 3 1230
2.315386  1.238  0.042 1.130 3 1231
2.315404  1.170  0.027 1.129 3 1232
2.315423  1.233  0.049 1.130 3 1233
2.315441  1.207  0.034 1.113 3 1234
2.315459  1.224  0.024 1.084 3 1235
2.315478  0.956  0.024 1.109 3 1236
2.315496  0.939  0.036 1.166 3 1237
2.315515  1.059  0.023 1.196 3 1238
2.315533  1.232  0.030 1.195 3 1239
2.315552  1.254  0.039 1.182 3 1240
2.315570  1.279  0.028 1.169 3 1241
2.315589  1.264  0.027 1.160 3 1242
2.315607  1.345  0.034 1.167 3 1243
2.315626  1.182  0.028 1.186 3 1244
2.315644  0.967  0.032 1.195 3 1245
2.315663  1.023  0.037 1.186 3 1246
2.315681  1.251  0.024 1.162 3 1247
2.315700  1.129  0.038 1.129 3 1248
2.315718  1.183  0.031 1.095 3 1249
2.315737  1.129  0.031 1.067 3 1250
2.315755  1.091  0.030 1.043 3 1251
2.315773  1.112  0.034 1.045 3 1252
2.315792  1.070  0.032 1.051 3 1253
2.315810  0.939  0.028 1.001 3 1254
2.315829  0.835  0.029 0.894 3 1255
2.315847  0.735  0.032 0.806 3 1256
2.315866  0.729  0.027 0.754 3 1257
2.315884  0.713  0.033 0.674 3 1258
2.315902  0.493  0.032 0.546 3 1259
2.315921  0.366  0.033 0.425 3 1260
2.315939  0.366  0.030 0.445 3 1261
2.315958  0.716  0.030 0.604 3 1262
2.315976  0.893  0.034 0.760 3 1263
2.315995  0.942  0.032 0.838 3 1264
2.316013  0.887  0.027 0.872 3 1265
2.316031  0.933  0.031 0.932 3 1266
2.316050  0.998  0.029 1.005 3 1267
2.316068  1.129  0.041 1.060 3 1268
2.316087  1.090  0.020 1.101 3 1269
2.316105  1.089  0.026 1.122 3 1270
2.316124  1.141  0.026 1.102 3 1271
2.316142  1.095  0.028 1.017 3 1272
2.316160  0.977  0.052 0.948 3 1273
2.316179  1.044  0.039 1.000 3 1274
2.316197  1.137  0.036 1.078 3 1275
2.316216  1.150  0.034 1.112 3 1276
2.316234  1.042  0.031 1.139 3 1277
2.316252  1.079  0.024 1.153 3 1278
2.316271  1.095  0.037 1.145 3 1279
2.316289  1.188  0.047 1.151 3 1280
2.316308  1.128  0.044 1.177 3 1281
2.316326  1.121  0.030 1.189 3 1282
2.316344  1.190  0.036 1.179 3 1283
2.316363  1.079  0.052 1.175 3 1284
2.316381  1.188  0.039 1.180 3 1285
2.316400  1.132  0.036 1.143 3 1286
2.316418  0.887  0.031 1.061 3 1287
2.316437  0.991  0.028 1.042 3 1288
2.316455  1.134  0.036 1.115 3 1289
2.316473  1.181  0.038 1.179 3 1290
2.316492  1.322  0.055 1.201 3 1291
2.316510  1.235  0.039 1.204 3 1292
2.316529  1.395  0.049 1.205 3 1293
2.316547  1.168  0.037 1.205 3 1294
2.316566  1.252  0.038 1.182 3 1295
2.316584  1.299  0.042 1.141 3 1296
2.316602  1.282  0.026 1.111 3 1297
2.316621  1.288  0.034 1.085 3 1298
2.316639  1.324  0.025 1.081 3 1299
2.316657  1.261  0.038 1.129 3 1300
2.316676  1.101  0.030 1.182 3 1301
2.316694  1.012  0.022 1.199 3 1302
2.316713  1.015  0.038 1.167 3 1303
2.316731  1.055  0.047 1.012 3 1304
2.316786  1.253  0.043 1.064 3 1305
2.316805  1.167  0.035 1.183 3 1306
2.316823  1.182  0.037 1.197 3 1307
2.316841  1.367  0.032 1.203 3 1308
2.316860  1.340  0.038 1.206 3 1309
2.316878  0.985  0.046 1.204 3 1310
2.316897  0.850  0.043 1.198 3 1311
2.316915  0.950  0.062 1.190 3 1312
2.316933  0.957  0.051 1.189 3 1313
2.316952  1.107  0.038 1.191 3 1314
2.316970  1.135  0.038 1.180 3 1315
2.316988  1.137  0.036 1.156 3 1316
2.317007  1.016  0.035 1.133 3 1317
2.317025  0.979  0.036 1.105 3 1318
2.317044  0.943  0.044 1.028 3 1319
2.317135  1.061  0.035 0.985 3 1320
2.317154  1.001  0.025 0.968 3 1321
2.317172  0.953  0.032 0.806 3 1322
2.317191  0.671  0.032 0.613 3 1323
2.317209  0.488  0.039 0.696 3 1324
2.317319  0.515  0.032 0.499 3 1325
2.317337  0.748  0.038 0.630 3 1326
2.317356  0.733  0.027 0.757 3 1327
2.317374  0.765  0.034 0.823 3 1328
2.317392  0.844  0.060 0.905 3 1329
2.317411  0.873  0.024 1.048 3 1330
2.317484  1.142  0.034 1.096 3 1331
2.317502  1.131  0.033 1.125 3 1332
2.317521  1.153  0.025 1.148 3 1333
2.317539  1.198  0.029 1.154 3 1334
2.317558  1.229  0.032 1.157 3 1335
2.317576  1.195  0.041 1.150 3 1336
2.317594  1.102  0.048 1.120 3 1337
2.317613  1.018  0.035 1.103 3 1338
2.317631  0.957  0.040 1.123 3 1339
2.317649  1.051  0.031 1.149 3 1340
2.317667  1.160  0.038 1.156 3 1341
2.317686  1.286  0.028 1.152 3 1342
2.317704  1.247  0.031 1.154 3 1343
2.317723  1.129  0.040 1.137 3 1344
2.317741  1.040  0.029 1.087 3 1345
2.317759  1.236  0.037 1.075 3 1346
2.317778  1.107  0.036 1.129 3 1347
2.317796  0.999  0.041 1.166 3 1348
2.317814  1.037  0.028 1.147 3 1349
2.317833  1.041  0.033 1.094 3 1350
2.317851  1.060  0.045 1.036 3 1351
2.317869  1.026  0.057 1.045 3 1352
2.317888  1.089  0.044 1.126 3 1353
2.317906  1.155  0.046 1.189 3 1354
2.317924  1.247  0.056 1.207 3 1355
2.317942  1.272  0.047 1.200 3 1356
2.317961  1.264  0.051 1.192 3 1357
2.317979  1.304  0.033 1.197 3 1358
2.317997  1.186  0.033 1.206 3 1359
2.318016  1.384  0.059 1.198 3 1360
2.318034  1.173  0.040 1.143 3 1361
2.318052  0.930  0.058 1.030 3 1362
2.318071  0.794  0.057 0.909 3 1363
2.318089  0.849  0.035 0.910 3 1364
2.318107  1.111  0.043 1.038 3 1365
2.318125  1.227  0.027 1.146 3 1366
2.318144  1.243  0.040 1.192 3 1367
2.318162  1.291  0.047 1.204 3 1368
2.318181  1.208  0.047 1.198 3 1369
2.318199  1.188  0.051 1.189 3 1370
2.318217  1.219  0.036 1.183 3 1371
2.318235  1.233  0.035 1.186 3 1372
2.318254  1.113  0.027 1.195 3 1373
2.318272  1.130  0.027 1.197 3 1374
2.318290  1.266  0.027 1.196 3 1375
2.318309  1.290  0.040 1.203 3 1376
2.318327  1.214  0.034 1.211 3 1377
2.318345  1.195  0.039 1.218 3 1378
2.318364  1.088  0.039 1.223 3 1379
2.318382  1.260  0.048 1.223 3 1380
2.318400  1.208  0.031 1.211 3 1381
2.318419  1.306  0.025 1.196 3 1382
2.318437  1.307  0.035 1.179 3 1383
2.318455  1.224  0.031 1.156 3 1384
2.318473  1.283  0.034 1.145 3 1385
2.318491  1.195  0.034 1.153 3 1386
2.318510  1.111  0.030 1.160 3 1387
2.318528  1.112  0.031 1.155 3 1388
2.318547  1.162  0.018 1.147 3 1389
2.318565  1.124  0.032 1.135 3 1390
2.318583  1.154  0.046 1.113 3 1391
2.318601  0.967  0.049 1.082 3 1392
2.318620  0.964  0.055 1.043 3 1393
2.318638  0.979  0.032 0.987 3 1394
2.318656  0.858  0.029 0.904 3 1395
2.318674  0.824  0.033 0.781 3 1396
2.318693  0.625  0.024 0.606 3 1397
2.318711  0.465  0.027 0.446 3 1398
2.318729  0.474  0.048 0.446 3 1399
2.318748  0.642  0.034 0.607 3 1400
2.318766  0.858  0.048 0.789 3 1401
2.318784  0.925  0.024 0.923 3 1402
2.318802  0.958  0.042 1.010 3 1403
2.318821  1.079  0.052 1.063 3 1404
2.318839  1.091  0.031 1.094 3 1405
2.318857  1.122  0.053 1.116 3 1406
2.318876  1.107  0.038 1.129 3 1407
2.318894  1.244  0.029 1.138 3 1408
2.318912  1.250  0.056 1.144 3 1409
2.318930  1.129  0.030 1.144 3 1410
2.318949  1.218  0.035 1.155 3 1411
2.318967  1.266  0.031 1.180 3 1412
2.318985  1.264  0.033 1.201 3 1413
2.319003  1.289  0.025 1.212 3 1414
2.319022  1.303  0.033 1.209 3 1415
2.319040  1.249  0.031 1.181 3 1416
2.319058  1.113  0.036 1.129 3 1417
2.319076  1.174  0.029 1.080 3 1418
2.319095  1.183  0.028 1.032 3 1419
2.319113  1.176  0.033 0.980 3 1420
2.319131  0.955  0.041 0.947 3 1421
2.319149  0.769  0.040 0.936 3 1422
2.319168  0.702  0.032 0.994 3 1423
2.319186  0.874  0.025 1.114 3 1424
2.319204  0.988  0.034 1.204 3 1425
2.319222  1.152  0.037 1.239 3 1426
2.319241  1.165  0.034 1.238 3 1427
2.319259  1.119  0.031 1.202 3 1428
2.319277  1.165  0.035 1.137 3 1429
2.319295  1.063  0.036 1.119 3 1430
2.319314  1.046  0.032 1.171 3 1431
2.319332  1.184  0.026 1.227 3 1432
2.319350  1.188  0.024 1.257 3 1433
2.319368  1.278  0.036 1.269 3 1434
2.319386  1.289  0.034 1.275 3 1435
2.319405  1.311  0.037 1.277 3 1436
2.319423  1.286  0.030 1.275 3 1437
2.319441  1.346  0.041 1.265 3 1438
2.319460  1.271  0.033 1.252 3 1439
2.319478  1.269  0.030 1.247 3 1440
2.319496  1.164  0.037 1.256 3 1441
2.319514  1.342  0.029 1.264 3 1442
2.319532  1.370  0.030 1.254 3 1443
2.319551  1.332  0.025 1.222 3 1444
2.319569  1.210  0.021 1.154 3 1445
2.319587  0.984  0.022 1.047 3 1446
2.319605  1.059  0.028 1.014 3 1447
2.319624  1.174  0.044 1.107 3 1448
2.319642  1.234  0.041 1.192 3 1449
2.319660  1.269  0.026 1.212 3 1450
2.319678  1.245  0.050 1.219 3 1451
2.319696  1.186  0.046 1.238 3 1452
2.319715  1.148  0.060 1.252 3 1453
2.319733  1.205  0.032 1.257 3 1454
2.319751  1.278  0.021 1.256 3 1455
2.319769  1.210  0.031 1.250 3 1456
2.319788  1.146  0.022 1.241 3 1457
2.319806  1.166  0.024 1.230 3 1458
2.319824  1.109  0.035 1.204 3 1459
2.319842  1.130  0.035 1.141 3 1460
2.319860  0.981  0.032 1.094 3 1461
2.319879  1.065  0.026 1.135 3 1462
2.319897  1.029  0.029 1.199 3 1463
2.319915  1.007  0.021 1.211 3 1464
2.319933  1.154  0.022 1.167 3 1465
2.319952  1.208  0.033 1.087 3 1466
2.319970  1.298  0.058 1.039 3 1467
2.319988  1.146  0.030 1.012 3 1468
2.320006  0.922  0.028 0.923 3 1469
2.320024  0.754  0.046 0.870 3 1470
2.320042  0.807  0.028 0.957 3 1471
2.320061  0.947  0.031 1.043 3 1472
2.320079  0.973  0.040 1.041 3 1473
2.320097  0.959  0.026 0.983 3 1474
2.320115  0.891  0.028 0.890 3 1475
2.320133  0.843  0.027 0.759 3 1476
2.320152  0.597  0.026 0.584 3 1477
2.320170  0.381  0.023 0.441 3 1478
2.320188  0.467  0.043 0.456 3 1479
2.320206  0.690  0.033 0.609 3 1480
2.320225  0.955  0.032 0.780 3 1481
2.320243  1.031  0.027 0.909 3 1482
2.320261  1.077  0.032 0.991 3 1483
2.320279  1.106  0.034 1.041 3 1484
2.320297  1.148  0.041 1.057 3 1485
2.320315  1.079  0.040 1.031 3 1486
2.320334  0.984  0.038 1.014 3 1487
2.320352  0.894  0.049 1.057 3 1488
2.320370  0.907  0.029 1.120 3 1489
2.320388  1.186  0.041 1.168 3 1490
2.320406  1.200  0.023 1.191 3 1491
2.320424  1.191  0.040 1.188 3 1492
2.320442  1.125  0.032 1.152 3 1493
2.320461  0.922  0.031 1.077 3 1494
2.320479  0.747  0.033 1.023 3 1495
2.320497  0.937  0.029 1.042 3 1496
2.320515  1.116  0.030 1.066 3 1497
2.320534  1.072  0.047 1.069 3 1498
2.320552  1.156  0.029 1.097 3 1499
2.320570  1.283  0.042 1.139 3 1500
2.320588  1.295  0.039 1.153 3 1501
2.320606  1.264  0.040 1.140 3 1502
2.320624  1.126  0.031 1.121 3 1503
2.320642  1.129  0.042 1.124 3 1504
2.320661  1.108  0.039 1.161 3 1505
2.320679  1.225  0.047 1.194 3 1506
2.320697  1.175  0.040 1.188 3 1507
2.320715  1.238  0.033 1.145 3 1508
2.320733  1.192  0.038 1.098 3 1509
2.320751  1.086  0.055 1.053 3 1510
2.320770  0.994  0.030 0.950 3 1511
2.320788  0.800  0.025 0.863 3 1512
2.320806  0.829  0.048 0.936 3 1513
2.320824  0.883  0.031 1.077 3 1514
2.320842  1.038  0.031 1.151 3 1515
2.320860  1.116  0.048 1.162 3 1516
2.320879  1.094  0.040 1.134 3 1517
2.320897  1.070  0.039 1.061 3 1518
2.320915  0.901  0.030 0.986 3 1519
2.320933  1.009  0.030 0.990 3 1520
2.320951  1.247  0.053 1.061 3 1521
2.320969  1.410  0.040 1.140 3 1522
2.320987  1.331  0.039 1.184 3 1523
2.321006  1.264  0.031 1.196 3 1524
2.321024  1.273  0.038 1.195 3 1525
2.321042  1.271  0.035 1.191 3 1526
2.321060  1.388  0.062 1.177 3 1527
2.321078  1.363  0.036 1.143 3 1528
2.321096  1.351  0.036 1.116 3 1529
2.321114  1.295  0.033 1.124 3 1530
2.321132  1.262  0.048 1.151 3 1531
2.321151  1.229  0.054 1.172 3 1532
2.321169  1.105  0.033 1.179 3 1533
2.321187  1.151  0.048 1.168 3 1534
2.321205  1.094  0.039 1.127 3 1535
2.321223  1.056  0.030 1.052 3 1536
2.321241  1.033  0.049 1.013 3 1537
2.321259  1.095  0.036 1.060 3 1538
2.321278  1.295  0.038 1.125 3 1539
2.321296  1.223  0.045 1.154 3 1540
2.321314  1.202  0.033 1.158 3 1541
2.321332  1.242  0.027 1.149 3 1542
2.321350  1.260  0.039 1.127 3 1543
2.321368  1.193  0.033 1.092 3 1544
2.321386  1.092  0.034 1.074 3 1545
2.321404  1.179  0.028 1.082 3 1546
2.321423  1.267  0.041 1.085 3 1547
2.321441  1.237  0.030 1.078 3 1548
2.321459  1.163  0.034 1.072 3 1549
2.321477  1.091  0.026 1.064 3 1550
2.321495  1.152  0.029 1.038 3 1551
2.321513  1.088  0.043 0.968 3 1552
2.321531  0.929  0.030 0.851 3 1553
2.321549  1.016  0.044 0.808 3 1554
2.321568  1.160  0.046 0.874 3 1555
2.321586  1.140  0.048 0.916 3 1556
2.321604  1.018  0.057 0.880 3 1557
2.321622  0.908  0.036 0.787 3 1558
2.321640  0.756  0.061 0.638 3 1559
2.321658  0.506  0.035 0.465 3 1560
2.321676  0.345  0.039 0.392 3 1561
2.321694  0.640  0.029 0.494 3 1562
2.321712  0.910  0.052 0.664 3 1563
2.321730  1.024  0.046 0.794 3 1564
2.321749  1.041  0.031 0.846 3 1565
2.321767  0.970  0.027 0.829 3 1566
2.321785  0.950  0.049 0.825 3 1567
2.321803  0.948  0.032 0.894 3 1568
2.321821  0.956  0.027 0.964 3 1569
2.321839  0.896  0.030 0.995 3 1570
2.321857  0.887  0.032 1.019 3 1571
2.321875  0.666  0.040 1.036 3 1572
2.321893  0.668  0.034 1.031 3 1573
2.321912  0.657  0.029 1.016 3 1574
2.321929  0.851  0.041 0.982 3 1575
2.321948  0.921  0.035 0.904 3 1576
2.321966  0.987  0.035 0.844 3 1577
2.321984  0.995  0.039 0.891 3 1578
2.322002  0.933  0.025 0.977 3 1579
2.322020  0.951  0.048 1.014 3 1580
2.322038  0.827  0.041 0.998 3 1581
2.322056  0.841  0.033 0.963 3 1582
2.322074  0.824  0.046 0.956 3 1583
2.322092  0.978  0.039 0.980 3 1584
2.322110  0.939  0.042 0.998 3 1585
2.322129  0.862  0.034 0.985 3 1586
2.322147  0.878  0.037 0.953 3 1587
2.322165  0.991  0.031 0.934 3 1588
2.322183  1.018  0.032 0.916 3 1589
2.322201  0.945  0.021 0.852 3 1590
2.322219  0.614  0.034 0.714 3 1591
2.322237  0.283  0.035 0.541 3 1592
2.322255  0.107  0.022 0.446 3 1593
2.322273  0.147  0.034 0.472 3 1594
2.322291  0.197  0.027 0.538 3 1595
2.322309  0.170  0.030 0.553 3 1596
2.322327  0.137  0.025 0.538 3 1597
2.322345  0.169  0.032 0.563 3 1598
2.322363  0.242  0.045 0.660 3 1599
2.322381  0.363  0.038 0.721 3 1600
2.322400  0.407  0.037 0.677 3 1601
2.322417  0.393  0.041 0.634 3 1602
2.322436  0.379  0.027 0.611 3 1603
2.322454  0.373  0.032 0.582 3 1604
2.322472  0.642  0.029 0.640 3 1605
2.322490  0.785  0.026 0.730 3 1606
2.322508  0.659  0.041 0.742 3 1607
2.322526  0.595  0.023 0.708 3 1608
2.322544  0.548  0.024 0.675 3 1609
2.322562  0.683  0.028 0.696 3 1610
2.322580  0.658  0.025 0.702 3 1611
2.322598  0.562  0.050 0.622 3 1612
2.322616  0.646  0.043 0.606 3 1613
2.322634  0.791  0.041 0.731 3 1614
2.322652  0.979  0.033 0.840 3 1615
2.322670  0.969  0.036 0.853 3 1616
2.322688  0.877  0.038 0.823 3 1617
2.322706  0.766  0.040 0.766 3 1618
2.322725  0.721  0.040 0.679 3 1619
2.322742  0.656  0.043 0.631 3 1620
2.322761  0.650  0.029 0.634 3 1621
2.322779  0.579  0.027 0.614 3 1622
2.322797  0.457  0.050 0.565 3 1623
2.322814  0.572  0.034 0.604 3 1624
2.322833  0.728  0.031 0.740 3 1625
2.322851  0.913  0.023 0.834 3 1626
2.322869  1.009  0.025 0.883 3 1627
2.322887  1.064  0.021 0.933 3 1628
2.322905  1.017  0.028 0.932 3 1629
2.322923  0.906  0.035 0.850 3 1630
2.322941  0.661  0.037 0.745 3 1631
2.322959  0.655  0.040 0.734 3 1632
2.322977  0.803  0.033 0.812 3 1633
2.322995  0.854  0.030 0.845 3 1634
2.323013  0.727  0.038 0.757 3 1635
2.323031  0.553  0.031 0.615 3 1636
2.323049  0.616  0.038 0.595 3 1637
2.323067  0.778  0.026 0.730 3 1638
2.323085  0.981  0.035 0.859 3 1639
2.323103  1.083  0.044 0.900 3 1640
2.323121  1.051  0.043 0.867 3 1641
2.323139  0.963  0.035 0.798 3 1642
2.323157  0.949  0.035 0.733 3 1643
2.323175  0.824  0.035 0.639 3 1644
2.323193  0.561  0.033 0.489 3 1645
2.323211  0.422  0.034 0.392 3 1646
2.323229  0.536  0.025 0.460 3 1647
2.323247  0.714  0.031 0.617 3 1648
2.323265  0.821  0.029 0.726 3 1649
2.323283  0.727  0.030 0.731 3 1650
2.323301  0.537  0.031 0.631 3 1651
2.323319  0.441  0.031 0.551 3 1652
2.323337  0.538  0.051 0.624 3 1653
2.323355  0.668  0.037 0.774 3 1654
2.323373  0.924  0.042 0.861 3 1655
2.323391  0.937  0.035 0.875 3 1656
2.323409  1.023  0.038 0.911 3 1657
2.323427  1.041  0.038 0.981 3 1658
2.323445  1.073  0.027 1.024 3 1659
2.323463  1.274  0.052 1.030 3 1660
2.323481  1.160  0.045 1.003 3 1661
2.323499  1.005  0.024 0.933 3 1662
2.323518  0.885  0.027 0.841 3 1663
2.323535  0.794  0.025 0.822 3 1664
2.323553  0.877  0.033 0.882 3 1665
2.323571  0.952  0.028 0.881 3 1666
2.323589  0.789  0.032 0.760 3 1667
2.323607  0.595  0.036 0.586 3 1668
2.323625  0.443  0.033 0.486 3 1669
2.323643  0.485  0.045 0.531 3 1670
2.323661  0.792  0.034 0.702 3 1671
2.323679  0.972  0.031 0.872 3 1672
2.323697  1.120  0.042 0.973 3 1673
2.323715  1.160  0.035 1.033 3 1674
2.323733  1.134  0.036 1.070 3 1675
2.323751  1.138  0.029 1.088 3 1676
2.323769  1.103  0.043 1.094 3 1677
2.323787  1.143  0.034 1.094 3 1678
2.323805  1.155  0.036 1.092 3 1679
2.323823  1.055  0.029 1.077 3 1680
2.323841  1.086  0.056 1.024 3 1681
2.323859  0.896  0.054 0.920 3 1682
2.323877  0.820  0.058 0.846 3 1683
2.323895  0.880  0.044 0.889 3 1684
2.323913  1.003  0.049 0.955 3 1685
2.323931  1.003  0.026 0.954 3 1686
2.323949  0.885  0.030 0.906 3 1687
2.323967  0.578  0.031 0.800 3 1688
2.323985  0.469  0.067 0.638 3 1689
2.324003  0.507  0.054 0.577 3 1690
2.324021  0.675  0.051 0.707 3 1691
2.324039  0.871  0.026 0.879 3 1692
2.324057  1.035  0.030 0.981 3 1693
2.324075  1.136  0.020 1.038 3 1694
2.324093  1.100  0.030 1.069 3 1695
2.324111  1.173  0.025 1.070 3 1696
2.324129  1.154  0.045 1.066 3 1697
2.324147  1.095  0.033 1.080 3 1698
2.324165  1.175  0.024 1.099 3 1699
2.324183  1.184  0.030 1.108 3 1700
2.324201  1.149  0.036 1.103 3 1701
2.324218  1.132  0.039 1.082 3 1702
2.324236  1.026  0.034 1.025 3 1703
2.324254  0.832  0.032 0.907 3 1704
2.324272  0.729  0.034 0.799 3 1705
2.324290  0.711  0.039 0.801 3 1706
2.324308  0.926  0.034 0.851 3 1707
2.324326  0.864  0.036 0.847 3 1708
2.324344  0.790  0.030 0.838 3 1709
2.324362  0.625  0.029 0.808 3 1710
2.324380  0.458  0.024 0.680 3 1711
2.324398  0.471  0.025 0.558 3 1712
2.324416  0.512  0.041 0.601 3 1713
2.324434  0.742  0.036 0.724 3 1714
2.324452  0.756  0.028 0.811 3 1715
2.324470  0.751  0.026 0.882 3 1716
2.324488  0.743  0.033 0.943 3 1717
2.324506  0.915  0.027 0.997 3 1718
2.324523  1.030  0.030 1.044 3 1719
2.324541  1.089  0.032 1.068 3 1720
2.324559  1.093  0.030 1.069 3 1721
2.324577  1.106  0.030 1.059 3 1722
2.324595  1.087  0.038 1.057 3 1723
2.324613  0.997  0.043 1.063 3 1724
2.324631  1.023  0.032 1.061 3 1725
2.324649  0.982  0.043 1.043 3 1726
2.324667  0.981  0.037 0.998 3 1727
2.324685  0.899  0.029 0.915 3 1728
2.324703  0.742  0.028 0.827 3 1729
2.324721  0.925  0.030 0.792 3 1730
2.324739  0.857  0.036 0.760 3 1731
2.324757  0.609  0.027 0.651 3 1732
2.324775  0.442  0.038 0.488 3 1733
2.324793  0.323  0.027 0.397 3 1734
2.324811  0.406  0.022 0.431 3 1735
2.324828  0.369  0.027 0.469 3 1736
2.324846  0.436  0.037 0.499 3 1737
2.324864  0.569  0.029 0.627 3 1738
2.324882  0.703  0.035 0.784 3 1739
2.324900  0.883  0.039 0.885 3 1740
2.324918  0.913  0.029 0.946 3 1741
2.324936  0.983  0.025 0.994 3 1742
2.324954  0.982  0.027 1.033 3 1743
2.324971  1.107  0.040 1.057 3 1744
2.324990  1.008  0.037 1.067 3 1745
2.325007  0.995  0.027 1.070 3 1746
2.325026  1.145  0.043 1.072 3 1747
2.325043  1.136  0.035 1.075 3 1748
2.325061  1.241  0.047 1.080 3 1749
2.325079  1.129  0.050 1.073 3 1750
2.325097  1.064  0.037 1.060 3 1751
2.325115  1.098  0.030 1.054 3 1752
2.325133  1.151  0.028 1.047 3 1753
2.325151  1.048  0.026 1.017 3 1754
2.325169  0.937  0.048 0.946 3 1755
2.325187  0.809  0.036 0.887 3 1756
2.325204  0.908  0.022 0.911 3 1757
2.325222  1.035  0.033 0.962 3 1758
2.325240  1.010  0.038 0.966 3 1759
2.325258  0.949  0.033 0.942 3 1760
2.325276  0.983  0.026 0.899 3 1761
2.325294  0.824  0.041 0.790 3 1762
2.325312  0.543  0.028 0.618 3 1763
2.325330  0.468  0.027 0.528 3 1764
2.325347  0.569  0.036 0.634 3 1765
2.325365  0.814  0.031 0.810 3 1766
2.325383  0.884  0.031 0.930 3 1767
2.325401  0.976  0.033 0.980 3 1768
2.325419  0.961  0.034 0.963 3 1769
2.325437  0.836  0.024 0.897 3 1770
2.325455  0.664  0.039 0.846 3 1771
2.325473  0.679  0.034 0.858 3 1772
2.325490  0.638  0.047 0.926 3 1773
2.325508  0.554  0.060 0.979 3 1774
2.325526  0.677  0.058 0.968 3 1775
2.325544  0.958  0.044 0.905 3 1776
2.325562  0.771  0.029 0.841 3 1777
2.325580  0.743  0.052 0.840 3 1778
2.325598  0.605  0.033 0.916 3 1779
2.325616  0.687  0.020 0.990 3 1780
2.325634  0.778  0.046 1.009 3 1781
2.325651  0.868  0.048 0.986 3 1782
2.325669  0.864  0.052 0.924 3 1783
2.325687  0.583  0.038 0.848 3 1784
2.325705  0.606  0.036 0.834 3 1785
2.325723  0.834  0.034 0.897 3 1786
2.325741  1.011  0.032 0.968 3 1787
2.325759  0.947  0.036 0.989 3 1788
2.325777  0.995  0.034 0.972 3 1789
2.325794  0.942  0.052 0.927 3 1790
2.325812  0.800  0.043 0.830 3 1791
2.325830  0.479  0.030 0.668 3 1792
2.325848  0.359  0.027 0.524 3 1793
2.325866  0.410  0.029 0.526 3 1794
2.325884  0.636  0.043 0.629 3 1795
2.325902  0.813  0.031 0.731 3 1796
2.325920  0.905  0.056 0.823 3 1797
2.325937  0.938  0.043 0.897 3 1798
2.325955  1.030  0.049 0.955 3 1799
2.325973  1.127  0.037 0.996 3 1800
2.325991  1.179  0.017 1.015 3 1801
2.326009  1.245  0.054 1.022 3 1802
2.326027  1.164  0.039 1.028 3 1803
2.326045  1.259  0.047 1.043 3 1804
2.326062  1.339  0.068 1.063 3 1805
2.326080  1.199  0.053 1.075 3 1806
2.326098  1.214  0.035 1.083 3 1807
2.326116  1.195  0.040 1.089 3 1808
2.326134  1.167  0.039 1.089 3 1809
2.326151  1.181  0.036 1.084 3 1810
2.326169  1.207  0.028 1.078 3 1811
2.326187  1.212  0.031 1.063 3 1812
2.326205  1.190  0.038 1.034 3 1813
2.326223  1.062  0.041 0.999 3 1814
2.326241  1.202  0.059 0.963 3 1815
2.326259  0.949  0.026 0.913 3 1816
2.326277  0.834  0.020 0.882 3 1817
2.326294  1.020  0.048 0.895 3 1818
2.326312  1.096  0.029 0.900 3 1819
2.326330  1.141  0.037 0.876 3 1820
2.326348  1.124  0.059 0.824 3 1821
2.326365  0.903  0.035 0.725 3 1822
2.326383  0.682  0.030 0.576 3 1823
2.326401  0.349  0.037 0.424 3 1824
2.326419  0.386  0.060 0.383 3 1825
2.326437  0.564  0.028 0.492 3 1826
2.326455  0.861  0.041 0.652 3 1827
2.326473  1.090  0.082 0.779 3 1828
2.326490  1.083  0.054 0.864 3 1829
2.326508  0.960  0.038 0.923 3 1830
2.326526  0.984  0.041 0.961 3 1831
2.326544  0.998  0.069 0.990 3 1832
2.326562  0.998  0.051 1.016 3 1833
2.326580  1.096  0.049 1.036 3 1834
2.326597  1.190  0.046 1.045 3 1835
2.326615  1.199  0.042 1.057 3 1836
2.326633  1.227  0.033 1.074 3 1837
2.326651  1.082  0.034 1.079 3 1838
2.326669  1.051  0.032 1.055 3 1839
2.326686  0.898  0.037 1.000 3 1840
2.326704  0.856  0.049 0.929 3 1841
2.326722  0.873  0.044 0.907 3 1842
2.326740  1.083  0.042 0.964 3 1843
2.326758  1.117  0.031 1.030 3 1844
2.326775  1.031  0.029 1.064 3 1845
2.326793  1.080  0.053 1.082 3 1846
2.326811  0.992  0.032 1.087 3 1847
2.326829  1.158  0.037 1.078 3 1848
2.326847  1.066  0.027 1.059 3 1849
2.326864  1.002  0.035 1.009 3 1850
2.326882  0.825  0.038 0.957 3 1851
2.326900  0.847  0.017 0.970 3 1852
2.326918  1.024  0.029 1.018 3 1853
2.326936  1.158  0.040 1.038 3 1854
2.326953  1.093  0.031 1.013 3 1855
2.326971  1.064  0.043 0.945 3 1856
2.326989  0.858  0.030 0.824 3 1857
2.327007  0.509  0.038 0.647 3 1858
2.327024  0.404  0.033 0.519 3 1859
2.327042  0.439  0.038 0.578 3 1860
2.327060  0.743  0.037 0.759 3 1861
2.327078  0.876  0.033 0.913 3 1862
2.327096  0.933  0.041 1.003 3 1863
2.327113  0.904  0.043 1.051 3 1864
2.327131  1.025  0.026 1.080 3 1865
2.327149  1.094  0.023 1.096 3 1866
2.327167  1.137  0.040 1.085 3 1867
2.327185  1.183  0.022 1.035 3 1868
2.327203  1.192  0.050 1.003 3 1869
2.327220  1.242  0.041 1.049 3 1870
2.327238  1.197  0.039 1.114 3 1871
2.327256  1.142  0.038 1.142 3 1872
2.327274  1.066  0.032 1.148 3 1873
2.327291  1.111  0.048 1.153 3 1874
2.327309  1.181  0.034 1.158 3 1875
2.327327  1.146  0.026 1.161 3 1876
2.327345  1.206  0.048 1.164 3 1877
2.327362  0.999  0.038 1.162 3 1878
2.327380  1.122  0.046 1.145 3 1879
2.327398  1.057  0.043 1.091 3 1880
2.327416  0.787  0.040 0.968 3 1881
2.327433  0.843  0.063 0.856 3 1882
2.327451  0.891  0.052 0.875 3 1883
2.327469  0.827  0.026 0.951 3 1884
2.327487  0.817  0.035 0.952 3 1885
2.327504  0.791  0.031 0.886 3 1886
2.327522  0.678  0.026 0.809 3 1887
2.327540  0.682  0.033 0.747 3 1888
2.327558  0.818  0.029 0.793 3 1889
2.327575  0.919  0.028 0.926 3 1890
2.327593  1.029  0.032 1.006 3 1891
2.327611  0.983  0.030 0.994 3 1892
2.327629  0.961  0.031 0.910 3 1893
2.327646  0.758  0.028 0.755 3 1894
2.327664  0.542  0.042 0.578 3 1895
2.327682  0.508  0.042 0.530 3 1896
2.327700  0.684  0.028 0.666 3 1897
2.327718  0.848  0.039 0.838 3 1898
2.327735  0.984  0.032 0.954 3 1899
2.327753  1.097  0.046 1.027 3 1900
2.327771  1.052  0.027 1.067 3 1901
2.327788  1.155  0.026 1.081 3 1902
2.327806  1.233  0.041 1.079 3 1903
2.327824  1.211  0.031 1.085 3 1904
2.327842  1.189  0.033 1.101 3 1905
2.327859  1.123  0.022 1.098 3 1906
2.327877  1.054  0.038 1.053 3 1907
2.327895  0.971  0.037 1.000 3 1908
2.327913  0.886  0.034 1.005 3 1909
2.327930  0.934  0.024 1.047 3 1910
2.327948  1.087  0.026 1.061 3 1911
2.327966  1.001  0.038 1.020 3 1912
2.327984  0.851  0.035 0.925 3 1913
2.328001  0.712  0.032 0.835 3 1914
2.328019  0.781  0.028 0.785 3 1915
2.328037  0.611  0.025 0.692 3 1916
2.328055  0.293  0.032 0.528 3 1917
2.328072  0.267  0.042 0.428 3 1918
2.328090  0.503  0.039 0.513 3 1919
2.328108  0.799  0.026 0.698 3 1920
2.328126  0.834  0.035 0.853 3 1921
2.328143  0.950  0.033 0.954 3 1922
2.328161  1.041  0.034 1.020 3 1923
2.328179  1.072  0.024 1.053 3 1924
2.328196  1.075  0.046 1.048 3 1925
2.328214  1.039  0.041 1.003 3 1926
2.328232  0.954  0.025 0.952 3 1927
2.328250  0.974  0.031 0.942 3 1928
2.328267  0.906  0.038 0.956 3 1929
2.328285  0.823  0.032 0.930 3 1930
2.328303  0.766  0.042 0.862 3 1931
2.328321  0.774  0.032 0.798 3 1932
2.328338  0.674  0.042 0.698 3 1933
2.328356  0.406  0.043 0.556 3 1934
2.328374  0.441  0.043 0.529 3 1935
2.328391  0.511  0.033 0.664 3 1936
2.328409  0.724  0.031 0.832 3 1937
2.328427  0.945  0.035 0.959 3 1938
2.328444  1.065  0.041 1.037 3 1939
2.328462  1.040  0.035 1.072 3 1940
2.328480  1.007  0.042 1.082 3 1941
2.328497  0.960  0.032 1.084 3 1942
2.328515  1.068  0.026 1.085 3 1943
2.328533  1.143  0.029 1.094 3 1944
2.328551  1.148  0.032 1.112 3 1945
2.328568  1.042  0.037 1.119 3 1946
2.328586  1.005  0.045 1.113 3 1947
2.328604  0.906  0.033 1.121 3 1948
2.328621  0.875  0.056 1.098 3 1949
2.328710  1.198  0.049 1.021 3 1950
2.328728  1.273  0.061 1.148 3 1951
2.328745  1.191  0.028 1.143 3 1952
2.328763  1.043  0.031 1.071 3 1953
2.328781  0.928  0.039 0.943 3 1954
2.328798  0.870  0.022 0.889 3 1955
2.328816  1.101  0.032 0.990 3 1956
2.328834  1.116  0.031 1.112 3 1957
2.328851  1.200  0.027 1.161 3 1958
2.328869  1.244  0.045 1.172 3 1959
2.328887  1.265  0.050 1.177 3 1960
2.328904  1.110  0.026 1.173 3 1961
2.328922  1.290  0.047 1.150 3 1962
2.328940  1.120  0.044 1.103 3 1963
2.328957  1.007  0.017 1.045 3 1964
2.328975  0.982  0.041 1.016 3 1965
2.328993  0.915  0.032 1.022 3 1966
2.329010  0.861  0.031 1.018 3 1967
2.329028  0.862  0.032 0.980 3 1968
2.329046  0.828  0.030 0.888 3 1969
2.329064  0.720  0.027 0.741 3 1970
2.329081  0.462  0.027 0.579 3 1971
2.329099  0.456  0.050 0.509 3 1972
2.329117  0.514  0.036 0.621 3 1973
2.329134  0.786  0.045 0.808 3 1974
2.329152  0.989  0.033 0.952 3 1975
2.329170  0.978  0.056 1.041 3 1976
2.329187  0.947  0.052 1.095 3 1977
2.329205  1.096  0.038 1.127 3 1978
2.329222  1.115  0.030 1.144 3 1979
2.329240  1.178  0.039 1.159 3 1980
2.329258  1.182  0.024 1.176 3 1981
2.329276  1.257  0.042 1.191 3 1982
2.329293  1.381  0.028 1.200 3 1983
2.329311  1.374  0.031 1.202 3 1984
2.329329  1.419  0.032 1.197 3 1985
2.329346  1.415  0.049 1.183 3 1986
2.329364  1.258  0.036 1.153 3 1987
2.329381  1.167  0.037 1.115 3 1988
2.329399  1.091  0.036 1.113 3 1989
2.329417  1.250  0.038 1.147 3 1990
2.329434  1.308  0.033 1.167 3 1991
2.329452  1.259  0.042 1.166 3 1992
2.329470  1.317  0.044 1.167 3 1993
2.329487  1.329  0.036 1.168 3 1994
2.329505  1.402  0.044 1.155 3 1995
2.329523  1.393  0.048 1.139 3 1996
2.329540  1.226  0.028 1.128 3 1997
2.329558  1.287  0.030 1.122 3 1998
2.329576  1.183  0.046 1.099 3 1999
2.329593  1.138  0.024 1.021 3 2000
2.329611  1.073  0.031 0.924 3 2001
2.329628  1.131  0.021 0.924 3 2002
2.329646  1.226  0.046 0.999 3 2003
2.329664  1.115  0.029 1.026 3 2004
2.329681  1.090  0.033 0.994 3 2005
2.329699  1.015  0.053 0.947 3 2006
2.329716  0.894  0.024 0.885 3 2007
2.329734  0.800  0.021 0.773 3 2008
2.329752  0.525  0.018 0.601 3 2009
2.329769  0.361  0.030 0.456 3 2010
2.329787  0.438  0.046 0.474 3 2011
2.329805  0.653  0.033 0.613 3 2012
2.329822  0.725  0.019 0.699 3 2013
2.329840  0.590  0.022 0.652 3 2014
2.329858  0.424  0.025 0.530 3 2015
2.329875  0.425  0.034 0.503 3 2016
2.329893  0.722  0.034 0.641 3 2017
2.329910  0.899  0.034 0.815 3 2018
2.329928  1.025  0.035 0.931 3 2019
2.329946  1.029  0.041 0.981 3 2020
2.329963  1.041  0.035 0.970 3 2021
2.329981  1.055  0.034 0.941 3 2022
2.329998  1.121  0.022 0.961 3 2023
2.330016  0.981  0.028 0.986 3 2024
2.330034  0.901  0.037 0.935 3 2025
2.330051  0.757  0.034 0.873 3 2026
2.330069  0.559  0.035 0.891 3 2027
2.330086  0.489  0.035 0.888 3 2028
2.330104  0.500  0.035 0.779 3 2029
2.330122  0.551  0.031 0.727 3 2030
2.330139  0.760  0.043 0.825 3 2031
2.330157  0.766  0.035 0.890 3 2032
2.330174  0.769  0.042 0.842 3 2033
2.330192  0.773  0.033 0.818 3 2034
2.330210  0.746  0.030 0.865 3 2035
2.330227  0.775  0.035 0.877 3 2036
2.330245  0.743  0.057 0.857 3 2037
2.330263  0.798  0.034 0.873 3 2038
2.330280  0.883  0.034 0.912 3 2039
2.330298  0.796  0.031 0.939 3 2040
2.330315  0.722  0.035 0.957 3 2041
2.330333  0.740  0.024 0.972 3 2042
2.330350  0.882  0.031 1.021 3 2043
2.330368  0.931  0.033 1.070 3 2044
2.330386  1.121  0.047 1.093 3 2045
2.330403  1.158  0.042 1.120 3 2046
2.330421  1.155  0.037 1.154 3 2047
2.330438  1.122  0.024 1.171 3 2048
2.330456  1.052  0.045 1.167 3 2049
2.330474  1.039  0.035 1.157 3 2050
2.330491  1.073  0.028 1.152 3 2051
2.330509  1.061  0.040 1.147 3 2052
2.330527  1.025  0.033 1.131 3 2053
2.330544  0.984  0.032 1.104 3 2054
2.330562  0.906  0.046 1.067 3 2055
2.330579  0.914  0.054 1.020 3 2056
2.330597  0.897  0.036 0.973 3 2057
2.330614  0.892  0.032 0.929 3 2058
2.330632  0.799  0.040 0.875 3 2059
2.330650  0.646  0.040 0.761 3 2060
2.330667  0.485  0.035 0.591 3 2061
2.330685  0.545  0.038 0.509 3 2062
2.330702  0.841  0.045 0.617 3 2063
2.330720  0.916  0.039 0.793 3 2064
2.330737  1.124  0.031 0.909 3 2065
2.330755  1.062  0.028 0.962 3 2066
2.330772  1.022  0.056 0.947 3 2067
2.330790  0.867  0.046 0.863 3 2068
2.330807  0.897  0.037 0.838 3 2069
2.330825  1.069  0.035 0.937 3 2070
2.330843  1.137  0.047 1.045 3 2071
2.330860  1.163  0.043 1.108 3 2072
2.330878  1.276  0.048 1.146 3 2073
2.330895  1.266  0.032 1.163 3 2074
2.330913  1.349  0.037 1.170 3 2075
2.330930  1.310  0.041 1.168 3 2076
2.330948  1.116  0.045 1.129 3 2077
2.330966  1.000  0.026 1.083 3 2078
2.330983  1.054  0.056 1.093 3 2079
2.331001  1.040  0.078 1.141 3 2080
2.331018  1.226  0.037 1.169 3 2081
2.331036  1.245  0.045 1.179 3 2082
2.331053  1.243  0.033 1.188 3 2083
2.331071  1.167  0.040 1.193 3 2084
2.331089  1.232  0.031 1.182 3 2085
2.331106  1.249  0.051 1.150 3 2086
2.331124  1.236  0.040 1.096 3 2087
2.331141  1.159  0.035 1.060 3 2088
2.331159  1.096  0.054 1.045 3 2089
2.331176  0.825  0.044 0.985 3 2090
2.331194  0.767  0.036 0.922 3 2091
2.331211  0.714  0.043 0.924 3 2092
2.331229  0.847  0.063 0.935 3 2093
2.331246  0.878  0.044 0.970 3 2094
2.331264  1.083  0.042 1.057 3 2095
2.331281  1.107  0.042 1.099 3 2096
2.331299  1.016  0.057 1.056 3 2097
2.331316  0.949  0.048 1.009 3 2098
2.331334  1.039  0.032 1.029 3 2099
2.331352  1.042  0.026 1.056 3 2100
2.331369  1.117  0.036 1.042 3 2101
2.331387  1.162  0.037 1.032 3 2102
2.331404  0.995  0.041 1.033 3 2103
2.331422  0.899  0.039 1.013 3 2104
2.331439  0.876  0.029 0.961 3 2105
2.331457  0.912  0.044 0.885 3 2106
2.331474  0.858  0.048 0.782 3 2107
2.331492  0.617  0.040 0.630 3 2108
2.331509  0.421  0.058 0.462 3 2109
2.331527  0.225  0.037 0.381 3 2110
2.331544  0.318  0.030 0.445 3 2111
2.331562  0.591  0.042 0.607 3 2112
2.331579  0.768  0.027 0.767 3 2113
2.331597  0.855  0.023 0.885 3 2114
2.331614  0.966  0.031 0.972 3 2115
2.331632  0.958  0.047 1.036 3 2116
2.331650  1.044  0.054 1.076 3 2117
2.331667  1.140  0.035 1.095 3 2118
2.331684  1.281  0.043 1.098 3 2119
2.331702  1.298  0.035 1.106 3 2120
2.331720  1.058  0.030 1.134 3 2121
2.331737  0.978  0.018 1.157 3 2122
2.331754  0.955  0.039 1.165 3 2123
2.331772  0.964  0.036 1.166 3 2124
2.331789  1.170  0.041 1.152 3 2125
2.331807  0.860  0.030 1.119 3 2126
2.331825  1.054  0.051 1.085 3 2127
2.331842  1.055  0.037 1.077 3 2128
2.331860  1.104  0.059 1.115 3 2129
2.331877  1.146  0.043 1.169 3 2130
2.331895  1.225  0.028 1.201 3 2131
2.331912  1.196  0.034 1.211 3 2132
2.331929  1.216  0.060 1.210 3 2133
2.331947  1.200  0.054 1.203 3 2134
2.331964  1.207  0.047 1.186 3 2135
2.331982  1.288  0.048 1.170 3 2136
2.332000  1.334  0.066 1.172 3 2137
2.332017  1.219  0.043 1.182 3 2138
2.332035  1.167  0.027 1.175 3 2139
2.332052  1.239  0.054 1.150 3 2140
2.332069  1.284  0.064 1.134 3 2141
2.332087  1.318  0.058 1.144 3 2142
2.332104  1.258  0.042 1.155 3 2143
2.332122  1.157  0.038 1.129 3 2144
2.332139  1.107  0.030 1.063 3 2145
2.332157  1.197  0.042 1.029 3 2146
2.332175  1.271  0.041 1.070 3 2147
2.332192  1.317  0.031 1.122 3 2148
2.332209  1.408  0.047 1.150 3 2149
2.332227  1.300  0.054 1.159 3 2150
2.332244  1.227  0.048 1.154 3 2151
2.332262  1.247  0.038 1.146 3 2152
2.332279  1.216  0.035 1.135 3 2153
2.332297  1.315  0.041 1.110 3 2154
2.332314  1.248  0.040 1.070 3 2155
2.332332  1.099  0.046 1.023 3 2156
2.332349  1.030  0.047 0.974 3 2157
2.332366  0.913  0.040 0.912 3 2158
2.332384  0.848  0.050 0.828 3 2159
2.332402  0.627  0.048 0.695 3 2160
2.332419  0.522  0.043 0.534 3 2161
2.332437  0.492  0.050 0.475 3 2162
2.332454  0.494  0.033 0.555 3 2163
2.332472  0.681  0.033 0.616 3 2164
2.332489  0.611  0.034 0.634 3 2165
2.332506  0.767  0.043 0.742 3 2166
2.332524  1.025  0.044 0.908 3 2167
2.332541  1.086  0.020 1.011 3 2168
2.332559  1.155  0.038 1.054 3 2169
2.332576  1.120  0.026 1.075 3 2170
2.332594  1.113  0.027 1.094 3 2171
2.332611  1.097  0.033 1.110 3 2172
2.332628  1.154  0.035 1.115 3 2173
2.332646  1.148  0.030 1.117 3 2174
2.332664  1.021  0.034 1.117 3 2175
2.332681  1.042  0.032 1.109 3 2176
2.332698  1.106  0.046 1.094 3 2177
2.332716  1.065  0.034 1.073 3 2178
2.332733  1.160  0.045 1.036 3 2179
2.332751  0.982  0.042 1.007 3 2180
2.332768  0.904  0.036 1.024 3 2181
2.332786  0.927  0.046 1.053 3 2182
2.332803  0.941  0.029 1.030 3 2183
2.332820  1.102  0.056 0.979 3 2184
2.332838  1.147  0.032 0.974 3 2185
2.332855  1.141  0.042 0.992 3 2186
2.332873  1.081  0.058 1.011 3 2187
2.332890  0.933  0.030 1.056 3 2188
2.332908  0.988  0.026 1.093 3 2189
2.332925  1.164  0.040 1.098 3 2190
2.332943  1.136  0.038 1.081 3 2191
2.332960  0.962  0.033 1.063 3 2192
2.332977  1.078  0.048 1.061 3 2193
2.332995  1.134  0.039 1.071 3 2194
2.333012  1.167  0.039 1.090 3 2195
2.333030  1.145  0.037 1.105 3 2196
2.333047  1.180  0.034 1.105 3 2197
2.333065  1.223  0.056 1.089 3 2198
2.333082  1.137  0.026 1.052 3 2199
2.333099  1.078  0.030 0.999 3 2200
2.333117  0.987  0.035 0.961 3 2201
2.333134  0.903  0.033 0.930 3 2202
2.333152  0.866  0.051 0.876 3 2203
2.333169  0.917  0.039 0.856 3 2204
2.333187  0.975  0.036 0.910 3 2205
2.333204  1.080  0.035 0.954 3 2206
2.333221  1.042  0.035 0.941 3 2207
2.333239  1.055  0.043 0.889 3 2208
2.333256  0.910  0.036 0.800 3 2209
2.333274  0.696  0.047 0.653 3 2210
2.333291  0.593  0.033 0.483 3 2211
2.333308  0.431  0.032 0.414 3 2212
2.333326  0.452  0.027 0.469 3 2213
2.333343  0.404  0.040 0.491 3 2214
2.333361  0.324  0.051 0.440 3 2215
2.333378  0.442  0.041 0.467 3 2216
2.333396  0.625  0.046 0.611 3 2217
2.333413  0.828  0.039 0.762 3 2218
2.333431  0.969  0.040 0.864 3 2219
2.333448  0.940  0.035 0.930 3 2220
2.333465  0.889  0.037 0.975 3 2221
2.333483  0.973  0.039 1.005 3 2222
2.333500  1.030  0.050 1.020 3 2223
2.333518  1.112  0.046 1.019 3 2224
2.333535  1.047  0.042 1.013 3 2225
2.333552  0.969  0.052 1.028 3 2226
2.333570  1.006  0.047 1.062 3 2227
2.333587  0.972  0.054 1.083 3 2228
2.333604  1.078  0.050 1.088 3 2229
2.333622  1.171  0.047 1.085 3 2230
2.333639  1.115  0.042 1.085 3 2231
2.333657  1.006  0.048 1.091 3 2232
2.333674  0.908  0.038 1.092 3 2233
2.333692  0.896  0.041 1.069 3 2234
2.333709  0.799  0.029 0.992 3 2235
2.333726  0.682  0.026 0.863 3 2236
2.333744  0.581  0.045 0.781 3 2237
2.333761  0.641  0.038 0.811 3 2238
2.333778  0.644  0.042 0.854 3 2239
2.333796  0.734  0.047 0.866 3 2240
2.333813  0.798  0.059 0.918 3 2241
2.333830  0.997  0.032 0.991 3 2242
2.333848  1.027  0.057 1.015 3 2243
2.333865  0.888  0.023 0.967 3 2244
2.333883  0.757  0.043 0.868 3 2245
2.333900  0.731  0.066 0.810 3 2246
2.333917  0.780  0.065 0.860 3 2247
2.333935  0.920  0.046 0.946 3 2248
2.333952  0.949  0.037 1.009 3 2249
2.333970  1.032  0.057 1.051 3 2250
2.333987  1.020  0.042 1.056 3 2251
2.334004  0.907  0.052 1.006 3 2252
2.334022  0.774  0.042 0.940 3 2253
2.334039  0.849  0.048 0.937 3 2254
2.334056  0.900  0.045 0.991 3 2255
2.334074  1.047  0.050 1.027 3 2256
2.334091  1.051  0.046 1.031 3 2257
2.334109  0.956  0.047 1.033 3 2258
2.334126  1.017  0.054 1.049 3 2259
2.334143  1.094  0.047 1.055 3 2260
2.334161  1.030  0.049 1.051 3 2261
2.334178  0.916  0.050 1.053 3 2262
2.334195  0.919  0.051 1.039 3 2263
2.334213  0.925  0.036 0.998 3 2264
2.334230  0.837  0.024 0.970 3 2265
2.334247  0.953  0.057 0.972 3 2266
2.334265  0.891  0.040 0.963 3 2267
2.334282  0.931  0.051 0.916 3 2268
2.334299  0.834  0.049 0.818 3 2269
2.334317  0.821  0.034 0.665 3 2270
2.334334  0.506  0.035 0.497 3 2271
2.334352  0.469  0.051 0.428 3 2272
2.334369  0.522  0.053 0.515 3 2273
2.334386  0.862  0.062 0.673 3 2274
2.334404  0.862  0.045 0.798 3 2275
2.334421  0.938  0.036 0.865 3 2276
2.334438  0.970  0.051 0.901 3 2277
2.334456  1.013  0.068 0.934 3 2278
2.334473  1.278  0.075 0.987 3 2279
2.334490  1.222  0.026 1.050 3 2280
2.334508  1.211  0.043 1.094 3 2281
2.334525  1.156  0.054 1.110 3 2282
2.334542  1.141  0.045 1.096 3 2283
2.334560  0.999  0.037 1.056 3 2284
2.334577  0.990  0.030 1.033 3 2285
2.334594  1.090  0.039 1.067 3 2286
2.334612  1.119  0.039 1.120 3 2287
2.334629  1.174  0.033 1.145 3 2288
2.334646  1.090  0.031 1.143 3 2289
2.334664  1.023  0.041 1.108 3 2290
2.334681  0.974  0.038 1.016 3 2291
2.334698  0.892  0.042 0.906 3 2292
2.334716  0.884  0.047 0.898 3 2293
2.334733  1.013  0.035 0.988 3 2294
2.334750  1.010  0.037 1.050 3 2295
2.334768  0.949  0.035 1.042 3 2296
2.334785  0.936  0.067 1.031 3 2297
2.334802  0.973  0.044 1.048 3 2298
2.334820  0.940  0.039 1.052 3 2299
2.334837  1.063  0.035 1.039 3 2300
2.334854  1.125  0.032 1.049 3 2301
2.334872  1.139  0.046 1.078 3 2302
2.334889  1.147  0.043 1.090 3 2303
2.334906  1.124  0.035 1.077 3 2304
2.334924  1.124  0.031 1.053 3 2305
2.334941  1.058  0.033 1.007 3 2306
2.334958  0.885  0.040 0.931 3 2307
2.334975  0.848  0.036 0.901 3 2308
2.334993  0.895  0.033 0.962 3 2309
2.335010  0.989  0.044 1.032 3 2310
2.335027  1.037  0.045 1.054 3 2311
2.335045  1.151  0.044 1.040 3 2312
2.335062  1.064  0.043 1.001 3 2313
2.335079  0.918  0.030 0.923 3 2314
2.335097  0.827  0.034 0.779 3 2315
2.335114  0.591  0.046 0.583 3 2316
2.335131  0.508  0.037 0.475 3 2317
2.335149  0.677  0.044 0.571 3 2318
2.335166  0.848  0.035 0.762 3 2319
2.335183  1.050  0.033 0.900 3 2320
2.335200  1.095  0.037 0.962 3 2321
2.335218  0.992  0.035 0.963 3 2322
2.335235  1.042  0.038 0.905 3 2323
2.335252  0.844  0.024 0.828 3 2324
2.335270  0.833  0.031 0.825 3 2325
2.335287  0.946  0.032 0.865 3 2326
2.335304  1.004  0.048 0.857 3 2327
2.335321  0.906  0.036 0.779 3 2328
2.335339  0.633  0.033 0.641 3 2329
2.335356  0.458  0.031 0.502 3 2330
2.335373  0.566  0.030 0.495 3 2331
2.335391  0.681  0.035 0.639 3 2332
2.335408  0.836  0.032 0.807 3 2333
2.335425  0.998  0.037 0.930 3 2334
2.335443  1.024  0.027 1.006 3 2335
2.335460  1.086  0.036 1.040 3 2336
2.335477  1.096  0.029 1.047 3 2337
2.335494  1.021  0.023 1.057 3 2338
2.335512  1.079  0.052 1.085 3 2339
2.335529  1.133  0.034 1.104 3 2340
2.335546  1.202  0.036 1.091 3 2341
2.335563  1.213  0.037 1.075 3 2342
2.335581  1.057  0.022 1.094 3 2343
2.335598  1.167  0.060 1.128 3 2344
2.335615  1.052  0.034 1.149 3 2345
2.335633  1.175  0.038 1.164 3 2346
2.335650  1.233  0.045 1.179 3 2347
2.335667  1.331  0.043 1.191 3 2348
2.335685  1.321  0.068 1.198 3 2349
2.335701  1.379  0.064 1.200 3 2350
2.335719  1.348  0.035 1.197 3 2351
2.335736  1.318  0.041 1.189 3 2352
2.335753  1.273  0.044 1.181 3 2353
2.335771  1.266  0.044 1.170 3 2354
2.335788  1.271  0.039 1.160 3 2355
2.335805  1.142  0.036 1.161 3 2356
2.335822  1.060  0.038 1.163 3 2357
2.335840  1.100  0.042 1.155 3 2358
2.335857  1.136  0.025 1.141 3 2359
2.335874  1.161  0.032 1.125 3 2360
2.335891  1.080  0.045 1.094 3 2361
2.335909  1.035  0.037 1.019 3 2362
2.335926  0.921  0.037 0.917 3 2363
2.335943  0.879  0.043 0.888 3 2364
2.335961  0.929  0.037 0.965 3 2365
2.335978  1.049  0.026 1.049 3 2366
2.335995  1.033  0.042 1.079 3 2367
2.336012  1.122  0.038 1.079 3 2368
2.336030  1.072  0.066 1.029 3 2369
2.336047  0.961  0.046 0.931 3 2370
2.336064  0.953  0.030 0.921 3 2371
2.336082  1.071  0.049 1.020 3 2372
2.336098  1.070  0.032 1.104 3 2373
2.336116  1.080  0.047 1.133 3 2374
2.336133  1.072  0.030 1.130 3 2375
2.336150  1.100  0.033 1.117 3 2376
2.336168  1.214  0.055 1.111 3 2377
2.336185  1.143  0.037 1.106 3 2378
2.336202  1.069  0.047 1.094 3 2379
2.336219  0.956  0.051 1.081 3 2380
2.336236  0.824  0.039 1.065 3 2381
2.336254  0.881  0.035 1.027 3 2382
2.336271  0.771  0.033 0.938 3 2383
2.336288  0.773  0.048 0.813 3 2384
2.336305  0.554  0.038 0.759 3 2385
2.336323  0.493  0.054 0.800 3 2386
2.336340  0.442  0.035 0.852 3 2387
2.336357  0.517  0.034 0.861 3 2388
2.336374  0.642  0.037 0.812 3 2389
2.336391  0.604  0.049 0.691 3 2390
2.336409  0.372  0.049 0.526 3 2391
2.336426  0.203  0.058 0.443 3 2392
2.336443  0.430  0.036 0.521 3 2393
2.336460  0.698  0.028 0.677 3 2394
2.336478  0.781  0.039 0.793 3 2395
2.336495  0.862  0.041 0.860 3 2396
2.336512  0.974  0.065 0.896 3 2397
2.336529  0.951  0.053 0.909 3 2398
2.336546  0.879  0.026 0.882 3 2399
2.336564  0.749  0.039 0.819 3 2400
2.336581  0.659  0.039 0.810 3 2401
2.336598  0.753  0.027 0.887 3 2402
2.336615  0.850  0.046 0.969 3 2403
2.336633  0.934  0.021 1.012 3 2404
2.336650  0.970  0.050 1.033 3 2405
2.336667  1.009  0.034 1.049 3 2406
2.336684  1.221  0.041 1.059 3 2407
2.336702  1.186  0.044 1.062 3 2408
2.336719  1.163  0.044 1.060 3 2409
2.336736  1.074  0.047 1.057 3 2410
2.336753  1.143  0.051 1.059 3 2411
2.336770  1.160  0.042 1.059 3 2412
2.336787  1.102  0.035 1.043 3 2413
2.336805  1.021  0.033 1.021 3 2414
2.336822  0.926  0.042 1.011 3 2415
2.336839  0.837  0.032 0.995 3 2416
2.336856  0.780  0.033 0.946 3 2417
2.336873  0.837  0.028 0.901 3 2418
2.336891  0.937  0.031 0.913 3 2419
2.336908  0.996  0.053 0.950 3 2420
2.336925  1.038  0.039 0.951 3 2421
2.336942  1.030  0.036 0.900 3 2422
2.336959  0.932  0.046 0.788 3 2423
2.336977  0.723  0.053 0.609 3 2424
2.336994  0.525  0.064 0.461 3 2425
2.337011  0.551  0.038 0.487 3 2426
2.337028  0.736  0.064 0.654 3 2427
2.337045  0.943  0.032 0.810 3 2428
2.337063  0.985  0.033 0.894 3 2429
2.337080  0.955  0.035 0.935 3 2430
2.337097  1.059  0.041 0.968 3 2431
2.337114  0.963  0.032 0.994 3 2432
2.337131  0.997  0.048 1.011 3 2433
2.337149  0.976  0.040 1.024 3 2434
2.337166  0.997  0.048 1.035 3 2435
2.337183  1.134  0.061 1.036 3 2436
2.337200  1.016  0.029 1.022 3 2437
2.337217  0.999  0.026 1.004 3 2438
2.337234  1.064  0.033 1.002 3 2439
2.337252  1.120  0.026 1.004 3 2440
2.337269  1.053  0.032 0.992 3 2441
2.337286  0.999  0.045 0.956 3 2442
2.337303  0.868  0.037 0.881 3 2443
2.337320  0.745  0.041 0.770 3 2444
2.337337  0.653  0.045 0.725 3 2445
2.337355  0.784  0.046 0.798 3 2446
2.337372  0.998  0.040 0.896 3 2447
2.337389  1.059  0.043 0.943 3 2448
2.337406  1.120  0.046 0.948 3 2449
2.337423  1.148  0.028 0.931 3 2450
2.337440  1.126  0.059 0.902 3 2451
2.337458  0.930  0.031 0.855 3 2452
2.337475  0.825  0.033 0.776 3 2453
2.337492  0.747  0.036 0.646 3 2454
2.337509  0.503  0.027 0.490 3 2455
2.337526  0.345  0.045 0.408 3 2456
2.337543  0.449  0.041 0.478 3 2457
2.337560  0.746  0.055 0.628 3 2458
2.337578  0.883  0.031 0.756 3 2459
2.337595  0.941  0.033 0.833 3 2460
2.337612  0.950  0.044 0.865 3 2461
2.337629  0.960  0.038 0.880 3 2462
2.337646  1.056  0.028 0.910 3 2463
2.337663  0.996  0.041 0.944 3 2464
2.337681  0.932  0.030 0.965 3 2465
2.337698  0.926  0.050 0.974 3 2466
2.337715  1.099  0.048 0.977 3 2467
2.337732  1.120  0.027 0.980 3 2468
2.337749  0.937  0.038 0.968 3 2469
2.337766  1.011  0.055 0.938 3 2470
2.337783  0.930  0.029 0.913 3 2471
2.337801  0.913  0.037 0.898 3 2472
2.337818  0.894  0.031 0.888 3 2473
2.337835  0.925  0.026 0.915 3 2474
2.337852  0.916  0.031 0.954 3 2475
2.337869  1.044  0.028 0.963 3 2476
2.337886  0.979  0.051 0.934 3 2477
2.337903  0.829  0.032 0.863 3 2478
2.337920  0.771  0.033 0.802 3 2479
2.337938  0.829  0.051 0.831 3 2480
2.337955  0.898  0.037 0.912 3 2481
2.337972  0.931  0.032 0.963 3 2482
2.337989  0.947  0.027 0.978 3 2483
2.338006  0.879  0.036 0.966 3 2484
2.338023  0.863  0.041 0.926 3 2485
2.338040  0.848  0.036 0.885 3 2486
2.338058  0.873  0.024 0.889 3 2487
2.338075  0.952  0.033 0.919 3 2488
2.338092  0.880  0.029 0.933 3 2489
2.338109  0.967  0.032 0.927 3 2490
2.338126  0.847  0.033 0.918 3 2491
2.338143  0.921  0.027 0.917 3 2492
2.338160  0.869  0.044 0.906 3 2493
2.338177  0.904  0.028 0.892 3 2494
2.338194  0.954  0.035 0.904 3 2495
2.338212  0.917  0.040 0.936 3 2496
2.338229  0.902  0.022 0.951 3 2497
2.338246  0.815  0.034 0.941 3 2498
2.338263  0.753  0.041 0.910 3 2499
2.338280  0.676  0.026 0.861 3 2500
2.338297  0.688  0.036 0.785 3 2501
2.338314  0.543  0.028 0.710 3 2502
2.338331  0.582  0.036 0.728 3 2503
2.338348  0.669  0.046 0.819 3 2504
2.338366  0.808  0.046 0.904 3 2505
2.338383  0.956  0.051 0.959 3 2506
2.338400  0.839  0.053 0.989 3 2507
2.338417  0.843  0.040 1.002 3 2508
2.338434  0.908  0.036 1.003 3 2509
2.338451  0.951  0.042 0.992 3 2510
2.338468  0.916  0.038 0.977 3 2511
2.338485  0.916  0.055 0.958 3 2512
2.338502  0.959  0.044 0.916 3 2513
2.338519  0.698  0.046 0.834 3 2514
2.338537  0.678  0.026 0.755 3 2515
2.338554  0.776  0.015 0.763 3 2516
2.338571  0.898  0.032 0.826 3 2517
2.338588  0.901  0.032 0.849 3 2518
2.338605  0.915  0.032 0.814 3 2519
2.338622  0.867  0.040 0.731 3 2520
2.338639  0.481  0.039 0.599 3 2521
2.338656  0.386  0.039 0.457 3 2522
2.338673  0.301  0.048 0.414 3 2523
2.338690  0.452  0.040 0.518 3 2524
2.338707  0.744  0.034 0.667 3 2525
2.338724  0.641  0.051 0.777 3 2526
2.338742  0.585  0.039 0.836 3 2527
2.338759  0.769  0.043 0.856 3 2528
2.338776  0.813  0.038 0.860 3 2529
2.338793  0.825  0.033 0.872 3 2530
2.338810  0.909  0.031 0.890 3 2531
2.338827  0.974  0.039 0.900 3 2532
2.338844  0.980  0.045 0.883 3 2533
2.338861  0.942  0.035 0.813 3 2534
2.338878  0.680  0.040 0.674 3 2535
2.338895  0.516  0.051 0.506 3 2536
2.338912  0.392  0.031 0.451 3 2537
2.338930  0.525  0.035 0.570 3 2538
2.338947  0.765  0.048 0.750 3 2539
2.338964  0.792  0.023 0.869 3 2540
2.338981  0.891  0.029 0.931 3 2541
2.338998  0.945  0.025 0.960 3 2542
2.339015  0.826  0.039 0.962 3 2543
2.339032  0.807  0.037 0.925 3 2544
2.339049  0.790  0.037 0.859 3 2545
2.339066  0.896  0.032 0.843 3 2546
2.339083  1.027  0.036 0.907 3 2547
2.339100  1.052  0.038 0.978 3 2548
2.339117  1.199  0.044 1.009 3 2549
2.339134  1.057  0.036 1.011 3 2550
2.339151  1.023  0.039 0.989 3 2551
2.339168  0.981  0.048 0.936 3 2552
2.339185  0.849  0.027 0.856 3 2553
2.339202  0.763  0.034 0.814 3 2554
2.339220  0.830  0.020 0.842 3 2555
2.339237  0.904  0.038 0.862 3 2556
2.339253  0.923  0.037 0.863 3 2557
2.339271  0.999  0.044 0.910 3 2558
2.339288  1.128  0.053 0.971 3 2559
2.339305  1.142  0.034 0.985 3 2560
2.339322  0.951  0.030 0.964 3 2561
2.339339  0.941  0.047 0.951 3 2562
2.339356  0.932  0.031 0.968 3 2563
2.339373  1.129  0.030 0.988 3 2564
2.339390  1.128  0.031 0.994 3 2565
2.339407  1.049  0.024 0.985 3 2566
2.339424  1.009  0.041 0.934 3 2567
2.339441  0.850  0.030 0.811 3 2568
2.339458  0.685  0.047 0.656 3 2569
2.339475  0.690  0.039 0.601 3 2570
2.339492  0.689  0.036 0.693 3 2571
2.339509  0.862  0.024 0.841 3 2572
2.339526  1.024  0.031 0.938 3 2573
2.339543  1.060  0.035 0.976 3 2574
2.339561  1.116  0.028 0.990 3 2575
2.339577  1.115  0.036 0.983 3 2576
2.339594  1.054  0.051 0.939 3 2577
2.339612  0.924  0.037 0.870 3 2578
2.339628  0.852  0.045 0.834 3 2579
2.339646  0.752  0.054 0.837 3 2580
2.339663  0.825  0.035 0.856 3 2581
2.339679  0.787  0.061 0.885 3 2582
2.339697  0.845  0.041 0.898 3 2583
2.339714  0.729  0.029 0.889 3 2584
2.339731  0.805  0.026 0.886 3 2585
2.339748  0.832  0.038 0.878 3 2586
2.339765  0.665  0.039 0.856 3 2587
2.339782  0.674  0.052 0.824 3 2588
2.339799  0.683  0.039 0.766 3 2589
2.339816  0.593  0.036 0.654 3 2590
2.339833  0.310  0.040 0.505 3 2591
2.339850  0.262  0.044 0.399 3 2592
2.339867  0.310  0.043 0.434 3 2593
2.339884  0.606  0.032 0.566 3 2594
2.339901  0.722  0.038 0.694 3 2595
2.339918  0.876  0.034 0.760 3 2596
2.339935  0.875  0.041 0.758 3 2597
2.339952  0.742  0.057 0.724 3 2598
2.339969  0.544  0.025 0.678 3 2599
2.339986  0.295  0.049 0.651 3 2600
2.340003  0.369  0.044 0.662 3 2601
2.340020  0.570  0.056 0.702 3 2602
2.340037  0.688  0.036 0.782 3 2603
2.340054  0.922  0.037 0.875 3 2604
2.340071  0.912  0.040 0.913 3 2605
2.340088  0.789  0.052 0.872 3 2606
2.340105  0.624  0.061 0.803 3 2607
2.340122  0.577  0.057 0.801 3 2608
2.340139  0.797  0.032 0.845 3 2609
2.340156  0.750  0.043 0.867 3 2610
2.340173  0.687  0.045 0.869 3 2611
2.340190  0.609  0.039 0.843 3 2612
2.340207  0.638  0.053 0.808 3 2613
2.340224  0.601  0.079 0.863 3 2614
2.340275  0.980  0.045 0.953 3 2615
2.340292  1.086  0.042 1.012 3 2616
2.340309  1.169  0.026 1.033 3 2617
2.340326  1.281  0.042 1.039 3 2618
2.340343  1.200  0.035 1.039 3 2619
2.340360  1.305  0.049 1.034 3 2620
2.340377  1.239  0.027 1.030 3 2621
2.340394  1.136  0.047 1.026 3 2622
2.340410  1.085  0.053 1.016 3 2623
2.340428  1.184  0.052 1.012 3 2624
2.340445  0.990  0.039 1.015 3 2625
2.340461  1.058  0.069 1.018 3 2626
2.340547  1.012  0.031 1.026 3 2627
2.340563  1.042  0.031 1.015 3 2628
2.340580  1.093  0.036 1.002 3 2629
2.340597  0.961  0.051 0.980 3 2630
2.340614  0.959  0.029 0.927 3 2631
2.340631  0.770  0.036 0.812 3 2632
2.340648  0.492  0.038 0.654 3 2633
2.340665  0.532  0.037 0.587 3 2634
2.340682  0.692  0.047 0.670 3 2635
2.340699  0.802  0.045 0.770 3 2636
2.340716  0.846  0.057 0.756 3 2637
2.340733  0.656  0.042 0.690 3 2638
2.340750  0.765  0.046 0.725 3 2639
2.340767  0.985  0.034 0.840 3 2640
2.340784  1.091  0.043 0.912 3 2641
2.340801  1.002  0.043 0.907 3 2642
2.340818  0.753  0.040 0.835 3 2643
2.340835  0.718  0.048 0.689 3 2644
2.340852  0.502  0.072 0.526 3 2645
2.340869  0.626  0.054 0.511 3 2646
2.340886  0.850  0.051 0.655 3 2647
2.340903  0.823  0.035 0.789 3 2648
2.340919  0.764  0.047 0.805 3 2649
2.340936  0.725  0.046 0.758 3 2650
2.340954  0.728  0.035 0.769 3 2651
2.340970  0.928  0.055 0.839 3 2652
2.340987  0.947  0.030 0.876 3 2653
2.341004  0.931  0.035 0.852 3 2654
2.341021  0.898  0.038 0.785 3 2655
2.341038  0.669  0.038 0.673 3 2656
2.341055  0.398  0.038 0.531 3 2657
2.341072  0.245  0.044 0.423 3 2658
2.341089  0.428  0.034 0.449 3 2659
2.341106  0.600  0.034 0.585 3 2660
2.341123  0.756  0.038 0.719 3 2661
2.341140  0.834  0.030 0.810 3 2662
2.341157  0.916  0.042 0.875 3 2663
2.341174  0.932  0.045 0.929 3 2664
2.341191  0.981  0.039 0.970 3 2665
2.341208  0.971  0.049 0.994 3 2666
2.341224  0.918  0.036 1.000 3 2667
2.341241  0.864  0.031 0.978 3 2668
2.341258  0.898  0.042 0.900 3 2669
2.341275  0.638  0.030 0.764 3 2670
2.341292  0.563  0.049 0.685 3 2671
2.341309  0.734  0.038 0.750 3 2672
2.341326  0.835  0.029 0.883 3 2673
2.341343  0.880  0.045 0.982 3 2674
2.341360  0.986  0.043 1.035 3 2675
2.341377  1.066  0.036 1.059 3 2676
2.341394  1.095  0.045 1.068 3 2677
2.341410  0.959  0.030 1.059 3 2678
2.341427  0.845  0.033 1.017 3 2679
2.341444  0.805  0.039 0.939 3 2680
2.341461  0.708  0.045 0.871 3 2681
2.341478  0.767  0.048 0.887 3 2682
2.341495  0.812  0.052 0.953 3 2683
2.341512  0.872  0.036 0.982 3 2684
2.341529  0.941  0.055 0.984 3 2685
2.341546  0.998  0.037 1.002 3 2686
2.341563  1.113  0.051 1.028 3 2687
2.341580  1.178  0.052 1.029 3 2688
2.341597  1.116  0.049 0.968 3 2689
2.341613  0.890  0.032 0.816 3 2690
2.341630  0.721  0.051 0.673 3 2691
2.341647  0.750  0.036 0.700 3 2692
2.341664  0.741  0.032 0.859 3 2693
2.341681  0.833  0.040 0.998 3 2694
2.341698  1.109  0.031 1.076 3 2695
2.341715  0.962  0.039 1.105 3 2696
2.341732  1.021  0.036 1.101 3 2697
2.341749  1.144  0.042 1.085 3 2698
2.341765  1.112  0.021 1.088 3 2699
2.341782  1.199  0.040 1.117 3 2700
2.341799  1.202  0.034 1.148 3 2701
2.341816  1.207  0.059 1.166 3 2702
2.341833  1.055  0.034 1.176 3 2703
2.341850  0.919  0.032 1.183 3 2704
2.341867  1.129  0.048 1.188 3 2705
2.341884  1.213  0.043 1.189 3 2706
2.341901  1.164  0.024 1.185 3 2707
2.341918  1.166  0.034 1.180 3 2708
2.341934  1.122  0.040 1.176 3 2709
2.341951  1.175  0.038 1.168 3 2710
2.341968  1.108  0.038 1.156 3 2711
2.341985  1.168  0.030 1.151 3 2712
2.342002  1.179  0.053 1.142 3 2713
2.342019  1.060  0.043 1.117 3 2714
2.342036  1.079  0.044 1.096 3 2715
2.342053  1.130  0.043 1.112 3 2716
2.342069  1.203  0.039 1.147 3 2717
2.342086  1.219  0.028 1.163 3 2718
2.342103  1.229  0.032 1.153 3 2719
2.342120  1.213  0.051 1.116 3 2720
2.342137  1.187  0.033 1.068 3 2721
2.342154  1.257  0.056 1.038 3 2722
2.342171  1.037  0.041 1.036 3 2723
2.342188  1.012  0.049 1.047 3 2724
2.342205  0.957  0.040 1.069 3 2725
2.342221  0.940  0.037 1.083 3 2726
2.342238  0.971  0.041 1.071 3 2727
2.342255  1.031  0.047 1.030 3 2728
2.342272  1.075  0.039 0.972 3 2729
2.342289  1.007  0.041 0.894 3 2730
2.342305  0.785  0.039 0.773 3 2731
2.342322  0.546  0.029 0.604 3 2732
2.342339  0.364  0.037 0.471 3 2733
2.342356  0.499  0.031 0.502 3 2734
2.342373  0.714  0.040 0.661 3 2735
2.342390  0.857  0.038 0.826 3 2736
2.342407  0.910  0.036 0.927 3 2737
2.342424  1.077  0.036 0.976 3 2738
2.342441  1.075  0.052 1.004 3 2739
2.342457  1.073  0.032 1.036 3 2740
2.342474  1.111  0.030 1.073 3 2741
2.342491  1.143  0.032 1.109 3 2742
2.342508  1.137  0.047 1.138 3 2743
2.342525  1.145  0.044 1.156 3 2744
2.342542  1.150  0.043 1.159 3 2745
2.342558  1.116  0.036 1.152 3 2746
2.342575  1.176  0.034 1.149 3 2747
2.342592  1.188  0.041 1.161 3 2748
2.342609  1.158  0.055 1.173 3 2749
2.342626  1.194  0.061 1.167 3 2750
2.342643  1.198  0.055 1.151 3 2751
2.342659  1.150  0.061 1.152 3 2752
2.342676  1.197  0.047 1.170 3 2753
2.342693  1.133  0.025 1.182 3 2754
2.342710  1.154  0.031 1.177 3 2755
2.342727  1.131  0.049 1.156 3 2756
2.342744  1.220  0.053 1.127 3 2757
2.342760  1.119  0.036 1.115 3 2758
2.342777  1.103  0.025 1.106 3 2759
2.342794  1.157  0.024 1.055 3 2760
2.342811  1.092  0.038 0.947 3 2761
2.342828  0.876  0.048 0.790 3 2762
2.342844  0.667  0.038 0.634 3 2763
2.342861  0.714  0.052 0.621 3 2764
2.342878  0.933  0.046 0.790 3 2765
2.342895  1.093  0.035 0.973 3 2766
2.342912  1.162  0.043 1.080 3 2767
2.342929  1.258  0.053 1.130 3 2768
2.342945  1.308  0.049 1.146 3 2769
2.342962  1.223  0.050 1.143 3 2770
2.342979  1.137  0.030 1.135 3 2771
2.342996  1.184  0.042 1.126 3 2772
2.343013  1.162  0.045 1.105 3 2773
2.343030  1.140  0.041 1.066 3 2774
2.343046  1.150  0.024 0.979 3 2775
2.343063  0.911  0.042 0.855 3 2776
2.343080  0.794  0.034 0.813 3 2777
2.343097  0.779  0.049 0.912 3 2778
2.343114  0.935  0.039 1.029 3 2779
2.343131  1.013  0.035 1.083 3 2780
2.343147  1.100  0.049 1.080 3 2781
2.343164  1.069  0.039 1.028 3 2782
2.343181  0.884  0.049 0.914 3 2783
2.343198  0.693  0.028 0.800 3 2784
2.343215  0.730  0.048 0.790 3 2785
2.343231  0.744  0.038 0.855 3 2786
2.343248  0.802  0.030 0.837 3 2787
2.343265  0.690  0.033 0.760 3 2788
2.343282  0.700  0.036 0.764 3 2789
2.343298  0.964  0.038 0.858 3 2790
2.343315  1.130  0.042 0.975 3 2791
2.343332  1.122  0.050 1.049 3 2792
2.343349  1.212  0.032 1.072 3 2793
2.343366  1.280  0.039 1.058 3 2794
2.343382  1.095  0.049 0.992 3 2795
2.343399  0.806  0.032 0.871 3 2796
2.343416  0.644  0.054 0.800 3 2797
2.343433  0.791  0.032 0.854 3 2798
2.343450  0.868  0.036 0.957 3 2799
2.343467  0.937  0.034 1.024 3 2800
2.343483  1.030  0.043 1.050 3 2801
2.343500  1.036  0.031 1.050 3 2802
2.343517  1.128  0.037 1.044 3 2803
2.343534  1.168  0.030 1.032 3 2804
2.343550  1.016  0.030 1.001 3 2805
2.343567  0.960  0.044 0.954 3 2806
2.343584  0.887  0.053 0.897 3 2807
2.343601  0.743  0.031 0.814 3 2808
2.343617  0.499  0.060 0.680 3 2809
2.343634  0.366  0.038 0.523 3 2810
2.343651  0.309  0.032 0.436 3 2811
2.343668  0.374  0.046 0.502 3 2812
2.343685  0.611  0.035 0.656 3 2813
2.343701  0.767  0.038 0.793 3 2814
2.343718  0.830  0.034 0.881 3 2815
2.343735  0.920  0.035 0.943 3 2816
2.343752  1.096  0.035 0.989 3 2817
2.343768  1.088  0.036 1.017 3 2818
2.343785  0.959  0.030 1.034 3 2819
2.343802  0.995  0.045 1.045 3 2820
2.343819  0.963  0.033 1.054 3 2821
2.343836  0.945  0.045 1.059 3 2822
2.343852  0.972  0.033 1.054 3 2823
2.343869  1.003  0.036 1.037 3 2824
2.343886  0.958  0.053 1.015 3 2825
2.343902  0.948  0.060 0.998 3 2826
2.343919  0.967  0.040 1.000 3 2827
2.343936  1.098  0.044 1.020 3 2828
2.343953  0.964  0.058 1.030 3 2829
2.343970  0.750  0.059 1.017 3 2830
2.343987  0.697  0.038 0.988 3 2831
2.344003  0.710  0.046 0.936 3 2832
2.344020  0.648  0.040 0.833 3 2833
2.344037  0.429  0.042 0.711 3 2834
2.344053  0.530  0.043 0.690 3 2835
2.344070  0.640  0.030 0.770 3 2836
2.344087  0.678  0.043 0.840 3 2837
2.344104  0.637  0.038 0.879 3 2838
2.344121  0.823  0.063 0.926 3 2839
2.344137  0.943  0.042 0.960 3 2840
2.344154  0.836  0.036 0.970 3 2841
2.344171  0.926  0.041 0.980 3 2842
2.344187  1.063  0.053 0.995 3 2843
2.344204  1.076  0.030 0.997 3 2844
2.344221  1.110  0.027 0.972 3 2845
2.344238  0.954  0.041 0.917 3 2846
2.344254  0.837  0.038 0.805 3 2847
2.344271  0.559  0.046 0.632 3 2848
2.344288  0.429  0.046 0.497 3 2849
2.344305  0.521  0.044 0.532 3 2850
2.344321  0.808  0.035 0.681 3 2851
2.344338  0.805  0.029 0.773 3 2852
2.344355  0.743  0.050 0.738 3 2853
2.344372  0.669  0.022 0.665 3 2854
2.344388  0.711  0.043 0.675 3 2855
2.344405  0.841  0.028 0.765 3 2856
2.344422  1.008  0.036 0.865 3 2857
2.344438  1.095  0.049 0.920 3 2858
2.344455  1.027  0.040 0.917 3 2859
2.344472  0.991  0.040 0.890 3 2860
2.344489  0.956  0.040 0.887 3 2861
2.344505  0.844  0.035 0.903 3 2862
2.344522  0.752  0.052 0.897 3 2863
2.344539  0.663  0.040 0.867 3 2864
2.344556  0.710  0.057 0.866 3 2865
2.344572  0.850  0.028 0.886 3 2866
2.344589  0.876  0.028 0.844 3 2867
2.344606  0.747  0.039 0.708 3 2868
2.344622  0.576  0.055 0.586 3 2869
2.344639  0.657  0.043 0.624 3 2870
2.344656  0.838  0.041 0.760 3 2871
2.344672  0.900  0.039 0.864 3 2872
2.344689  0.944  0.026 0.923 3 2873
2.344706  1.112  0.041 0.970 3 2874
2.344723  1.101  0.040 0.999 3 2875
2.344739  1.154  0.048 1.006 3 2876
2.344756  1.094  0.038 0.993 3 2877
2.344773  1.040  0.049 0.965 3 2878
2.344790  1.069  0.052 0.911 3 2879
2.344806  0.894  0.043 0.824 3 2880
2.344823  0.555  0.050 0.764 3 2881
2.344840  0.630  0.051 0.777 3 2882
2.344856  0.696  0.041 0.778 3 2883
2.344873  0.498  0.073 0.691 3 2884
2.344889  0.380  0.056 0.614 3 2885
2.344906  0.512  0.049 0.665 3 2886
2.344923  0.598  0.050 0.759 3 2887
2.344939  0.667  0.036 0.769 3 2888
2.344956  0.604  0.039 0.697 3 2889
2.344973  0.546  0.044 0.576 3 2890
2.344990  0.405  0.031 0.447 3 2891
2.345006  0.206  0.043 0.403 3 2892
2.345023  0.433  0.048 0.476 3 2893
2.345040  0.484  0.037 0.580 3 2894
2.345057  0.674  0.035 0.630 3 2895
2.345073  0.626  0.042 0.648 3 2896
2.345090  0.701  0.031 0.725 3 2897
2.345107  0.985  0.037 0.843 3 2898
2.345123  1.107  0.037 0.929 3 2899
2.345140  1.201  0.048 0.965 3 2900
2.345157  1.142  0.050 0.985 3 2901
2.345173  1.065  0.043 0.990 3 2902
2.345190  1.176  0.056 0.959 3 2903
2.345207  1.084  0.042 0.926 3 2904
2.345223  1.146  0.038 0.953 3 2905
2.345240  1.122  0.042 1.018 3 2906
2.345257  1.229  0.045 1.062 3 2907
2.345273  1.269  0.043 1.074 3 2908
2.345290  1.164  0.048 1.075 3 2909
2.345307  1.224  0.052 1.076 3 2910
2.345323  0.976  0.045 1.065 3 2911
2.345340  1.085  0.041 1.053 3 2912
2.345357  1.073  0.036 1.068 3 2913
2.345373  1.189  0.029 1.099 3 2914
2.345390  1.132  0.031 1.112 3 2915
2.345407  0.999  0.046 1.100 3 2916
2.345423  0.975  0.040 1.076 3 2917
2.345440  0.957  0.036 1.068 3 2918
2.345457  0.971  0.059 1.090 3 2919
2.345473  1.044  0.029 1.116 3 2920
2.345490  1.035  0.049 1.130 3 2921
2.345507  1.104  0.056 1.133 3 2922
2.345523  1.129  0.036 1.126 3 2923
2.345540  1.126  0.037 1.104 3 2924
2.345557  1.081  0.047 1.068 3 2925
2.345573  1.043  0.059 1.052 3 2926
2.345590  0.938  0.047 1.078 3 2927
2.345607  1.003  0.055 1.105 3 2928
2.345623  1.009  0.035 1.095 3 2929
2.345640  1.006  0.046 1.074 3 2930
2.345657  1.044  0.040 1.079 3 2931
2.345673  1.059  0.042 1.096 3 2932
2.345690  1.107  0.062 1.101 3 2933
2.345706  1.203  0.033 1.104 3 2934
2.345723  1.182  0.043 1.109 3 2935
2.345740  1.110  0.053 1.097 3 2936
2.345757  1.016  0.030 1.077 3 2937
2.345773  1.085  0.046 1.085 3 2938
2.345790  1.206  0.039 1.117 3 2939
2.345806  1.126  0.038 1.139 3 2940
2.345823  1.147  0.031 1.142 3 2941
2.345840  1.155  0.031 1.140 3 2942
2.345856  1.223  0.043 1.138 3 2943
2.345873  1.172  0.047 1.130 3 2944
2.345890  1.194  0.030 1.111 3 2945
2.345906  1.035  0.043 1.092 3 2946
2.345923  0.993  0.029 1.079 3 2947
2.345940  0.980  0.047 1.065 3 2948
2.345956  1.061  0.047 1.050 3 2949
2.345973  0.975  0.039 1.033 3 2950
2.345989  1.014  0.059 0.991 3 2951
2.346006  0.905  0.039 0.874 3 2952
2.346023  0.641  0.060 0.693 3 2953
2.346039  0.578  0.041 0.569 3 2954
2.346056  0.593  0.031 0.642 3 2955
2.346072  0.748  0.033 0.828 3 2956
2.346089  0.973  0.082 0.974 3 2957
2.346106  1.082  0.047 1.041 3 2958
2.346123  1.033  0.040 1.072 3 2959
2.346139  1.101  0.045 1.093 3 2960
2.346156  1.128  0.025 1.108 3 2961
2.346172  1.094  0.034 1.108 3 2962
2.346189  1.109  0.044 1.098 3 2963
2.346205  1.152  0.043 1.085 3 2964
2.346222  1.090  0.040 1.069 3 2965
2.346239  1.083  0.044 1.053 3 2966
2.346255  1.115  0.039 1.051 3 2967
2.346272  1.097  0.037 1.051 3 2968
2.346288  0.967  0.037 1.037 3 2969
2.346305  0.795  0.030 1.000 3 2970
2.346322  0.878  0.037 0.938 3 2971
2.346338  0.867  0.051 0.853 3 2972
2.346355  0.710  0.045 0.727 3 2973
2.346371  0.545  0.041 0.569 3 2974
2.346388  0.364  0.044 0.453 3 2975
2.346405  0.463  0.037 0.488 3 2976
2.346421  0.733  0.038 0.634 3 2977
2.346438  0.851  0.045 0.768 3 2978
2.346454  0.823  0.039 0.810 3 2979
2.346471  0.692  0.051 0.753 3 2980
2.346488  0.489  0.043 0.682 3 2981
2.346504  0.600  0.037 0.708 3 2982
2.346521  0.754  0.042 0.822 3 2983
2.346537  1.005  0.053 0.938 3 2984
2.346554  1.118  0.048 1.016 3 2985
2.346571  1.132  0.050 1.058 3 2986
2.346587  1.063  0.051 1.078 3 2987
2.346604  1.066  0.048 1.089 3 2988
2.346621  1.010  0.048 1.100 3 2989
2.346637  1.193  0.039 1.110 3 2990
2.346654  1.201  0.044 1.117 3 2991
2.346670  1.193  0.052 1.124 3 2992
2.346687  1.176  0.051 1.125 3 2993
2.346704  1.187  0.022 1.114 3 2994
2.346720  1.217  0.048 1.081 3 2995
2.346736  1.117  0.045 1.031 3 2996
2.346753  1.012  0.038 0.992 3 2997
2.346770  0.954  0.042 0.982 3 2998
2.346786  1.077  0.040 1.003 3 2999
2.346803  1.046  0.033 1.034 3 3000
2.346819  1.164  0.045 1.052 3 3001
2.346836  1.143  0.049 1.057 3 3002
2.346853  1.092  0.051 1.056 3 3003
2.346869  1.000  0.051 1.044 3 3004
2.346886  0.870  0.038 1.017 3 3005
2.346902  0.915  0.060 0.990 3 3006
2.346919  0.849  0.046 1.024 3 3007
2.346969  1.016  0.038 1.047 3 3008
2.346985  0.875  0.048 0.960 3 3009
2.347002  0.881  0.039 0.894 3 3010
2.347018  1.026  0.037 0.905 3 3011
2.347035  1.144  0.055 0.970 3 3012
2.347051  1.137  0.045 1.004 3 3013
2.347068  0.904  0.042 0.961 3 3014
2.347085  0.749  0.055 0.861 3 3015
2.347101  0.706  0.048 0.790 3 3016
2.347117  0.527  0.040 0.779 3 3017
2.347134  0.506  0.051 0.783 3 3018
2.347151  0.622  0.036 0.822 3 3019
2.347167  0.840  0.027 0.905 3 3020
2.347184  0.953  0.036 0.972 3 3021
2.347200  0.967  0.028 1.009 3 3022
2.347217  1.013  0.036 1.012 3 3023
2.347234  1.063  0.030 0.980 3 3024
2.347250  1.061  0.037 0.947 3 3025
2.347267  1.038  0.030 0.935 3 3026
2.347283  1.032  0.038 0.934 3 3027
2.347300  0.831  0.033 0.924 3 3028
2.347316  0.760  0.052 0.916 3 3029
2.347333  0.840  0.044 0.936 3 3030
2.347349  0.946  0.050 0.966 3 3031
2.347366  0.992  0.048 0.989 3 3032
2.347383  1.052  0.037 1.009 3 3033
2.347399  1.087  0.035 1.026 3 3034
2.347415  1.119  0.054 1.043 3 3035
2.347432  1.055  0.035 1.059 3 3036
2.347449  1.110  0.058 1.065 3 3037
2.347465  1.036  0.042 1.065 3 3038
2.347481  0.967  0.034 1.068 3 3039
2.347498  1.137  0.030 1.072 3 3040
2.347515  1.138  0.052 1.070 3 3041
2.347531  1.109  0.055 1.063 3 3042
2.347548  1.058  0.052 1.056 3 3043
2.347564  1.005  0.040 1.053 3 3044
2.347581  1.067  0.042 1.048 3 3045
2.347597  1.086  0.035 1.039 3 3046
2.347614  1.094  0.046 1.031 3 3047
2.347631  1.101  0.055 1.024 3 3048
2.347647  1.007  0.061 1.007 3 3049
2.347663  0.836  0.055 0.976 3 3050
2.347680  0.914  0.056 0.945 3 3051
2.347696  0.802  0.046 0.921 3 3052
2.347713  0.715  0.054 0.897 3 3053
2.347730  0.837  0.042 0.874 3 3054
2.347746  0.833  0.043 0.857 3 3055
2.347763  0.733  0.038 0.819 3 3056
2.347779  0.730  0.037 0.736 3 3057
2.347795  0.514  0.042 0.599 3 3058
2.347812  0.396  0.040 0.456 3 3059
2.347828  0.247  0.053 0.408 3 3060
2.347845  0.442  0.061 0.504 3 3061
2.347862  0.540  0.040 0.657 3 3062
2.347878  0.649  0.050 0.779 3 3063
2.347895  0.886  0.037 0.858 3 3064
2.347911  0.923  0.039 0.907 3 3065
2.347928  0.920  0.061 0.935 3 3066
2.347944  0.987  0.059 0.956 3 3067
2.347960  0.954  0.036 0.972 3 3068
2.347977  1.086  0.047 0.983 3 3069
2.347994  1.163  0.040 0.985 3 3070
2.348010  1.106  0.036 0.982 3 3071
2.348027  1.075  0.038 0.985 3 3072
2.348043  1.022  0.035 0.999 3 3073
2.348060  0.928  0.051 1.013 3 3074
2.348076  0.816  0.048 1.014 3 3075
2.348093  0.824  0.049 0.999 3 3076
2.348109  0.950  0.036 0.976 3 3077
2.348126  0.822  0.047 0.966 3 3078
2.348142  0.679  0.049 0.980 3 3079
2.348159  0.663  0.044 0.999 3 3080
2.348175  0.770  0.061 1.003 3 3081
2.348191  0.779  0.058 0.998 3 3082
2.348208  0.929  0.041 1.000 3 3083
2.348224  0.904  0.053 1.004 3 3084
2.348241  0.829  0.053 0.951 3 3085
2.348290  0.827  0.034 0.921 3 3086
2.348307  0.920  0.048 0.982 3 3087
2.348323  0.951  0.045 1.011 3 3088
2.348340  0.920  0.057 1.033 3 3089
2.348356  1.071  0.072 1.037 3 3090
2.348373  1.111  0.052 1.019 3 3091
2.348389  1.084  0.035 0.991 3 3092
2.348406  1.125  0.048 0.968 3 3093
2.348422  1.125  0.021 0.965 3 3094
2.348439  1.134  0.051 0.988 3 3095
2.348455  1.018  0.049 1.019 3 3096
2.348472  1.017  0.043 1.038 3 3097
2.348488  1.082  0.047 1.052 3 3098
2.348505  1.012  0.042 1.059 3 3099
2.348521  1.187  0.042 1.052 3 3100
2.348538  1.024  0.052 1.032 3 3101
2.348554  0.848  0.064 1.013 3 3102
2.348570  0.964  0.053 0.988 3 3103
2.348587  0.850  0.040 0.962 3 3104
2.348603  0.820  0.070 0.974 3 3105
2.348620  0.927  0.052 1.016 3 3106
2.348636  1.041  0.052 1.046 3 3107
2.348653  1.107  0.050 1.055 3 3108
2.348669  1.153  0.050 1.051 3 3109
2.348686  1.139  0.046 1.044 3 3110
2.348702  1.057  0.046 1.042 3 3111
2.348719  1.132  0.033 1.038 3 3112
2.348735  0.857  0.047 1.021 3 3113
2.348752  0.846  0.053 0.995 3 3114
2.348768  1.134  0.041 0.978 3 3115
2.348784  1.118  0.042 0.978 3 3116
2.348801  1.100  0.038 0.987 3 3117
2.348818  1.080  0.042 0.996 3 3118
2.348834  1.121  0.037 1.012 3 3119
2.348850  1.044  0.027 1.026 3 3120
2.348867  0.980  0.034 1.012 3 3121
2.348883  1.071  0.050 0.982 3 3122
2.348900  1.065  0.040 0.970 3 3123
2.348916  0.976  0.058 0.957 3 3124
2.348933  0.878  0.051 0.907 3 3125
2.348949  0.889  0.044 0.853 3 3126
2.348965  0.915  0.026 0.855 3 3127
2.348982  0.892  0.035 0.882 3 3128
2.348998  0.860  0.041 0.848 3 3129
2.349015  0.818  0.034 0.760 3 3130
2.349031  0.789  0.042 0.725 3 3131
2.349047  0.822  0.043 0.766 3 3132
2.349064  0.814  0.029 0.750 3 3133
2.349080  0.679  0.045 0.660 3 3134
2.349097  0.786  0.034 0.663 3 3135
2.349113  1.010  0.041 0.797 3 3136
2.349130  1.012  0.047 0.923 3 3137
2.349146  1.056  0.045 0.974 3 3138
2.349163  0.965  0.048 0.981 3 3139
2.349179  0.954  0.040 0.964 3 3140
2.349195  0.932  0.043 0.920 3 3141
2.349212  0.865  0.043 0.869 3 3142
2.349228  0.704  0.049 0.831 3 3143
2.349245  0.711  0.044 0.777 3 3144
2.349261  0.644  0.048 0.680 3 3145
2.349277  0.488  0.040 0.541 3 3146
2.349294  0.323  0.033 0.437 3 3147
2.349310  0.448  0.038 0.457 3 3148
2.349327  0.647  0.034 0.572 3 3149
2.349343  0.727  0.033 0.679 3 3150
2.349360  0.834  0.052 0.751 3 3151
2.349376  0.906  0.051 0.806 3 3152
2.349392  0.789  0.042 0.808 3 3153
2.349409  0.467  0.044 0.732 3 3154
2.349425  0.485  0.040 0.658 3 3155
2.349442  0.592  0.054 0.702 3 3156
2.349458  0.754  0.042 0.819 3 3157
2.349474  0.934  0.048 0.911 3 3158
2.349491  1.033  0.042 0.978 3 3159
2.349507  1.145  0.042 1.028 3 3160
2.349524  1.116  0.028 1.054 3 3161
2.349540  1.076  0.046 1.060 3 3162
2.349556  0.983  0.064 1.055 3 3163
2.349573  1.120  0.046 1.054 3 3164
2.349589  1.086  0.049 1.062 3 3165
2.349606  0.938  0.042 1.073 3 3166
2.349622  1.126  0.032 1.087 3 3167
2.349638  1.121  0.034 1.098 3 3168
2.349655  1.109  0.042 1.088 3 3169
2.349671  1.110  0.045 1.046 3 3170
2.349688  1.029  0.054 1.009 3 3171
2.349704  0.981  0.035 1.026 3 3172
2.349720  1.069  0.036 1.078 3 3173
2.349737  1.151  0.046 1.110 3 3174
2.349753  1.154  0.039 1.115 3 3175
2.349770  1.086  0.040 1.107 3 3176
2.349786  1.098  0.032 1.092 3 3177
2.349802  1.143  0.025 1.084 3 3178
2.349819  0.998  0.042 1.084 3 3179
2.349835  0.859  0.042 1.077 3 3180
2.349851  0.846  0.050 1.066 3 3181
2.349868  0.786  0.047 1.073 3 3182
2.349884  1.001  0.045 1.093 3 3183
2.349901  1.150  0.052 1.103 3 3184
2.349917  1.304  0.044 1.090 3 3185
2.349933  1.148  0.042 1.067 3 3186
2.349950  1.142  0.048 1.049 3 3187
2.349966  0.958  0.046 1.007 3 3188
2.349983  0.876  0.047 0.919 3 3189
2.349999  0.815  0.051 0.857 3 3190
2.350015  0.815  0.041 0.897 3 3191
2.350032  0.865  0.038 0.990 3 3192
2.350048  1.080  0.038 1.054 3 3193
2.350064  1.087  0.052 1.082 3 3194
2.350081  0.903  0.053 1.092 3 3195
2.350097  1.027  0.056 1.087 3 3196
2.350113  1.141  0.069 1.071 3 3197
2.350130  1.034  0.051 1.049 3 3198
2.350146  1.005  0.043 1.008 3 3199
2.350163  0.809  0.043 0.924 3 3200
2.350179  0.701  0.060 0.795 3 3201
2.350195  0.531  0.050 0.677 3 3202
2.350212  0.543  0.065 0.649 3 3203
2.350228  0.634  0.041 0.680 3 3204
2.350244  0.725  0.046 0.684 3 3205
2.350260  0.678  0.049 0.697 3 3206
2.350277  0.660  0.047 0.779 3 3207
2.350293  0.807  0.052 0.861 3 3208
2.350310  0.900  0.046 0.905 3 3209
2.350326  0.831  0.038 0.935 3 3210
2.350343  0.890  0.066 0.957 3 3211
2.350359  0.897  0.040 0.942 3 3212
2.350375  0.793  0.027 0.868 3 3213
2.350391  0.553  0.040 0.756 3 3214
2.350408  0.452  0.045 0.696 3 3215
2.350424  0.605  0.029 0.749 3 3216
2.350441  0.808  0.043 0.829 3 3217
2.350457  0.752  0.047 0.861 3 3218
2.350473  0.772  0.056 0.857 3 3219
2.350490  0.575  0.046 0.846 3 3220
2.350636  0.873  0.065 0.990 3 3221
2.350653  1.020  0.067 0.998 3 3222
2.350669  1.092  0.072 0.975 3 3223
2.350686  1.193  0.035 0.951 3 3224
2.350702  1.205  0.061 0.930 3 3225
2.350718  1.087  0.036 0.918 3 3226
2.350734  0.882  0.046 0.899 3 3227
2.350751  0.899  0.063 0.849 3 3228
2.350767  0.680  0.048 0.762 3 3229
2.350784  0.472  0.041 0.627 3 3230
2.350800  0.307  0.037 0.480 3 3231
2.350816  0.239  0.061 0.407 3 3232
2.350833  0.419  0.035 0.464 3 3233
2.350849  0.703  0.059 0.585 3 3234
2.350865  0.805  0.036 0.692 3 3235
2.350882  0.922  0.044 0.788 3 3236
2.350898  1.053  0.058 0.866 3 3237
2.350914  0.969  0.037 0.922 3 3238
2.350930  1.160  0.058 0.954 3 3239
2.350947  1.148  0.049 0.971 3 3240
2.350963  1.005  0.076 0.974 3 3241
2.350979  0.760  0.071 0.967 3 3242
2.350996  0.824  0.052 0.943 3 3243
2.351012  0.897  0.072 0.872 3 3244
2.351028  0.401  0.065 0.707 3 3245
2.351077  0.340  0.042 0.720 3 3246
2.351093  0.471  0.071 0.831 3 3247
2.351159  0.704  0.061 0.892 3 3248
2.351175  0.842  0.050 0.820 3 3249
2.351191  0.566  0.048 0.688 3 3250
2.351208  0.434  0.056 0.520 3 3251
2.351224  0.318  0.038 0.403 3 3252
2.351240  0.251  0.045 0.376 3 3253
2.351256  0.319  0.044 0.448 3 3254
2.351273  0.516  0.039 0.603 3 3255
2.351289  0.682  0.035 0.755 3 3256
2.351305  0.841  0.049 0.853 3 3257
2.351322  0.953  0.045 0.911 3 3258
2.351338  1.112  0.039 0.942 3 3259
2.351354  1.052  0.035 0.956 3 3260
2.351371  0.910  0.055 0.964 3 3261
2.351387  1.031  0.055 0.967 3 3262
2.351403  1.083  0.042 0.959 3 3263
2.351419  1.079  0.060 0.951 3 3264
2.351436  1.030  0.042 0.963 3 3265
2.351452  0.863  0.044 0.981 3 3266
2.351468  0.707  0.052 0.988 3 3267
2.351485  0.968  0.044 0.987 3 3268
2.351501  1.129  0.041 0.978 3 3269
2.351517  1.033  0.031 0.964 3 3270
2.351533  1.131  0.032 0.958 3 3271
2.351549  1.058  0.044 0.954 3 3272
2.351566  1.047  0.022 0.932 3 3273
2.351582  0.851  0.033 0.897 3 3274
2.351598  1.042  0.057 0.880 3 3275
2.351615  1.042  0.040 0.891 3 3276
2.351631  0.937  0.038 0.884 3 3277
2.351647  0.853  0.043 0.839 3 3278
2.351663  0.862  0.038 0.809 3 3279
2.351680  0.942  0.046 0.841 3 3280
2.351696  1.104  0.048 0.905 3 3281
2.351712  1.177  0.056 0.949 3 3282
2.351728  1.182  0.046 0.959 3 3283
2.351745  0.973  0.049 0.948 3 3284
2.351761  1.015  0.080 0.922 3 3285
2.351777  0.703  0.073 0.876 3 3286
2.351794  0.682  0.061 0.823 3 3287
2.351810  0.927  0.045 0.777 3 3288
2.351826  0.899  0.036 0.752 3 3289
2.351842  0.915  0.048 0.781 3 3290
2.351859  0.837  0.056 0.845 3 3291
2.351875  0.775  0.043 0.888 3 3292
2.351891  0.777  0.054 0.899 3 3293
2.351907  0.949  0.044 0.890 3 3294
2.351923  0.936  0.053 0.855 3 3295
2.351940  0.878  0.045 0.805 3 3296
2.351956  0.863  0.046 0.786 3 3297
2.351972  0.905  0.047 0.802 3 3298
2.351988  0.858  0.036 0.790 3 3299
2.352005  0.822  0.053 0.712 3 3300
2.352021  0.704  0.058 0.592 3 3301
2.352037  0.583  0.040 0.503 3 3302
2.352053  0.598  0.049 0.489 3 3303
2.352070  0.543  0.052 0.519 3 3304
2.352086  0.579  0.054 0.547 3 3305
2.352102  0.508  0.028 0.571 3 3306
2.352118  0.572  0.047 0.609 3 3307
2.352135  0.549  0.077 0.629 3 3308
2.352151  0.383  0.048 0.609 3 3309
2.352167  0.511  0.060 0.569 3 3310
2.352183  0.495  0.053 0.535 3 3311
2.352200  0.384  0.046 0.553 3 3312
2.352216  0.649  0.052 0.634 3 3313
2.352232  0.729  0.056 0.698 3 3314
2.352248  0.670  0.039 0.679 3 3315
2.352264  0.494  0.055 0.608 3 3316
2.352281  0.457  0.040 0.575 3 3317
2.352297  0.532  0.054 0.598 3 3318
2.352313  0.531  0.044 0.594 3 3319
2.352329  0.517  0.048 0.529 3 3320
2.352345  0.371  0.043 0.443 3 3321
2.352362  0.256  0.058 0.378 3 3322
2.352378  0.165  0.054 0.380 3 3323
2.352394  0.286  0.041 0.469 3 3324
2.352411  0.525  0.062 0.566 3 3325
2.352427  0.539  0.042 0.606 3 3326
2.352443  0.537  0.066 0.607 3 3327
2.352459  0.494  0.041 0.571 3 3328
2.352475  0.461  0.037 0.531 3 3329
2.352492  0.457  0.049 0.539 3 3330
2.352508  0.382  0.051 0.554 3 3331
2.352524  0.389  0.035 0.567 3 3332
2.352540  0.188  0.042 0.646 3 3333
2.352621  0.617  0.048 0.774 3 3334
2.352637  0.529  0.042 0.720 3 3335
2.352654  0.675  0.057 0.746 3 3336
2.352670  0.724  0.057 0.807 3 3337
2.352686  0.793  0.038 0.840 3 3338
2.352702  0.765  0.051 0.814 3 3339
2.352718  0.475  0.057 0.725 3 3340
2.352735  0.474  0.054 0.626 3 3341
2.352751  0.594  0.052 0.619 3 3342
2.352767  0.715  0.034 0.709 3 3343
2.352783  0.829  0.035 0.806 3 3344
2.352799  0.830  0.050 0.863 3 3345
2.352816  0.916  0.046 0.892 3 3346
2.352832  1.056  0.043 0.897 3 3347
2.352848  0.918  0.047 0.869 3 3348
2.352864  0.788  0.046 0.805 3 3349
2.352880  0.697  0.049 0.737 3 3350
2.352896  0.734  0.046 0.717 3 3351
2.352913  0.627  0.032 0.748 3 3352
2.352929  0.540  0.039 0.794 3 3353
2.352945  0.527  0.050 0.816 3 3354
2.352961  0.611  0.065 0.786 3 3355
2.352978  0.686  0.041 0.709 3 3356
2.352993  0.494  0.051 0.605 3 3357
2.353010  0.533  0.056 0.526 3 3358
2.353026  0.731  0.049 0.549 3 3359
2.353042  0.798  0.037 0.666 3 3360
2.353058  0.958  0.050 0.786 3 3361
2.353074  0.969  0.039 0.862 3 3362
2.353091  1.011  0.048 0.901 3 3363
2.353107  0.983  0.039 0.921 3 3364
2.353123  1.018  0.042 0.923 3 3365
2.353139  1.021  0.033 0.899 3 3366
2.353155  0.856  0.054 0.843 3 3367
2.353172  0.818  0.057 0.791 3 3368
2.353188  0.851  0.053 0.795 3 3369
2.353204  0.886  0.042 0.838 3 3370
2.353220  0.801  0.046 0.868 3 3371
2.353236  0.872  0.041 0.879 3 3372
2.353252  0.911  0.050 0.876 3 3373
2.353268  0.820  0.034 0.847 3 3374
2.353285  0.813  0.050 0.768 3 3375
2.353301  0.676  0.048 0.654 3 3376
2.353317  0.677  0.053 0.591 3 3377
2.353333  0.809  0.056 0.651 3 3378
2.353349  0.660  0.050 0.762 3 3379
2.353365  0.532  0.060 0.815 3 3380
2.353414  0.513  0.040 0.671 3 3381
2.353430  0.541  0.053 0.527 3 3382
2.353446  0.510  0.044 0.454 3 3383
2.353462  0.432  0.053 0.460 3 3384
2.353478  0.486  0.053 0.573 3 3385
2.353494  0.527  0.053 0.683 3 3386
2.353511  0.568  0.047 0.736 3 3387
2.353527  0.607  0.053 0.777 3 3388
2.353543  0.650  0.067 0.815 3 3389
2.353559  0.738  0.031 0.806 3 3390
2.353575  0.636  0.043 0.725 3 3391
2.353591  0.589  0.039 0.612 3 3392
2.353607  0.582  0.028 0.575 3 3393
2.353624  0.438  0.056 0.617 3 3394
2.353640  0.739  0.037 0.624 3 3395
2.353656  0.480  0.048 0.575 3 3396
2.353672  0.484  0.051 0.578 3 3397
2.353688  0.711  0.074 0.681 3 3398
2.353704  0.643  0.059 0.857 3 3399
2.353785  0.640  0.050 0.830 3 3400
2.353801  0.613  0.057 0.650 3 3401
2.353817  0.542  0.053 0.603 3 3402
2.353833  0.580  0.056 0.618 3 3403
2.353849  0.599  0.049 0.658 3 3404
2.353866  0.802  0.044 0.700 3 3405
2.353882  0.901  0.052 0.720 3 3406
2.353898  0.999  0.054 0.721 3 3407
2.353914  1.071  0.053 0.710 3 3408
2.353930  0.940  0.039 0.654 3 3409
2.353946  0.731  0.026 0.544 3 3410
2.353962  0.513  0.054 0.429 3 3411
2.353978  0.424  0.054 0.413 3 3412
2.353995  0.513  0.057 0.514 3 3413
2.354011  0.585  0.043 0.631 3 3414
2.354027  0.629  0.053 0.669 3 3415
2.354043  0.563  0.046 0.620 3 3416
2.354059  0.438  0.045 0.579 3 3417
2.354075  0.514  0.047 0.636 3 3418
2.354091  0.730  0.049 0.744 3 3419
2.354107  0.765  0.034 0.819 3 3420
2.354123  0.845  0.057 0.861 3 3421
2.354140  0.873  0.065 0.893 3 3422
2.354156  0.906  0.033 0.911 3 3423
2.354172  0.921  0.032 0.930 3 3424
2.354188  0.975  0.039 0.958 3 3425
2.354204  0.936  0.048 0.983 3 3426
2.354220  1.011  0.048 0.995 3 3427
2.354236  1.045  0.051 0.996 3 3428
2.354252  1.097  0.053 0.989 3 3429
2.354268  0.998  0.039 0.974 3 3430
2.354284  0.881  0.050 0.945 3 3431
2.354300  0.802  0.048 0.898 3 3432
2.354316  0.867  0.047 0.860 3 3433
2.354333  0.974  0.058 0.849 3 3434
2.354349  0.999  0.057 0.839 3 3435
2.354365  1.095  0.052 0.848 3 3436
2.354381  1.217  0.062 0.894 3 3437
2.354397  1.221  0.062 0.930 3 3438
2.354413  1.145  0.050 0.935 3 3439
2.354429  1.037  0.049 0.926 3 3440
2.354445  0.944  0.049 0.895 3 3441
2.354461  0.835  0.047 0.813 3 3442
2.354477  0.667  0.054 0.683 3 3443
2.354494  0.553  0.061 0.603 3 3444
2.354510  0.579  0.037 0.660 3 3445
2.354526  0.808  0.043 0.793 3 3446
2.354542  0.989  0.048 0.896 3 3447
2.354558  0.990  0.050 0.945 3 3448
2.354574  0.890  0.041 0.954 3 3449
2.354590  0.808  0.061 0.923 3 3450
2.354606  0.669  0.045 0.842 3 3451
2.354622  0.616  0.046 0.724 3 3452
2.354638  0.533  0.053 0.648 3 3453
2.354654  0.586  0.040 0.671 3 3454
2.354670  0.965  0.053 0.772 3 3455
2.354686  0.998  0.048 0.868 3 3456
2.354702  0.882  0.048 0.921 3 3457
2.354719  0.783  0.047 0.955 3 3458
2.354735  0.722  0.054 0.977 3 3459
2.354751  0.918  0.062 0.969 3 3460
2.354767  0.913  0.055 0.930 3 3461
2.354783  0.807  0.065 0.902 3 3462
2.354799  0.908  0.069 0.913 3 3463
2.354815  1.094  0.044 0.943 3 3464
2.354831  1.139  0.048 0.964 3 3465
2.354847  1.140  0.066 0.960 3 3466
2.354863  1.059  0.041 0.929 3 3467
2.354879  1.046  0.054 0.900 3 3468
2.354895  0.957  0.034 0.890 3 3469
2.354911  0.794  0.047 0.871 3 3470
2.354927  0.843  0.059 0.818 3 3471
2.354944  0.586  0.065 0.717 3 3472
2.354959  0.567  0.047 0.610 3 3473
2.354975  0.613  0.051 0.591 3 3474
2.354992  0.666  0.054 0.699 3 3475
2.355008  0.631  0.049 0.835 3 3476
2.355024  0.739  0.054 0.917 3 3477
2.355040  0.950  0.058 0.964 3 3478
2.355056  1.068  0.063 1.001 3 3479
2.355072  1.311  0.043 1.025 3 3480
2.355088  1.155  0.057 1.034 3 3481
2.355104  1.195  0.055 1.031 3 3482
2.355120  1.215  0.053 1.018 3 3483
2.355136  1.288  0.052 0.998 3 3484
2.355152  1.057  0.051 0.956 3 3485
2.355168  1.020  0.076 0.877 3 3486
2.355184  0.755  0.056 0.793 3 3487
2.355200  0.801  0.051 0.794 3 3488
2.355216  0.863  0.056 0.876 3 3489
2.355232  0.881  0.045 0.944 3 3490
2.355248  1.004  0.064 0.958 3 3491
2.355264  0.885  0.047 0.943 3 3492
2.355280  0.914  0.069 0.928 3 3493
2.355296  0.985  0.046 0.933 3 3494
2.355312  1.039  0.043 0.970 3 3495
2.355328  1.047  0.062 1.011 3 3496
2.355344  1.054  0.060 1.023 3 3497
2.355360  0.954  0.057 1.015 3 3498
2.355376  0.844  0.066 1.003 3 3499
2.355392  0.877  0.072 0.993 3 3500
2.355408  0.964  0.039 0.980 3 3501
2.355424  0.963  0.032 0.960 3 3502
2.355441  0.869  0.057 0.917 3 3503
2.355456  0.774  0.043 0.831 3 3504
2.355473  0.602  0.048 0.700 3 3505
2.355488  0.484  0.051 0.608 3 3506
2.355505  0.614  0.046 0.646 3 3507
2.355521  0.807  0.045 0.759 3 3508
2.355536  0.817  0.043 0.829 3 3509
2.355553  0.885  0.048 0.826 3 3510
2.355568  0.802  0.044 0.764 3 3511
2.355585  0.490  0.054 0.641 3 3512
2.355600  0.387  0.038 0.502 3 3513
2.355617  0.326  0.041 0.443 3 3514
2.355633  0.588  0.045 0.520 3 3515
2.355649  0.730  0.045 0.639 3 3516
2.355665  0.713  0.066 0.675 3 3517
2.355680  0.635  0.052 0.597 3 3518
2.355697  0.380  0.033 0.486 3 3519
2.355712  0.505  0.053 0.488 3 3520
2.355729  0.702  0.070 0.623 3 3521
2.355745  0.967  0.044 0.771 3 3522
2.355761  0.994  0.048 0.876 3 3523
2.355777  0.991  0.046 0.938 3 3524
2.355793  1.062  0.055 0.964 3 3525
2.355808  0.911  0.042 0.960 3 3526
2.355824  0.832  0.054 0.938 3 3527
2.355840  0.758  0.052 0.916 3 3528
2.355857  0.743  0.034 0.911 3 3529
2.355872  0.847  0.051 0.918 3 3530
2.355889  0.926  0.055 0.911 3 3531
2.355904  0.844  0.056 0.803 3 3532
2.355984  0.663  0.057 0.732 3 3533
2.356000  0.773  0.042 0.865 3 3534
2.356016  0.608  0.061 0.830 3 3535
2.356032  0.479  0.040 0.715 3 3536
2.356048  0.281  0.062 0.636 3 3537
2.356112  0.785  0.061 0.894 3 3538
2.356128  0.861  0.047 1.001 3 3539
2.356144  0.672  0.073 1.031 3 3540
2.356160  0.924  0.081 1.045 3 3541
2.356176  1.096  0.084 1.035 3 3542
2.356192  1.040  0.062 1.012 3 3543
2.356208  1.093  0.053 1.005 3 3544
2.356224  1.128  0.051 1.024 3 3545
2.356240  1.112  0.055 1.040 3 3546
2.356256  0.890  0.029 1.031 3 3547
2.356272  0.771  0.061 1.002 3 3548
2.356288  0.652  0.085 0.987 3 3549
2.356304  0.754  0.068 1.029 3 3550
2.356368  1.022  0.056 0.998 3 3551
2.356384  1.233  0.051 0.982 3 3552
2.356400  1.000  0.063 0.998 3 3553
2.356416  1.132  0.040 0.969 3 3554
2.356431  0.943  0.045 0.871 3 3555
2.356447  0.811  0.052 0.716 3 3556
2.356463  0.644  0.040 0.578 3 3557
2.356479  0.700  0.053 0.585 3 3558
2.356495  0.832  0.064 0.732 3 3559
2.356511  0.981  0.066 0.875 3 3560
2.356527  0.954  0.056 0.948 3 3561
2.356543  0.930  0.054 0.970 3 3562
2.356559  0.978  0.047 0.962 3 3563
2.356575  0.828  0.071 0.945 3 3564
2.356591  0.937  0.039 0.938 3 3565
2.356607  0.894  0.051 0.909 3 3566
2.356623  0.721  0.068 0.815 3 3567
2.356639  0.506  0.037 0.673 3 3568
2.356655  0.408  0.050 0.583 3 3569
2.356671  0.549  0.058 0.624 3 3570
2.356687  0.806  0.068 0.747 3 3571
2.356703  0.852  0.042 0.864 3 3572
2.356719  0.791  0.053 0.957 3 3573
2.356735  0.939  0.044 1.014 3 3574
2.356750  1.078  0.036 1.040 3 3575
2.356766  1.117  0.036 1.049 3 3576
2.356782  1.196  0.055 1.059 3 3577
2.356798  1.256  0.045 1.074 3 3578
2.356814  1.182  0.042 1.088 3 3579
2.356830  1.244  0.053 1.094 3 3580
2.356846  1.164  0.063 1.094 3 3581
2.356862  1.239  0.051 1.087 3 3582
2.356878  1.190  0.054 1.071 3 3583
2.356894  1.139  0.065 1.035 3 3584
2.356910  0.913  0.049 0.986 3 3585
2.356926  0.875  0.051 0.957 3 3586
2.356941  0.898  0.054 0.953 3 3587
2.356957  0.876  0.056 0.926 3 3588
2.356973  0.731  0.066 0.825 3 3589
2.356989  0.365  0.051 0.696 3 3590
2.357005  0.586  0.045 0.665 3 3591
2.357021  0.899  0.061 0.766 3 3592
2.357037  1.102  0.052 0.885 3 3593
2.357053  0.985  0.050 0.947 3 3594
2.357069  0.951  0.061 0.952 3 3595
2.357085  1.070  0.060 0.935 3 3596
2.357101  0.825  0.061 0.929 3 3597
2.363353  1.212  0.077 1.245 4    0
2.363374  1.310  0.060 1.260 4    1
2.363394  1.500  0.066 1.284 4    2
2.363415  1.312  0.061 1.297 4    3
2.363435  1.461  0.117 1.290 4    4
2.363455  1.027  0.073 1.237 4    5
2.363476  0.876  0.085 1.162 4    6
2.363496  1.016  0.059 1.109 4    7
2.363517  0.990  0.100 1.033 4    8
2.363537  0.786  0.061 0.857 4    9
2.363557  0.992  0.072 0.730 4   10
2.363578  1.037  0.064 0.847 4   11
2.363598  1.364  0.064 1.080 4   12
2.363618  1.269  0.044 1.224 4   13
2.363639  1.337  0.096 1.241 4   14
2.363659  1.384  0.092 1.227 4   15
2.363680  1.355  0.053 1.223 4   16
2.363700  1.168  0.101 1.175 4   17
2.363720  0.789  0.056 1.087 4   18
2.363741  0.729  0.081 1.073 4   19
2.363761  0.934  0.074 1.127 4   20
2.363781  1.175  0.072 1.203 4   21
2.363802  1.338  0.062 1.278 4   22
2.363822  1.621  0.071 1.311 4   23
2.363842  1.608  0.079 1.305 4   24
2.363863  1.211  0.079 1.270 4   25
2.363883  0.780  0.071 1.231 4   26
2.363904  1.011  0.062 1.166 4   27
2.363924  0.963  0.073 1.068 4   28
2.363944  1.043  0.076 0.982 4   29
2.363965  0.935  0.073 0.830 4   30
2.363985  0.417  0.080 0.684 4   31
2.364005  0.185  0.071 0.786 4   32
2.364026  0.431  0.100 1.013 4   33
2.364046  0.682  0.077 1.127 4   34
2.364066  1.044  0.059 1.160 4   35
2.364087  1.461  0.090 1.214 4   36
2.364107  1.619  0.117 1.276 4   37
2.364127  1.147  0.109 1.315 4   38
2.364148  1.176  0.092 1.326 4   39
2.364168  1.095  0.090 1.329 4   40
2.364188  1.393  0.084 1.336 4   41
2.364209  1.682  0.102 1.306 4   42
2.364229  1.508  0.079 1.218 4   43
2.364249  1.189  0.050 1.155 4   44
2.364270  1.270  0.117 1.208 4   45
2.364290  1.113  0.047 1.272 4   46
2.364311  1.280  0.054 1.263 4   47
2.364331  1.500  0.055 1.193 4   48
2.364351  1.426  0.060 1.108 4   49
2.364372  1.470  0.100 1.091 4   50
2.364392  1.267  0.082 1.128 4   51
2.364412  1.135  0.085 1.080 4   52
2.364433  0.761  0.048 0.868 4   53
2.364453  0.616  0.063 0.668 4   54
2.364473  0.880  0.086 0.751 4   55
2.364494  1.339  0.079 1.003 4   56
2.364514  1.816  0.068 1.185 4   57
2.364534  1.436  0.060 1.271 4   58
2.364555  1.267  0.040 1.278 4   59
2.364575  1.329  0.088 1.259 4   60
2.364595  1.398  0.057 1.278 4   61
2.364616  1.710  0.106 1.333 4   62
2.364676  1.080  0.080 1.322 4   63
2.364697  0.762  0.098 1.164 4   64
2.364717  0.837  0.081 1.067 4   65
2.364738  1.301  0.046 1.173 4   66
2.364758  1.486  0.065 1.318 4   67
2.364778  1.642  0.078 1.379 4   68
2.364799  1.432  0.070 1.394 4   69
2.364819  1.105  0.062 1.387 4   70
2.364839  0.967  0.084 1.361 4   71
2.364859  0.695  0.069 1.303 4   72
2.364880  0.751  0.079 1.213 4   73
2.364900  1.011  0.077 1.170 4   74
2.364920  1.281  0.088 1.198 4   75
2.364941  1.120  0.085 1.202 4   76
2.364961  0.719  0.066 1.132 4   77
2.364981  0.400  0.121 0.965 4   78
2.365001  0.313  0.038 0.752 4   79
2.365022  0.561  0.078 0.721 4   80
2.365042  1.088  0.063 0.899 4   81
2.365062  1.218  0.068 1.015 4   82
2.365083  1.101  0.058 0.952 4   83
2.365103  0.356  0.070 0.745 4   84
2.365123  0.123  0.093 0.569 4   85
2.365144  0.591  0.066 0.658 4   86
2.365164  1.107  0.079 0.903 4   87
2.365184  1.538  0.080 1.055 4   88
2.365205  1.484  0.065 1.109 4   89
2.365225  1.301  0.075 1.177 4   90
2.365245  1.209  0.072 1.249 4   91
2.365265  1.183  0.088 1.288 4   92
2.365285  1.119  0.081 1.330 4   93
2.365306  1.331  0.063 1.383 4   94
2.365326  1.637  0.080 1.414 4   95
2.365346  1.709  0.092 1.427 4   96
2.365367  1.480  0.077 1.435 4   97
2.365387  1.305  0.083 1.434 4   98
2.365407  1.431  0.062 1.425 4   99
2.365427  1.469  0.055 1.414 4  100
2.365448  1.782  0.093 1.402 4  101
2.365468  1.802  0.087 1.391 4  102
2.365488  1.713  0.054 1.381 4  103
2.365509  1.473  0.097 1.361 4  104
2.365529  1.077  0.067 1.332 4  105
2.365549  0.830  0.053 1.261 4  106
2.365569  0.903  0.079 1.116 4  107
2.365590  1.182  0.081 1.017 4  108
2.365610  1.198  0.060 0.981 4  109
2.365630  0.850  0.048 0.851 4  110
2.365650  0.582  0.075 0.774 4  111
2.365671  0.656  0.076 0.853 4  112
2.365691  0.689  0.083 1.015 4  113
2.365711  1.128  0.053 1.209 4  114
2.365731  1.324  0.048 1.326 4  115
2.365752  1.489  0.057 1.359 4  116
2.365772  1.807  0.080 1.358 4  117
2.365792  1.484  0.076 1.343 4  118
2.365813  1.267  0.073 1.270 4  119
2.365833  1.050  0.093 1.107 4  120
2.365853  1.040  0.062 1.039 4  121
2.365873  1.518  0.063 1.174 4  122
2.365894  1.723  0.089 1.296 4  123
2.365914  1.489  0.088 1.294 4  124
2.365934  1.138  0.077 1.250 4  125
2.365954  0.979  0.100 1.268 4  126
2.365975  1.065  0.066 1.300 4  127
2.365995  1.441  0.075 1.274 4  128
2.366015  1.242  0.058 1.195 4  129
2.366035  1.167  0.055 1.072 4  130
2.366056  0.844  0.070 0.875 4  131
2.366076  0.376  0.085 0.701 4  132
2.366096  0.602  0.082 0.771 4  133
2.366116  0.627  0.076 0.953 4  134
2.366137  0.844  0.056 0.996 4  135
2.366157  1.135  0.054 1.005 4  136
2.366177  1.364  0.084 1.132 4  137
2.366197  1.510  0.080 1.249 4  138
2.366218  1.395  0.062 1.296 4  139
2.366238  1.460  0.070 1.310 4  140
2.366258  1.203  0.061 1.303 4  141
2.366278  1.217  0.078 1.263 4  142
2.366298  1.083  0.074 1.156 4  143
2.366319  0.803  0.057 0.946 4  144
2.366339  0.274  0.073 0.689 4  145
2.366400  0.598  0.090 1.009 4  146
2.366420  1.077  0.060 1.231 4  147
2.366440  1.364  0.070 1.278 4  148
2.366460  1.750  0.074 1.299 4  149
2.366481  1.673  0.064 1.303 4  150
2.366501  1.497  0.078 1.318 4  151
2.366521  1.419  0.088 1.325 4  152
2.366541  1.157  0.092 1.286 4  153
2.366561  1.037  0.058 1.224 4  154
2.366582  1.012  0.055 1.170 4  155
2.366602  1.063  0.044 1.109 4  156
2.366622  1.419  0.073 1.132 4  157
2.366642  1.334  0.072 1.227 4  158
2.366663  1.114  0.062 1.253 4  159
2.366683  1.192  0.071 1.178 4  160
2.366703  0.863  0.087 1.010 4  161
2.366723  0.836  0.046 0.824 4  162
2.366744  1.074  0.071 0.824 4  163
2.366764  1.152  0.052 0.960 4  164
2.366784  1.031  0.046 0.967 4  165
2.366804  0.672  0.074 0.888 4  166
2.366824  0.880  0.060 0.947 4  167
2.366844  1.145  0.053 1.111 4  168
2.366865  1.433  0.064 1.203 4  169
2.366885  1.570  0.074 1.200 4  170
2.366905  1.611  0.067 1.128 4  171
2.366925  0.987  0.062 0.965 4  172
2.366946  0.408  0.070 0.756 4  173
2.366966  0.257  0.067 0.746 4  174
2.366986  0.847  0.096 0.927 4  175
2.367006  1.061  0.069 1.095 4  176
2.367026  1.061  0.080 1.188 4  177
2.367047  1.056  0.083 1.212 4  178
2.367067  1.067  0.062 1.213 4  179
2.367087  1.122  0.112 1.207 4  180
2.367107  0.889  0.069 1.179 4  181
2.367127  0.828  0.062 1.118 4  182
2.367147  1.178  0.059 0.999 4  183
2.367168  0.918  0.079 0.795 4  184
2.367188  0.717  0.065 0.620 4  185
2.367208  0.635  0.061 0.614 4  186
2.367228  0.586  0.073 0.690 4  187
2.367248  0.537  0.106 0.835 4  188
2.367268  0.721  0.047 0.980 4  189
2.367289  0.992  0.077 0.979 4  190
2.367309  0.533  0.095 0.837 4  191
2.367329  0.416  0.084 0.727 4  192
2.367349  0.345  0.084 0.694 4  193
2.367369  0.350  0.088 0.701 4  194
2.367389  0.634  0.079 0.832 4  195
2.367410  0.722  0.065 0.961 4  196
2.367430  0.747  0.095 0.958 4  197
2.367450  0.932  0.072 0.877 4  198
2.367470  1.046  0.059 0.880 4  199
2.367490  1.198  0.074 0.956 4  200
2.367511  0.846  0.090 0.962 4  201
2.367531  0.608  0.047 0.912 4  202
2.367551  0.249  0.079 0.813 4  203
2.367571  0.071  0.086 0.621 4  204
2.367591  0.270  0.085 0.548 4  205
2.367652  0.839  0.072 0.907 4  206
2.367672  0.899  0.141 1.078 4  207
2.367692  1.090  0.092 1.123 4  208
2.367712  1.239  0.097 1.158 4  209
2.367732  1.624  0.090 1.183 4  210
2.367753  1.536  0.084 1.179 4  211
2.367773  1.620  0.096 1.153 4  212
2.367793  1.410  0.103 1.120 4  213
2.367813  1.198  0.084 1.093 4  214
2.367833  1.332  0.081 1.114 4  215
2.367853  1.184  0.092 1.163 4  216
2.367873  1.124  0.069 1.174 4  217
2.367934  1.561  0.090 1.124 4  218
2.367954  1.154  0.132 1.001 4  219
2.367974  0.808  0.086 0.935 4  220
2.367994  0.919  0.074 1.034 4  221
2.368014  1.488  0.062 1.150 4  222
2.368035  1.674  0.075 1.183 4  223
2.368055  1.669  0.071 1.178 4  224
2.368075  1.630  0.074 1.178 4  225
2.368095  1.171  0.085 1.179 4  226
2.368115  1.210  0.086 1.167 4  227
2.368135  1.046  0.060 1.159 4  228
2.368155  1.060  0.053 1.146 4  229
2.368176  1.371  0.075 1.108 4  230
2.368196  1.258  0.091 1.082 4  231
2.368216  1.159  0.059 1.076 4  232
2.368236  0.958  0.055 1.039 4  233
2.368256  0.722  0.056 0.912 4  234
2.368276  0.178  0.055 0.696 4  235
2.368296  0.258  0.070 0.566 4  236
2.368316  0.421  0.069 0.568 4  237
2.368336  0.397  0.069 0.554 4  238
2.368356  0.695  0.058 0.616 4  239
2.368377  0.654  0.084 0.715 4  240
2.368397  0.547  0.129 0.756 4  241
2.368417  0.310  0.070 0.806 4  242
2.368437  0.532  0.046 0.875 4  243
2.368457  0.968  0.080 0.977 4  244
2.368477  0.897  0.065 1.028 4  245
2.368497  0.757  0.065 0.916 4  246
2.368517  0.728  0.062 0.728 4  247
2.368538  0.714  0.076 0.760 4  248
2.368558  0.838  0.142 0.979 4  249
2.368578  0.832  0.059 1.098 4  250
2.368598  0.826  0.062 1.073 4  251
2.368618  1.202  0.054 1.048 4  252
2.368638  1.521  0.063 1.117 4  253
2.368658  1.693  0.080 1.190 4  254
2.368678  1.580  0.089 1.204 4  255
2.368699  1.204  0.094 1.178 4  256
2.368719  0.887  0.053 1.170 4  257
2.368739  1.012  0.059 1.195 4  258
2.368759  1.513  0.074 1.224 4  259
2.368779  1.603  0.103 1.242 4  260
2.368799  1.602  0.127 1.234 4  261
2.368819  1.474  0.076 1.213 4  262
2.368839  1.403  0.091 1.196 4  263
2.368859  1.240  0.050 1.169 4  264
2.368879  0.976  0.076 1.088 4  265
2.368900  0.818  0.091 0.921 4  266
2.368920  0.808  0.057 0.831 4  267
2.368940  1.401  0.072 0.954 4  268
2.368960  1.797  0.079 1.115 4  269
2.368980  1.413  0.078 1.199 4  270
2.369000  1.179  0.074 1.232 4  271
2.369020  1.173  0.062 1.218 4  272
2.369040  1.197  0.053 1.120 4  273
2.369060  1.240  0.098 0.973 4  274
2.369080  1.343  0.093 0.977 4  275
2.369100  1.661  0.085 1.125 4  276
2.369120  1.321  0.071 1.222 4  277
2.369140  1.107  0.061 1.234 4  278
2.369160  1.128  0.058 1.194 4  279
2.369180  1.029  0.072 1.070 4  280
2.369201  0.775  0.083 0.852 4  281
2.369221  0.946  0.067 0.723 4  282
2.369241  1.262  0.095 0.856 4  283
2.369261  1.518  0.073 1.067 4  284
2.369281  1.402  0.079 1.191 4  285
2.369301  1.341  0.092 1.242 4  286
2.369321  0.992  0.080 1.261 4  287
2.369341  1.071  0.046 1.266 4  288
2.369361  1.270  0.077 1.258 4  289
2.369381  1.493  0.078 1.232 4  290
2.369401  1.459  0.069 1.179 4  291
2.369421  1.236  0.084 1.142 4  292
2.369442  1.107  0.066 1.150 4  293
2.369462  0.910  0.076 1.126 4  294
2.369482  0.572  0.072 1.009 4  295
2.369502  0.389  0.067 0.790 4  296
2.369522  0.423  0.080 0.587 4  297
2.369542  0.299  0.072 0.597 4  298
2.369562  0.534  0.085 0.798 4  299
2.369582  0.693  0.077 0.997 4  300
2.369602  0.781  0.071 1.120 4  301
2.369622  0.905  0.067 1.175 4  302
2.369642  0.969  0.065 1.160 4  303
2.369662  1.060  0.067 1.105 4  304
2.369682  0.967  0.069 1.045 4  305
2.369702  1.339  0.092 1.037 4  306
2.369722  1.376  0.081 1.125 4  307
2.369742  1.122  0.058 1.195 4  308
2.369762  1.054  0.053 1.208 4  309
2.369782  1.005  0.054 1.201 4  310
2.369802  1.096  0.063 1.206 4  311
2.369823  1.584  0.066 1.251 4  312
2.369843  1.696  0.103 1.260 4  313
2.369863  1.248  0.085 1.153 4  314
2.369883  1.044  0.070 0.973 4  315
2.369903  0.946  0.066 0.934 4  316
2.369923  0.851  0.083 1.081 4  317
2.369943  0.903  0.067 1.214 4  318
2.369963  1.029  0.098 1.241 4  319
2.369983  1.106  0.088 1.206 4  320
2.370003  1.079  0.077 1.171 4  321
2.370023  1.407  0.055 1.137 4  322
2.370043  1.201  0.047 1.050 4  323
2.370063  0.881  0.062 0.869 4  324
2.370083  0.254  0.054 0.630 4  325
2.370103  0.381  0.072 0.530 4  326
2.370123  0.782  0.059 0.682 4  327
2.370143  0.904  0.067 0.910 4  328
2.370163  0.883  0.092 1.043 4  329
2.370183  0.867  0.085 1.049 4  330
2.370203  0.368  0.074 0.928 4  331
2.370223  0.151  0.111 0.729 4  332
2.370323  1.566  0.082 0.984 4  333
2.370343  1.547  0.063 1.246 4  334
2.370363  1.463  0.087 1.267 4  335
2.370383  1.278  0.102 1.289 4  336
2.370403  1.223  0.064 1.299 4  337
2.370423  1.421  0.078 1.288 4  338
2.370443  1.476  0.084 1.298 4  339
2.370643  1.189  0.025 1.285 4  340
2.370663  1.004  0.116 1.210 4  341
2.370803  0.354  0.070 0.770 4  342
2.370823  0.457  0.105 0.929 4  343
2.370923  1.452  0.058 1.135 4  344
2.370943  1.357  0.065 1.053 4  345
2.370963  0.982  0.081 0.866 4  346
2.370983  0.472  0.092 0.853 4  347
2.371003  0.608  0.119 0.967 4  348
2.371023  0.706  0.089 0.951 4  349
2.371043  0.765  0.085 0.963 4  350
2.371063  1.262  0.074 1.118 4  351
2.371083  1.641  0.065 1.246 4  352
2.371103  1.747  0.090 1.271 4  353
2.371123  1.337  0.087 1.235 4  354
2.371223  1.416  0.080 1.251 4  355
2.371243  1.191  0.084 1.071 4  356
2.371263  0.956  0.119 0.934 4  357
2.371283  0.451  0.074 0.978 4  358
2.371303  0.641  0.094 1.063 4  359
2.371323  0.531  0.048 0.967 4  360
2.371342  0.305  0.112 0.849 4  361
2.371362  0.712  0.063 0.959 4  362
2.371382  1.318  0.112 1.152 4  363
2.371403  1.451  0.095 1.252 4  364
2.371422  1.551  0.076 1.273 4  365
2.371442  1.318  0.091 1.265 4  366
2.371462  1.016  0.111 1.306 4  367
2.371582  1.639  0.099 1.287 4  368
2.371602  1.263  0.061 1.156 4  369
2.371622  1.090  0.106 1.146 4  370
2.371642  1.307  0.128 1.244 4  371
2.371701  1.823  0.091 1.283 4  372
2.371722  1.863  0.093 1.255 4  373
2.371741  1.306  0.114 1.144 4  374
2.371821  1.609  0.053 1.281 4  375
2.371841  1.669  0.067 1.317 4  376
2.371861  1.775  0.084 1.290 4  377
2.371881  1.721  0.083 1.247 4  378
2.371901  0.956  0.118 1.230 4  379
2.371921  1.094  0.128 1.229 4  380
2.371941  1.258  0.055 1.218 4  381
2.371961  1.118  0.091 1.203 4  382
2.371981  1.071  0.077 1.166 4  383
2.372001  1.082  0.060 1.072 4  384
2.372020  0.908  0.071 0.892 4  385
2.372041  0.778  0.079 0.677 4  386
2.372060  0.785  0.070 0.633 4  387
2.372080  0.755  0.066 0.810 4  388
2.372100  0.918  0.071 1.008 4  389
2.372120  0.815  0.081 1.115 4  390
2.372140  0.814  0.083 1.121 4  391
2.372160  0.848  0.064 1.069 4  392
2.372180  1.177  0.073 1.081 4  393
2.372200  1.247  0.069 1.156 4  394
2.372220  1.405  0.060 1.188 4  395
2.372240  1.051  0.108 1.165 4  396
2.372259  0.896  0.052 1.075 4  397
2.372279  0.688  0.100 0.884 4  398
2.372299  0.508  0.078 0.776 4  399
2.372319  0.997  0.067 0.923 4  400
2.372339  1.353  0.077 1.094 4  401
2.372359  1.460  0.070 1.129 4  402
2.372379  1.177  0.086 1.053 4  403
2.372399  0.735  0.081 0.885 4  404
2.372419  0.803  0.062 0.786 4  405
2.372439  0.887  0.073 0.923 4  406
2.372458  1.403  0.092 1.118 4  407
2.372478  1.513  0.094 1.203 4  408
2.372498  1.436  0.088 1.221 4  409
2.372518  1.650  0.072 1.211 4  410
2.372538  1.499  0.082 1.167 4  411
2.372558  1.073  0.103 1.057 4  412
2.372617  0.402  0.089 0.831 4  413
2.372638  0.216  0.083 0.554 4  414
2.372657  0.476  0.068 0.504 4  415
2.372677  1.041  0.080 0.678 4  416
2.372697  1.397  0.074 0.886 4  417
2.372717  1.380  0.050 1.009 4  418
2.372737  1.118  0.085 1.078 4  419
2.372757  0.805  0.088 1.131 4  420
2.372777  0.889  0.100 1.157 4  421
2.372797  0.940  0.071 1.171 4  422
2.372817  0.883  0.056 1.186 4  423
2.372836  0.972  0.065 1.181 4  424
2.372856  0.866  0.069 1.150 4  425
2.372876  0.879  0.104 1.107 4  426
2.372896  0.450  0.115 1.099 4  427
2.372916  0.477  0.063 1.148 4  428
2.372936  0.516  0.075 1.191 4  429
2.372955  0.530  0.082 1.208 4  430
2.372975  1.040  0.072 1.231 4  431
2.372995  0.991  0.101 1.257 4  432
2.373015  1.280  0.094 1.266 4  433
2.373035  1.683  0.063 1.273 4  434
2.373055  1.488  0.045 1.275 4  435
2.373075  1.030  0.074 1.265 4  436
2.373095  0.662  0.114 1.245 4  437
2.373114  0.691  0.087 1.180 4  438
2.373134  0.940  0.069 1.109 4  439
2.373154  1.410  0.116 1.145 4  440
2.373174  1.335  0.055 1.228 4  441
2.373194  1.387  0.073 1.263 4  442
2.373214  1.304  0.093 1.264 4  443
2.373234  0.947  0.067 1.251 4  444
2.373254  1.145  0.108 1.227 4  445
2.373273  1.111  0.095 1.214 4  446
2.373293  1.285  0.103 1.191 4  447
2.373313  1.013  0.068 1.115 4  448
2.373333  0.841  0.069 0.971 4  449
2.373353  0.648  0.062 0.767 4  450
2.373372  0.247  0.075 0.634 4  451
2.373392  0.415  0.086 0.736 4  452
2.373412  0.914  0.092 0.951 4  453
2.373432  0.910  0.095 1.095 4  454
2.373452  1.155  0.060 1.170 4  455
2.373472  1.390  0.083 1.214 4  456
2.373492  1.440  0.071 1.244 4  457
2.373511  1.548  0.097 1.262 4  458
2.373531  1.380  0.081 1.269 4  459
2.373551  1.241  0.055 1.263 4  460
2.373571  1.585  0.082 1.245 4  461
2.373591  1.011  0.103 1.193 4  462
2.373611  0.808  0.079 1.039 4  463
2.373631  0.523  0.045 0.832 4  464
2.373650  0.954  0.081 0.826 4  465
2.373670  1.303  0.076 1.037 4  466
2.373690  1.457  0.113 1.207 4  467
2.373710  1.258  0.092 1.263 4  468
2.373730  1.081  0.078 1.255 4  469
2.373749  0.909  0.089 1.212 4  470
2.373769  0.858  0.117 1.141 4  471
2.373789  0.930  0.076 0.984 4  472
2.373809  0.589  0.065 0.760 4  473
2.373829  0.553  0.076 0.680 4  474
2.373848  0.901  0.069 0.808 4  475
2.373868  1.224  0.059 0.973 4  476
2.373888  0.858  0.086 1.003 4  477
2.373908  0.345  0.101 0.942 4  478
2.373928  0.518  0.085 0.974 4  479
2.373948  0.686  0.075 0.996 4  480
2.373967  0.706  0.051 0.871 4  481
2.373987  0.863  0.070 0.810 4  482
2.374007  1.145  0.061 0.971 4  483
2.374027  1.325  0.086 1.152 4  484
2.374047  1.410  0.075 1.243 4  485
2.374067  1.331  0.042 1.280 4  486
2.374086  1.221  0.068 1.269 4  487
2.374106  1.272  0.064 1.234 4  488
2.374126  1.304  0.054 1.251 4  489
2.374146  1.703  0.066 1.304 4  490
2.374166  1.768  0.063 1.321 4  491
2.374185  1.771  0.064 1.306 4  492
2.374205  1.593  0.050 1.292 4  493
2.374225  1.543  0.083 1.291 4  494
2.374245  1.681  0.081 1.304 4  495
2.374264  1.631  0.097 1.324 4  496
2.374284  1.542  0.081 1.324 4  497
2.374304  1.598  0.103 1.280 4  498
2.374324  1.495  0.087 1.179 4  499
2.374344  1.401  0.086 1.020 4  500
2.374364  1.211  0.078 0.911 4  501
2.374383  0.997  0.053 0.969 4  502
2.374403  0.834  0.061 1.003 4  503
2.374423  0.569  0.064 0.975 4  504
2.374443  0.675  0.063 1.001 4  505
2.374463  0.726  0.057 0.984 4  506
2.374482  0.860  0.083 0.983 4  507
2.374502  1.222  0.089 1.100 4  508
2.374522  1.479  0.065 1.219 4  509
2.374542  1.346  0.067 1.261 4  510
2.374561  1.341  0.049 1.274 4  511
2.374581  1.338  0.092 1.291 4  512
2.374601  1.237  0.073 1.292 4  513
2.374621  1.346  0.098 1.271 4  514
2.374640  1.347  0.095 1.245 4  515
2.374660  1.416  0.086 1.215 4  516
2.374680  1.371  0.076 1.145 4  517
2.374700  1.011  0.068 0.998 4  518
2.374720  0.650  0.063 0.772 4  519
2.374739  0.443  0.080 0.631 4  520
2.374759  0.484  0.072 0.733 4  521
2.374779  0.690  0.083 0.934 4  522
2.374799  1.052  0.089 1.065 4  523
2.374819  1.259  0.049 1.139 4  524
2.374838  1.332  0.053 1.186 4  525
2.374858  1.395  0.066 1.201 4  526
2.374878  1.445  0.113 1.194 4  527
2.374897  1.080  0.075 1.207 4  528
2.374917  0.931  0.065 1.216 4  529
2.374937  0.720  0.067 1.178 4  530
2.374957  0.641  0.051 1.176 4  531
2.374977  1.114  0.073 1.229 4  532
2.374996  1.564  0.081 1.268 4  533
2.375016  1.538  0.083 1.275 4  534
2.375036  1.272  0.066 1.269 4  535
2.375056  0.935  0.089 1.264 4  536
2.375075  0.578  0.077 1.246 4  537
2.375095  0.745  0.074 1.201 4  538
2.375115  1.012  0.083 1.153 4  539
2.375135  1.027  0.078 1.107 4  540
2.375154  0.958  0.079 1.010 4  541
2.375174  1.107  0.065 0.864 4  542
2.375194  1.045  0.073 0.780 4  543
2.375213  0.697  0.065 0.706 4  544
2.375233  0.325  0.052 0.543 4  545
2.375253  0.122  0.036 0.456 4  546
2.375273  0.171  0.052 0.566 4  547
2.375293  0.671  0.087 0.774 4  548
2.375312  1.038  0.095 0.943 4  549
2.375332  1.020  0.074 1.042 4  550
2.375352  1.201  0.051 1.097 4  551
2.375371  1.281  0.063 1.121 4  552
2.375391  1.310  0.076 1.152 4  553
2.375411  1.073  0.085 1.196 4  554
2.375431  1.057  0.114 1.210 4  555
2.375451  0.995  0.102 1.167 4  556
2.375470  0.917  0.113 1.131 4  557
2.375490  0.715  0.077 1.195 4  558
2.375510  0.927  0.066 1.281 4  559
2.375530  1.443  0.038 1.306 4  560
2.375549  1.678  0.069 1.271 4  561
2.375569  1.593  0.054 1.232 4  562
2.375588  1.163  0.092 1.246 4  563
2.375608  1.150  0.073 1.262 4  564
2.375628  1.229  0.110 1.243 4  565
2.375648  1.096  0.097 1.220 4  566
2.375667  1.374  0.090 1.222 4  567
2.375687  1.440  0.070 1.249 4  568
2.375707  1.342  0.069 1.248 4  569
2.375727  1.549  0.056 1.181 4  570
2.375746  1.167  0.089 1.004 4  571
2.375766  0.632  0.106 0.818 4  572
2.375786  0.628  0.090 0.863 4  573
2.375806  0.998  0.088 1.076 4  574
2.375825  1.213  0.045 1.233 4  575
2.375845  1.457  0.059 1.300 4  576
2.375865  1.502  0.066 1.319 4  577
2.375884  1.528  0.085 1.316 4  578
2.375904  1.525  0.112 1.302 4  579
2.375924  1.396  0.061 1.267 4  580
2.375943  1.385  0.108 1.166 4  581
2.375963  1.159  0.110 1.051 4  582
2.375983  0.986  0.074 1.087 4  583
2.376003  1.197  0.084 1.214 4  584
2.376022  1.205  0.050 1.269 4  585
2.376042  1.373  0.094 1.234 4  586
2.376062  1.137  0.069 1.120 4  587
2.376081  1.092  0.102 0.979 4  588
2.376101  0.878  0.085 0.882 4  589
2.376121  0.291  0.063 0.765 4  590
2.376141  0.270  0.065 0.638 4  591
2.376160  0.448  0.082 0.683 4  592
2.376180  0.647  0.063 0.872 4  593
2.376199  1.047  0.055 1.019 4  594
2.376219  1.144  0.063 1.109 4  595
2.376239  1.250  0.072 1.164 4  596
2.376259  1.411  0.103 1.114 4  597
2.376278  0.644  0.063 0.929 4  598
2.376298  0.353  0.077 0.783 4  599
2.376318  0.756  0.118 0.903 4  600
2.376337  1.012  0.117 1.137 4  601
2.376357  1.270  0.089 1.267 4  602
2.376377  1.517  0.112 1.297 4  603
2.376396  1.500  0.085 1.272 4  604
2.376416  1.127  0.089 1.169 4  605
2.376436  0.829  0.060 0.977 4  606
2.376456  0.766  0.075 0.846 4  607
2.376475  0.925  0.084 0.948 4  608
2.376495  1.278  0.080 1.149 4  609
2.376514  1.254  0.064 1.241 4  610
2.376534  1.191  0.094 1.232 4  611
2.376554  1.246  0.080 1.186 4  612
2.376573  1.146  0.073 1.083 4  613
2.376593  0.928  0.066 0.969 4  614
2.376613  1.069  0.049 0.979 4  615
2.376632  1.472  0.087 1.085 4  616
2.376652  1.353  0.074 1.097 4  617
2.376672  0.975  0.077 0.915 4  618
2.376692  0.603  0.076 0.758 4  619
2.376711  0.852  0.063 0.873 4  620
2.376731  1.235  0.069 1.102 4  621
2.376750  1.340  0.093 1.230 4  622
2.376770  1.412  0.083 1.311 4  623
2.376790  1.387  0.068 1.378 4  624
2.376809  1.521  0.076 1.403 4  625
2.376829  1.205  0.126 1.388 4  626
2.376849  0.930  0.081 1.386 4  627
2.376868  0.769  0.065 1.417 4  628
2.376888  0.885  0.067 1.439 4  629
2.376908  1.408  0.122 1.422 4  630
2.376927  1.397  0.060 1.378 4  631
2.376947  1.662  0.075 1.357 4  632
2.376967  1.594  0.056 1.359 4  633
2.376986  1.434  0.066 1.386 4  634
2.377045  1.142  0.053 1.436 4  635
2.377065  1.364  0.087 1.478 4  636
2.377084  1.285  0.117 1.469 4  637
2.377104  1.495  0.067 1.469 4  638
2.377124  1.811  0.107 1.470 4  639
2.377143  1.889  0.083 1.449 4  640
2.377163  1.712  0.083 1.443 4  641
2.377183  1.542  0.098 1.462 4  642
2.377202  1.638  0.117 1.480 4  643
2.377222  1.232  0.067 1.471 4  644
2.377242  1.278  0.092 1.432 4  645
2.377261  1.433  0.092 1.423 4  646
2.377281  1.481  0.061 1.460 4  647
2.377301  1.627  0.100 1.482 4  648
2.377320  1.613  0.106 1.483 4  649
2.377340  1.868  0.098 1.476 4  650
2.377359  1.863  0.089 1.447 4  651
2.377379  1.596  0.080 1.406 4  652
2.377398  1.467  0.046 1.386 4  653
2.377418  1.205  0.085 1.361 4  654
2.377438  1.026  0.064 1.242 4  655
2.377457  0.806  0.048 1.058 4  656
2.377477  0.864  0.064 1.030 4  657
2.377497  1.324  0.079 1.171 4  658
2.377516  1.353  0.081 1.265 4  659
2.377536  1.470  0.073 1.242 4  660
2.377556  1.148  0.056 1.105 4  661
2.377575  0.759  0.055 0.869 4  662
2.377595  0.629  0.051 0.727 4  663
2.377614  0.448  0.070 0.850 4  664
2.377634  0.599  0.061 1.058 4  665
2.377654  1.027  0.058 1.191 4  666
2.377673  1.344  0.078 1.268 4  667
2.377693  1.366  0.077 1.301 4  668
2.377712  1.410  0.065 1.313 4  669
2.377732  1.306  0.050 1.317 4  670
2.377752  1.347  0.127 1.264 4  671
2.377771  1.134  0.054 1.100 4  672
2.377791  0.998  0.094 0.960 4  673
2.377810  1.217  0.092 0.998 4  674
2.377830  1.305  0.081 1.027 4  675
2.377850  1.177  0.077 0.892 4  676
2.377869  0.950  0.049 0.667 4  677
2.377889  0.829  0.037 0.557 4  678
2.377908  1.005  0.083 0.697 4  679
2.377928  0.979  0.045 0.907 4  680
2.377948  0.959  0.075 1.010 4  681
2.377967  0.781  0.063 1.088 4  682
2.377987  1.059  0.075 1.212 4  683
2.378006  1.394  0.078 1.302 4  684
2.378026  1.696  0.113 1.324 4  685
2.378046  1.568  0.079 1.320 4  686
2.378065  1.514  0.077 1.275 4  687
2.378085  1.259  0.100 1.121 4  688
2.378104  0.782  0.068 0.969 4  689
2.378124  0.999  0.052 1.039 4  690
2.378143  1.195  0.096 1.236 4  691
2.378163  1.351  0.098 1.354 4  692
2.378183  1.448  0.094 1.399 4  693
2.378202  1.390  0.087 1.409 4  694
2.378222  1.542  0.081 1.399 4  695
2.378241  1.440  0.049 1.379 4  696
2.378261  1.291  0.085 1.319 4  697
2.378281  0.810  0.087 0.994 4  698
2.378417  0.994  0.054 0.958 4  699
2.378437  1.257  0.104 1.041 4  700
2.378457  1.501  0.082 1.240 4  701
2.378476  1.072  0.060 1.387 4  702
2.378496  1.324  0.066 1.440 4  703
2.378515  1.304  0.057 1.456 4  704
2.378535  1.590  0.087 1.454 4  705
2.378555  1.535  0.080 1.439 4  706
2.378574  1.518  0.086 1.405 4  707
2.378594  1.595  0.060 1.302 4  708
2.378613  1.306  0.058 1.107 4  709
2.378633  1.151  0.076 0.957 4  710
2.378652  1.121  0.066 0.941 4  711
2.378672  1.258  0.107 1.053 4  712
2.378691  1.242  0.055 1.265 4  713
2.378711  1.268  0.086 1.352 4  714
2.378731  1.087  0.090 1.305 4  715
2.378750  0.992  0.060 1.311 4  716
2.378770  1.365  0.096 1.375 4  717
2.378789  1.373  0.063 1.346 4  718
2.378809  1.292  0.088 1.185 4  719
2.378828  1.274  0.080 1.099 4  720
2.378848  1.214  0.056 1.221 4  721
2.378867  1.197  0.065 1.339 4  722
2.378887  1.150  0.089 1.353 4  723
2.378906  1.141  0.084 1.292 4  724
2.378926  0.842  0.078 1.145 4  725
2.378945  0.753  0.054 1.085 4  726
2.378965  1.017  0.050 1.208 4  727
2.378984  1.347  0.050 1.321 4  728
2.379004  1.523  0.076 1.349 4  729
2.379024  1.516  0.074 1.327 4  730
2.379043  1.181  0.071 1.213 4  731
2.379063  0.829  0.062 0.978 4  732
2.379082  0.613  0.056 0.777 4  733
2.379102  0.647  0.086 0.850 4  734
2.379121  1.039  0.082 1.095 4  735
2.379141  1.337  0.053 1.292 4  736
2.379160  1.699  0.045 1.404 4  737
2.379180  1.813  0.075 1.456 4  738
2.379199  1.639  0.087 1.462 4  739
2.379219  1.547  0.043 1.413 4  740
2.379238  1.280  0.059 1.286 4  741
2.379258  0.878  0.064 1.153 4  742
2.379277  0.627  0.073 1.094 4  743
2.379297  0.933  0.085 1.158 4  744
2.379317  1.185  0.049 1.319 4  745
2.379336  1.371  0.074 1.437 4  746
2.379356  1.368  0.062 1.491 4  747
2.379375  1.602  0.068 1.519 4  748
2.379395  1.725  0.066 1.529 4  749
2.379414  1.755  0.079 1.518 4  750
2.379434  1.466  0.103 1.466 4  751
2.379453  1.161  0.056 1.323 4  752
2.379473  1.105  0.081 1.155 4  753
2.379492  0.974  0.065 1.094 4  754
2.379512  0.818  0.070 1.050 4  755
2.379531  0.857  0.067 1.057 4  756
2.379551  1.148  0.041 1.177 4  757
2.379570  1.444  0.069 1.226 4  758
2.379590  1.323  0.093 1.202 4  759
2.379609  1.103  0.085 1.146 4  760
2.379629  0.997  0.069 1.138 4  761
2.379648  1.256  0.065 1.295 4  762
2.379668  1.376  0.074 1.457 4  763
2.379687  1.274  0.051 1.511 4  764
2.379707  1.153  0.060 1.522 4  765
2.379726  1.296  0.067 1.530 4  766
2.379746  1.641  0.047 1.527 4  767
2.379765  1.846  0.090 1.524 4  768
2.379785  1.742  0.056 1.535 4  769
2.379804  1.916  0.100 1.566 4  770
2.379824  1.923  0.085 1.587 4  771
2.379843  1.737  0.078 1.575 4  772
2.379863  1.825  0.075 1.541 4  773
2.379882  1.380  0.067 1.530 4  774
2.379901  1.427  0.093 1.550 4  775
2.379921  1.446  0.074 1.548 4  776
2.379941  1.660  0.060 1.499 4  777
2.379960  1.803  0.056 1.429 4  778
2.379980  1.667  0.086 1.369 4  779
2.379999  1.375  0.084 1.327 4  780
2.380018  1.169  0.115 1.359 4  781
2.380038  1.014  0.101 1.434 4  782
2.380058  1.584  0.117 1.475 4  783
2.380077  1.447  0.068 1.510 4  784
2.380096  1.493  0.068 1.543 4  785
2.380116  1.311  0.053 1.534 4  786
2.380135  1.281  0.062 1.474 4  787
2.380155  1.420  0.102 1.421 4  788
2.380174  1.594  0.095 1.430 4  789
2.380194  1.650  0.077 1.448 4  790
2.380213  1.554  0.072 1.452 4  791
2.380233  1.531  0.073 1.454 4  792
2.380252  1.487  0.071 1.434 4  793
2.380272  1.486  0.111 1.372 4  794
2.380291  0.883  0.161 1.274 4  795
2.380310  1.263  0.114 1.203 4  796
2.380330  1.158  0.055 1.180 4  797
2.380349  1.047  0.049 1.081 4  798
2.380369  0.978  0.064 0.866 4  799
2.380388  0.490  0.066 0.665 4  800
2.380408  0.634  0.035 0.637 4  801
2.380427  0.996  0.091 0.839 4  802
2.380447  1.170  0.057 1.070 4  803
2.380466  1.310  0.057 1.182 4  804
2.380486  1.232  0.075 1.205 4  805
2.380505  1.089  0.063 1.160 4  806
2.380525  1.249  0.091 1.030 4  807
2.380544  0.877  0.072 0.805 4  808
2.380563  0.558  0.083 0.588 4  809
2.380583  0.453  0.085 0.595 4  810
2.380661  0.767  0.099 0.880 4  811
2.380680  1.208  0.085 1.151 4  812
2.380700  1.170  0.066 1.219 4  813
2.380719  1.458  0.115 1.236 4  814
2.380738  1.498  0.067 1.223 4  815
2.380758  1.540  0.037 1.210 4  816
2.380777  1.354  0.082 1.183 4  817
2.380797  1.229  0.069 1.080 4  818
2.380816  0.769  0.053 0.908 4  819
2.380836  0.763  0.050 0.906 4  820
2.380855  1.120  0.068 1.112 4  821
2.380874  1.124  0.082 1.259 4  822
2.380894  1.228  0.061 1.275 4  823
2.380913  1.398  0.079 1.266 4  824
2.380933  1.228  0.072 1.308 4  825
2.380952  1.053  0.068 1.370 4  826
2.380971  1.083  0.058 1.400 4  827
2.380991  1.304  0.099 1.400 4  828
2.381010  1.362  0.068 1.392 4  829
2.381030  1.389  0.109 1.385 4  830
2.381049  1.440  0.073 1.365 4  831
2.381069  1.551  0.055 1.319 4  832
2.381088  1.228  0.096 1.260 4  833
2.381108  1.038  0.079 1.197 4  834
2.381127  0.955  0.062 1.069 4  835
2.381146  0.722  0.055 0.880 4  836
2.381166  0.440  0.059 0.758 4  837
2.381185  0.551  0.079 0.749 4  838
2.381205  0.684  0.055 0.875 4  839
2.381224  0.661  0.076 1.040 4  840
2.381243  0.745  0.072 1.082 4  841
2.381263  0.617  0.092 1.057 4  842
2.381282  1.092  0.097 1.117 4  843
2.381302  1.225  0.075 1.218 4  844
2.381321  1.202  0.067 1.261 4  845
2.381341  1.353  0.093 1.259 4  846
2.381360  1.309  0.073 1.231 4  847
2.381379  1.365  0.075 1.206 4  848
2.381399  1.280  0.062 1.204 4  849
2.381418  1.254  0.067 1.184 4  850
2.381437  1.107  0.080 1.160 4  851
2.381457  1.167  0.072 1.181 4  852
2.381476  1.645  0.139 1.214 4  853
2.381496  1.433  0.096 1.194 4  854
2.381515  1.393  0.076 1.144 4  855
2.381535  1.269  0.119 1.139 4  856
2.381554  1.130  0.054 1.155 4  857
2.381573  1.195  0.111 1.108 4  858
2.381593  1.153  0.088 0.970 4  859
2.381612  0.595  0.059 0.849 4  860
2.381631  0.913  0.103 0.891 4  861
2.381651  0.894  0.062 0.973 4  862
2.381670  0.833  0.053 1.002 4  863
2.381690  1.061  0.091 1.075 4  864
2.381709  1.177  0.099 1.151 4  865
2.381728  1.228  0.077 1.165 4  866
2.381748  1.277  0.097 1.138 4  867
2.381767  1.077  0.082 1.107 4  868
2.381787  1.110  0.055 1.065 4  869
2.381806  1.041  0.063 1.015 4  870
2.381825  0.997  0.050 0.995 4  871
2.381845  0.988  0.054 0.976 4  872
2.381864  1.009  0.071 0.911 4  873
2.381883  0.516  0.078 0.798 4  874
2.381903  0.306  0.101 0.722 4  875
2.381922  0.488  0.074 0.790 4  876
2.381942  0.789  0.066 0.944 4  877
2.381961  1.005  0.097 1.052 4  878
2.381980  1.268  0.102 1.093 4  879
2.382000  1.315  0.084 1.103 4  880
2.382019  1.623  0.067 1.106 4  881
2.382038  1.608  0.110 1.107 4  882
2.382058  1.232  0.082 1.100 4  883
2.382077  1.114  0.058 1.076 4  884
2.382096  0.949  0.083 1.024 4  885
2.382116  0.841  0.070 0.915 4  886
2.382135  0.485  0.066 0.746 4  887
2.382154  0.355  0.049 0.588 4  888
2.382174  0.316  0.062 0.488 4  889
2.382193  0.377  0.063 0.473 4  890
2.382212  0.735  0.077 0.593 4  891
2.382232  0.975  0.043 0.780 4  892
2.382251  1.271  0.072 0.894 4  893
2.382271  1.119  0.057 0.919 4  894
2.382290  0.831  0.065 0.865 4  895
2.382309  0.773  0.089 0.783 4  896
2.382329  0.845  0.062 0.803 4  897
2.382348  1.013  0.074 0.887 4  898
2.382367  0.924  0.062 0.917 4  899
2.382387  0.950  0.050 0.923 4  900
2.382406  1.058  0.051 0.954 4  901
2.382425  1.225  0.075 0.975 4  902
2.382445  1.179  0.059 0.948 4  903
2.382464  0.765  0.101 0.841 4  904
2.382483  0.480  0.069 0.677 4  905
2.382503  0.232  0.098 0.590 4  906
2.382522  0.466  0.107 0.597 4  907
2.382541  0.258  0.064 0.596 4  908
2.382561  0.104  0.063 0.564 4  909
2.382580  0.116  0.045 0.529 4  910
2.382600  0.459  0.087 0.600 4  911
2.382619  0.565  0.071 0.732 4  912
2.382638  0.764  0.062 0.812 4  913
2.382657  0.747  0.069 0.867 4  914
2.382677  0.844  0.090 0.896 4  915
2.382696  0.851  0.083 0.927 4  916
2.382715  0.884  0.080 0.967 4  917
2.382735  0.776  0.101 0.939 4  918
2.382754  0.646  0.066 0.878 4  919
2.382773  0.886  0.060 0.905 4  920
2.382793  1.043  0.054 0.977 4  921
2.382812  0.841  0.046 0.978 4  922
2.382831  1.064  0.062 0.959 4  923
2.382851  1.376  0.086 0.985 4  924
2.382870  1.355  0.058 0.994 4  925
2.382889  1.324  0.060 0.923 4  926
2.382909  1.103  0.062 0.806 4  927
2.382928  0.783  0.055 0.754 4  928
2.382947  0.864  0.099 0.799 4  929
2.382967  0.607  0.062 0.889 4  930
2.382986  0.847  0.044 0.944 4  931
2.383005  0.998  0.060 0.920 4  932
2.383024  1.005  0.069 0.864 4  933
2.383044  0.891  0.073 0.761 4  934
2.383063  0.742  0.080 0.638 4  935
2.383082  0.703  0.062 0.675 4  936
2.383102  0.520  0.093 0.836 4  937
2.383179  0.708  0.053 0.928 4  938
2.383198  1.006  0.091 0.892 4  939
2.383218  0.914  0.055 0.809 4  940
2.383237  0.811  0.057 0.757 4  941
2.383256  0.850  0.050 0.710 4  942
2.383276  0.507  0.054 0.591 4  943
2.383295  0.245  0.069 0.459 4  944
2.383314  0.431  0.068 0.479 4  945
2.383333  0.323  0.101 0.621 4  946
2.383353  0.344  0.080 0.712 4  947
2.383372  0.215  0.113 0.724 4  948
2.383391  0.687  0.121 0.779 4  949
2.383410  1.111  0.094 0.914 4  950
2.383430  1.178  0.070 1.024 4  951
2.383449  1.355  0.134 1.065 4  952
2.383468  1.431  0.130 1.055 4  953
2.383584  0.504  0.144 1.005 4  954
2.383603  0.456  0.078 0.704 4  955
2.383623  0.345  0.091 0.618 4  956
2.383642  0.724  0.091 0.714 4  957
2.383661  0.743  0.070 0.825 4  958
2.383681  0.758  0.084 0.860 4  959
2.383700  1.109  0.060 0.939 4  960
2.383719  1.413  0.078 1.048 4  961
2.383738  1.320  0.075 1.095 4  962
2.383757  1.059  0.069 1.066 4  963
2.383777  0.962  0.050 0.963 4  964
2.383796  0.614  0.059 0.788 4  965
2.383815  0.377  0.052 0.641 4  966
2.383835  0.363  0.051 0.694 4  967
2.383854  0.890  0.045 0.889 4  968
2.383873  1.211  0.095 1.055 4  969
2.383893  1.193  0.051 1.146 4  970
2.383911  1.328  0.090 1.182 4  971
2.383931  1.418  0.100 1.190 4  972
2.383950  1.411  0.070 1.166 4  973
2.383969  1.246  0.081 1.075 4  974
2.383989  0.807  0.066 0.896 4  975
2.384008  0.330  0.094 0.739 4  976
2.384027  0.311  0.080 0.792 4  977
2.384047  0.196  0.095 0.984 4  978
2.384066  0.540  0.108 1.108 4  979
2.384085  1.166  0.077 1.133 4  980
2.384104  1.224  0.093 1.026 4  981
2.384239  0.418  0.098 1.011 4  982
2.384258  0.033  0.114 0.726 4  983
2.384277  0.194  0.104 0.679 4  984
2.384296  0.768  0.087 0.853 4  985
2.384316  1.015  0.055 1.056 4  986
2.384335  1.230  0.070 1.149 4  987
2.384354  1.187  0.077 1.157 4  988
2.384373  1.234  0.062 1.108 4  989
2.384393  1.029  0.062 1.009 4  990
2.384412  0.875  0.073 0.983 4  991
2.384431  1.195  0.087 1.095 4  992
2.384450  1.466  0.095 1.204 4  993
2.384470  1.578  0.129 1.260 4  994
2.384489  1.419  0.099 1.293 4  995
2.384508  1.492  0.069 1.312 4  996
2.384527  1.170  0.099 1.310 4  997
2.384547  1.139  0.076 1.269 4  998
2.384566  1.073  0.073 1.226 4  999
2.384585  1.253  0.104 1.229 4 1000
2.384604  1.432  0.117 1.234 4 1001
2.384623  1.482  0.097 1.244 4 1002
2.384643  1.478  0.076 1.278 4 1003
2.384662  1.394  0.061 1.288 4 1004
2.384681  1.539  0.078 1.244 4 1005
2.384700  1.234  0.086 1.181 4 1006
2.384720  1.293  0.068 1.191 4 1007
2.384739  1.156  0.063 1.263 4 1008
2.384758  1.118  0.066 1.308 4 1009
2.384777  1.222  0.063 1.299 4 1010
2.384796  1.212  0.071 1.214 4 1011
2.384815  0.960  0.048 1.052 4 1012
2.384835  0.846  0.050 0.908 4 1013
2.384854  0.826  0.096 0.846 4 1014
2.384873  0.703  0.054 0.874 4 1015
2.384892  1.123  0.070 1.040 4 1016
2.384912  1.329  0.078 1.227 4 1017
2.384931  1.374  0.060 1.323 4 1018
2.384950  1.514  0.061 1.353 4 1019
2.384969  1.595  0.086 1.345 4 1020
2.384988  1.338  0.055 1.264 4 1021
2.385008  1.088  0.046 1.091 4 1022
2.385027  1.075  0.063 0.987 4 1023
2.385046  1.325  0.080 1.072 4 1024
2.385065  1.331  0.053 1.193 4 1025
2.385084  1.300  0.049 1.267 4 1026
2.385104  1.308  0.050 1.309 4 1027
2.385123  1.311  0.077 1.317 4 1028
2.385142  1.271  0.080 1.280 4 1029
2.385161  1.153  0.075 1.184 4 1030
2.385180  1.144  0.059 1.115 4 1031
2.385200  1.369  0.090 1.151 4 1032
2.385219  1.527  0.073 1.182 4 1033
2.385238  1.437  0.089 1.175 4 1034
2.385257  1.271  0.059 1.153 4 1035
2.385276  1.133  0.073 1.038 4 1036
2.385296  0.840  0.082 0.847 4 1037
2.385314  0.597  0.078 0.731 4 1038
2.385334  0.565  0.060 0.683 4 1039
2.385353  0.520  0.070 0.658 4 1040
2.385372  0.499  0.069 0.729 4 1041
2.385391  0.648  0.086 0.756 4 1042
2.385411  0.460  0.082 0.718 4 1043
2.385430  0.675  0.085 0.791 4 1044
2.385449  0.768  0.055 0.858 4 1045
2.385468  0.334  0.063 0.767 4 1046
2.385487  0.494  0.052 0.705 4 1047
2.385506  0.986  0.069 0.822 4 1048
2.385525  1.031  0.061 0.905 4 1049
2.385545  1.008  0.082 0.851 4 1050
2.385564  0.845  0.075 0.870 4 1051
2.385583  0.963  0.057 1.034 4 1052
2.385602  1.085  0.060 1.163 4 1053
2.385622  1.138  0.066 1.203 4 1054
2.385640  1.127  0.087 1.227 4 1055
2.385660  1.255  0.075 1.267 4 1056
2.385679  1.095  0.054 1.300 4 1057
2.385698  1.204  0.051 1.310 4 1058
2.385717  1.243  0.078 1.296 4 1059
2.385736  1.421  0.050 1.260 4 1060
2.385756  1.302  0.045 1.209 4 1061
2.385775  1.098  0.071 1.120 4 1062
2.385794  0.926  0.058 0.938 4 1063
2.385813  0.567  0.057 0.737 4 1064
2.385832  0.532  0.070 0.728 4 1065
2.385851  1.001  0.055 0.923 4 1066
2.385870  1.359  0.092 1.106 4 1067
2.385890  1.360  0.087 1.195 4 1068
2.385909  1.457  0.111 1.224 4 1069
2.385928  1.284  0.049 1.197 4 1070
2.385947  1.152  0.086 1.101 4 1071
2.385966  1.068  0.071 0.951 4 1072
2.385985  0.932  0.058 0.848 4 1073
2.386004  1.153  0.049 0.877 4 1074
2.386024  1.154  0.061 0.894 4 1075
2.386043  0.704  0.069 0.766 4 1076
2.386062  0.303  0.086 0.577 4 1077
2.386158  0.676  0.060 0.961 4 1078
2.386177  0.684  0.062 0.922 4 1079
2.386196  0.681  0.065 0.797 4 1080
2.386215  0.987  0.060 0.857 4 1081
2.386234  1.183  0.089 1.032 4 1082
2.386253  1.464  0.079 1.141 4 1083
2.386272  1.307  0.068 1.164 4 1084
2.386291  1.305  0.064 1.125 4 1085
2.386310  1.215  0.094 1.070 4 1086
2.386330  1.116  0.075 1.027 4 1087
2.386349  0.767  0.068 0.911 4 1088
2.386368  0.468  0.079 0.716 4 1089
2.386387  0.186  0.075 0.606 4 1090
2.386406  0.371  0.052 0.639 4 1091
2.386425  0.586  0.062 0.719 4 1092
2.386444  0.724  0.068 0.864 4 1093
2.386463  0.931  0.065 1.054 4 1094
2.386482  1.154  0.096 1.174 4 1095
2.386540  1.398  0.091 1.145 4 1096
2.386559  1.187  0.054 1.121 4 1097
2.386578  1.082  0.100 1.022 4 1098
2.386597  0.572  0.120 0.850 4 1099
2.386616  0.227  0.058 0.724 4 1100
2.386635  0.343  0.076 0.702 4 1101
2.386655  0.532  0.063 0.813 4 1102
2.386674  0.838  0.083 0.973 4 1103
2.386693  0.895  0.054 1.037 4 1104
2.386712  0.890  0.061 0.981 4 1105
2.386731  0.839  0.095 0.808 4 1106
2.386750  0.500  0.063 0.643 4 1107
2.386769  0.740  0.085 0.654 4 1108
2.386788  0.685  0.078 0.746 4 1109
2.386807  0.413  0.073 0.917 4 1110
2.386865  0.856  0.081 1.141 4 1111
2.386884  0.782  0.064 1.176 4 1112
2.386903  1.049  0.071 1.145 4 1113
2.386922  1.050  0.078 1.087 4 1114
2.386941  0.893  0.064 0.991 4 1115
2.386960  0.865  0.049 0.840 4 1116
2.386979  0.507  0.064 0.763 4 1117
2.386998  0.851  0.067 0.870 4 1118
2.387017  1.246  0.084 1.027 4 1119
2.387037  1.192  0.083 1.089 4 1120
2.387056  1.353  0.087 1.080 4 1121
2.387074  1.149  0.101 1.064 4 1122
2.387094  0.994  0.060 1.035 4 1123
2.387113  0.857  0.067 0.953 4 1124
2.387132  0.803  0.050 0.871 4 1125
2.387151  0.594  0.068 0.835 4 1126
2.387170  0.482  0.071 0.743 4 1127
2.387189  0.476  0.047 0.649 4 1128
2.387208  0.670  0.068 0.740 4 1129
2.387227  1.061  0.071 0.925 4 1130
2.387246  1.255  0.058 1.052 4 1131
2.387265  1.498  0.077 1.126 4 1132
2.387284  1.172  0.071 1.158 4 1133
2.387304  1.233  0.076 1.137 4 1134
2.387323  1.241  0.085 1.096 4 1135
2.387342  1.307  0.074 1.089 4 1136
2.387361  1.057  0.086 1.107 4 1137
2.387380  1.288  0.067 1.117 4 1138
2.387399  1.262  0.064 1.116 4 1139
2.387418  1.298  0.078 1.133 4 1140
2.387437  1.490  0.061 1.160 4 1141
2.387456  1.499  0.045 1.166 4 1142
2.387475  1.500  0.047 1.167 4 1143
2.387494  1.395  0.074 1.172 4 1144
2.387513  1.283  0.066 1.163 4 1145
2.387532  0.974  0.101 1.137 4 1146
2.387551  0.986  0.102 1.088 4 1147
2.387570  0.929  0.081 1.010 4 1148
2.387589  0.970  0.075 0.900 4 1149
2.387609  0.627  0.101 0.781 4 1150
2.387628  0.485  0.067 0.719 4 1151
2.387647  0.350  0.050 0.639 4 1152
2.387666 -0.023  0.079 0.513 4 1153
2.387685 -0.308  0.110 0.487 4 1154
2.387704 -0.221  0.150 0.543 4 1155
2.387723  0.317  0.093 0.565 4 1156
2.387742  0.674  0.073 0.606 4 1157
2.387761  0.653  0.070 0.622 4 1158
2.387780  0.641  0.080 0.604 4 1159
2.387799  0.707  0.092 0.696 4 1160
2.387818  1.087  0.070 0.821 4 1161
2.387837  1.089  0.082 0.859 4 1162
2.387856  0.704  0.089 0.779 4 1163
2.387875  0.379  0.091 0.613 4 1164
2.387894  0.323  0.067 0.535 4 1165
2.387913  0.498  0.066 0.662 4 1166
2.387932  1.008  0.101 0.862 4 1167
2.387951  1.168  0.094 0.973 4 1168
2.387970  0.989  0.077 0.994 4 1169
2.387989  0.993  0.051 1.011 4 1170
2.388008  1.176  0.102 1.046 4 1171
2.388027  0.991  0.068 1.063 4 1172
2.388046  1.045  0.056 1.078 4 1173
2.388065  1.226  0.077 1.089 4 1174
2.388084  1.228  0.069 1.085 4 1175
2.388103  1.249  0.090 1.098 4 1176
2.388122  1.185  0.070 1.127 4 1177
2.388141  1.119  0.087 1.130 4 1178
2.388160  1.189  0.088 1.101 4 1179
2.388179  1.258  0.086 1.077 4 1180
2.388198  1.083  0.055 1.084 4 1181
2.388217  1.193  0.070 1.106 4 1182
2.388237  0.935  0.037 1.010 4 1183
2.388350  0.739  0.098 0.940 4 1184
2.388370  0.667  0.085 0.917 4 1185
2.388389  0.601  0.072 0.778 4 1186
2.388407  0.894  0.081 0.829 4 1187
2.388427  1.175  0.052 1.001 4 1188
2.388445  1.311  0.052 1.110 4 1189
2.388464  1.270  0.077 1.127 4 1190
2.388484  1.235  0.048 1.070 4 1191
2.388503  1.161  0.074 1.004 4 1192
2.388522  1.345  0.075 1.016 4 1193
2.388541  1.331  0.054 1.083 4 1194
2.388559  1.258  0.076 1.145 4 1195
2.388578  1.204  0.067 1.179 4 1196
2.388597  1.052  0.060 1.175 4 1197
2.388617  1.019  0.075 1.149 4 1198
2.388636  0.959  0.035 1.125 4 1199
2.388654  0.917  0.055 1.105 4 1200
2.388674  1.115  0.095 1.111 4 1201
2.388692  1.194  0.055 1.140 4 1202
2.388711  1.151  0.058 1.151 4 1203
2.388730  1.153  0.075 1.134 4 1204
2.388749  1.106  0.041 1.109 4 1205
2.388768  1.071  0.067 1.083 4 1206
2.388788  0.948  0.060 1.035 4 1207
2.388806  0.779  0.067 0.927 4 1208
2.388825  0.526  0.088 0.763 4 1209
2.388844  0.495  0.051 0.650 4 1210
2.388863  0.460  0.050 0.577 4 1211
2.388882  0.198  0.057 0.470 4 1212
2.388901  0.019  0.094 0.439 4 1213
2.388920  0.339  0.064 0.502 4 1214
2.388939  0.525  0.061 0.567 4 1215
2.388958  0.775  0.054 0.684 4 1216
2.388977  0.916  0.073 0.821 4 1217
2.388996  0.916  0.062 0.870 4 1218
2.389015  0.618  0.050 0.827 4 1219
2.389034  0.708  0.046 0.821 4 1220
2.389053  0.899  0.075 0.940 4 1221
2.389072  1.140  0.053 1.062 4 1222
2.389091  1.096  0.062 1.080 4 1223
2.389110  0.802  0.059 0.997 4 1224
2.389129  0.799  0.069 0.935 4 1225
2.389148  1.034  0.070 1.017 4 1226
2.389167  1.209  0.075 1.153 4 1227
2.389186  1.286  0.088 1.232 4 1228
2.389205  1.147  0.083 1.263 4 1229
2.389224  1.362  0.052 1.266 4 1230
2.389243  1.415  0.049 1.257 4 1231
2.389261  1.448  0.059 1.251 4 1232
2.389281  1.583  0.089 1.259 4 1233
2.389299  1.315  0.086 1.279 4 1234
2.389318  1.239  0.056 1.293 4 1235
2.389338  1.264  0.060 1.271 4 1236
2.389356  1.462  0.080 1.217 4 1237
2.389375  1.596  0.071 1.195 4 1238
2.389394  0.627  0.080 1.237 4 1239
2.389413  0.486  0.095 1.288 4 1240
2.389432  0.864  0.067 1.301 4 1241
2.389451  1.120  0.069 1.289 4 1242
2.389470  1.114  0.104 1.265 4 1243
2.389489  0.931  0.077 1.216 4 1244
2.389508  0.953  0.055 1.168 4 1245
2.389527  0.979  0.066 1.159 4 1246
2.389546  1.231  0.067 1.185 4 1247
2.389565  1.356  0.072 1.226 4 1248
2.389584  1.507  0.066 1.261 4 1249
2.389603  1.743  0.094 1.283 4 1250
2.389621  1.602  0.063 1.286 4 1251
2.389641  1.475  0.079 1.289 4 1252
2.389659  1.336  0.060 1.309 4 1253
2.389678  1.086  0.075 1.327 4 1254
2.389697  1.056  0.074 1.330 4 1255
2.389716  1.060  0.069 1.313 4 1256
2.389735  0.976  0.057 1.275 4 1257
2.389754  1.062  0.067 1.191 4 1258
2.389773  0.958  0.057 1.036 4 1259
2.389792  0.807  0.110 0.876 4 1260
2.389811  0.792  0.057 0.861 4 1261
2.389830  0.959  0.083 0.969 4 1262
2.389849  0.945  0.066 1.072 4 1263
2.389868  1.002  0.077 1.171 4 1264
2.389887  1.345  0.082 1.239 4 1265
2.389905  1.588  0.057 1.245 4 1266
2.389925  1.578  0.082 1.229 4 1267
2.389943  1.360  0.068 1.237 4 1268
2.389962  1.151  0.106 1.244 4 1269
2.389981  1.085  0.078 1.217 4 1270
2.390000  1.224  0.045 1.145 4 1271
2.390019  1.015  0.064 0.991 4 1272
2.390038  0.595  0.052 0.762 4 1273
2.390057  0.688  0.077 0.649 4 1274
2.390075  0.852  0.066 0.792 4 1275
2.390095  1.192  0.066 1.023 4 1276
2.390113  1.366  0.071 1.169 4 1277
2.390132  1.439  0.081 1.229 4 1278
2.390151  1.567  0.089 1.263 4 1279
2.390170  1.411  0.060 1.302 4 1280
2.390189  1.312  0.098 1.332 4 1281
2.390208  1.163  0.059 1.344 4 1282
2.390227  1.300  0.085 1.342 4 1283
2.390246  1.392  0.088 1.325 4 1284
2.390265  1.123  0.064 1.248 4 1285
2.390321  1.086  0.069 1.200 4 1286
2.390340  0.930  0.068 1.242 4 1287
2.390359  1.037  0.069 1.241 4 1288
2.390378  1.094  0.073 1.261 4 1289
2.390397  1.438  0.062 1.316 4 1290
2.390416  1.433  0.067 1.354 4 1291
2.390435  1.528  0.082 1.356 4 1292
2.390454  1.524  0.078 1.353 4 1293
2.390472  1.655  0.100 1.356 4 1294
2.390491  1.685  0.097 1.351 4 1295
2.390510  1.758  0.126 1.326 4 1296
2.390529  1.594  0.086 1.285 4 1297
2.390548  1.395  0.070 1.256 4 1298
2.390567  1.280  0.066 1.225 4 1299
2.390586  1.015  0.069 1.118 4 1300
2.390604  0.859  0.082 0.946 4 1301
2.390623  0.752  0.062 0.878 4 1302
2.390642  0.978  0.056 0.972 4 1303
2.390661  1.201  0.076 1.051 4 1304
2.390680  0.984  0.067 1.014 4 1305
2.390699  0.875  0.086 0.886 4 1306
2.390718  0.755  0.059 0.741 4 1307
2.390737  0.698  0.061 0.709 4 1308
2.390756  1.028  0.079 0.861 4 1309
2.390774  1.342  0.069 1.031 4 1310
2.390793  1.285  0.068 1.109 4 1311
2.390812  1.004  0.068 1.149 4 1312
2.390831  1.094  0.107 1.194 4 1313
2.390850  1.145  0.069 1.238 4 1314
2.390869  1.030  0.107 1.250 4 1315
2.390887  1.013  0.063 1.197 4 1316
2.390907  1.200  0.121 1.129 4 1317
2.390925  1.088  0.068 1.138 4 1318
2.390944  1.325  0.070 1.191 4 1319
2.390963  1.401  0.081 1.231 4 1320
2.390982  1.169  0.075 1.229 4 1321
2.391001  1.286  0.073 1.190 4 1322
2.391020  1.376  0.084 1.150 4 1323
2.391038  1.464  0.086 1.072 4 1324
2.391057  0.942  0.101 0.886 4 1325
2.391076  0.807  0.073 0.741 4 1326
2.391095  0.803  0.063 0.830 4 1327
2.391114  1.062  0.133 0.991 4 1328
2.391133  0.879  0.114 1.033 4 1329
2.391152  0.895  0.112 1.000 4 1330
2.391171  0.633  0.133 0.901 4 1331
2.391189  0.469  0.059 0.715 4 1332
2.391208  0.458  0.093 0.607 4 1333
2.391227  0.597  0.083 0.713 4 1334
2.391246  0.862  0.097 0.850 4 1335
2.391265  0.665  0.093 0.819 4 1336
2.391284  0.635  0.077 0.705 4 1337
2.391302  0.714  0.051 0.732 4 1338
2.391321  0.996  0.093 0.860 4 1339
2.391340  0.810  0.056 0.862 4 1340
2.391359  0.737  0.071 0.790 4 1341
2.391378  0.699  0.068 0.856 4 1342
2.391397  1.134  0.058 1.013 4 1343
2.391415  0.885  0.105 1.091 4 1344
2.391434  0.374  0.120 1.064 4 1345
2.391453  0.618  0.093 0.951 4 1346
2.391472  0.467  0.128 0.834 4 1347
2.391491  0.635  0.117 0.868 4 1348
2.391509  0.865  0.074 0.993 4 1349
2.391528  1.213  0.121 1.067 4 1350
2.391547  1.328  0.081 1.107 4 1351
2.391566  1.283  0.100 1.108 4 1352
2.391754  0.383  0.113 0.831 4 1353
2.391773  0.474  0.057 0.538 4 1354
2.391792  1.027  0.056 0.723 4 1355
2.391811  1.179  0.079 0.880 4 1356
2.391829  1.178  0.044 0.959 4 1357
2.391848  1.243  0.055 1.000 4 1358
2.391867  1.165  0.088 1.015 4 1359
2.391886  0.976  0.052 0.982 4 1360
2.391905  0.751  0.063 0.945 4 1361
2.391923  0.582  0.087 0.897 4 1362
2.391942  0.534  0.064 0.780 4 1363
2.391961  0.558  0.082 0.647 4 1364
2.391980  0.926  0.103 0.665 4 1365
2.391999  1.141  0.093 0.830 4 1366
2.392017  1.426  0.081 0.977 4 1367
2.392036  1.339  0.065 1.076 4 1368
2.392055  1.200  0.093 1.148 4 1369
2.392074  1.372  0.098 1.175 4 1370
2.392093  1.220  0.085 1.167 4 1371
2.392112  1.193  0.080 1.155 4 1372
2.392130  1.016  0.068 1.149 4 1373
2.392149  1.184  0.092 1.158 4 1374
2.392168  1.273  0.091 1.164 4 1375
2.392186  1.198  0.065 1.109 4 1376
2.392205  1.367  0.089 1.005 4 1377
2.392224  1.305  0.077 0.947 4 1378
2.392243  1.136  0.092 0.914 4 1379
2.392262  1.030  0.053 0.877 4 1380
2.392280  1.146  0.058 0.942 4 1381
2.392299  1.210  0.091 1.067 4 1382
2.392318  1.079  0.055 1.127 4 1383
2.392337  0.874  0.092 1.086 4 1384
2.392356  0.476  0.051 0.949 4 1385
2.392374  0.701  0.050 0.816 4 1386
2.392393  0.908  0.078 0.836 4 1387
2.392412  0.967  0.070 0.929 4 1388
2.392431  0.963  0.066 0.920 4 1389
2.392449  0.791  0.084 0.766 4 1390
2.392468  0.303  0.070 0.607 4 1391
2.392487  0.461  0.046 0.657 4 1392
2.392506  0.875  0.054 0.835 4 1393
2.392524  0.920  0.054 0.918 4 1394
2.392543  0.589  0.057 0.851 4 1395
2.392562  0.271  0.059 0.708 4 1396
2.392581  0.319  0.068 0.641 4 1397
2.392600  0.345  0.094 0.695 4 1398
2.392618  0.597  0.069 0.844 4 1399
2.392637  1.084  0.089 1.028 4 1400
2.392656  1.115  0.069 1.143 4 1401
2.392675  1.070  0.048 1.183 4 1402
2.392693  0.885  0.081 1.170 4 1403
2.392712  0.980  0.077 1.115 4 1404
2.392731  1.082  0.088 1.068 4 1405
2.392750  1.066  0.058 1.032 4 1406
2.392768  0.786  0.076 0.945 4 1407
2.392787  0.674  0.069 0.886 4 1408
2.392806  0.804  0.050 0.984 4 1409
2.392825  1.013  0.075 1.117 4 1410
2.392843  0.984  0.072 1.171 4 1411
2.392862  1.191  0.067 1.203 4 1412
2.392881  1.312  0.086 1.215 4 1413
2.392900  1.180  0.094 1.182 4 1414
2.392918  1.168  0.103 1.141 4 1415
2.392937  1.248  0.084 1.148 4 1416
2.392956  1.367  0.093 1.202 4 1417
2.392974  1.531  0.097 1.225 4 1418
2.392993  1.341  0.076 1.186 4 1419
2.393012  1.203  0.072 1.123 4 1420
2.393031  0.882  0.066 1.055 4 1421
2.393049  0.661  0.085 0.935 4 1422
2.393068  0.538  0.064 0.814 4 1423
2.393087  0.754  0.108 0.857 4 1424
2.393106  1.020  0.064 1.033 4 1425
2.393124  1.518  0.076 1.177 4 1426
2.393143  1.324  0.062 1.264 4 1427
2.393162  1.314  0.051 1.314 4 1428
2.393181  1.157  0.101 1.332 4 1429
2.393199  1.394  0.057 1.336 4 1430
2.393218  1.419  0.086 1.335 4 1431
2.393237  1.424  0.078 1.324 4 1432
2.393255  1.415  0.077 1.295 4 1433
2.393274  0.942  0.088 1.230 4 1434
2.393293  0.179  0.133 1.091 4 1435
2.393312  0.314  0.142 0.912 4 1436
2.393330  0.314  0.084 0.868 4 1437
2.393349  0.635  0.106 1.004 4 1438
2.393368  1.022  0.120 1.118 4 1439
2.393387  1.075  0.063 1.123 4 1440
2.393405  0.941  0.078 1.103 4 1441
2.393424  0.883  0.062 1.148 4 1442
2.393443  1.049  0.083 1.251 4 1443
2.393461  1.136  0.113 1.321 4 1444
2.393480  1.223  0.076 1.338 4 1445
2.393499  1.521  0.051 1.333 4 1446
2.393518  1.579  0.107 1.338 4 1447
2.393536  1.556  0.066 1.355 4 1448
2.393555  1.720  0.094 1.366 4 1449
2.393574  1.616  0.086 1.366 4 1450
2.393592  1.680  0.089 1.360 4 1451
2.393611  1.589  0.079 1.340 4 1452
2.393630  1.315  0.093 1.302 4 1453
2.393649  1.603  0.090 1.284 4 1454
2.393667  1.484  0.080 1.302 4 1455
2.393686  1.613  0.092 1.323 4 1456
2.393705  1.571  0.057 1.322 4 1457
2.393723  1.557  0.060 1.276 4 1458
2.393742  1.175  0.083 1.150 4 1459
2.393761  0.940  0.056 1.002 4 1460
2.393780  1.195  0.087 0.988 4 1461
2.393798  1.452  0.073 1.102 4 1462
2.393817  1.599  0.071 1.210 4 1463
2.393836  1.522  0.054 1.252 4 1464
2.393854  1.570  0.058 1.258 4 1465
2.393873  1.657  0.060 1.275 4 1466
2.393892  1.696  0.089 1.307 4 1467
2.393910  1.388  0.077 1.329 4 1468
2.393929  1.324  0.058 1.314 4 1469
2.393948  1.170  0.067 1.232 4 1470
2.393966  0.891  0.067 1.032 4 1471
2.393985  0.578  0.070 0.803 4 1472
2.394004  0.857  0.053 0.795 4 1473
2.394022  1.075  0.072 1.004 4 1474
2.394041  1.312  0.066 1.182 4 1475
2.394060  1.253  0.104 1.240 4 1476
2.394078  1.120  0.091 1.239 4 1477
2.394097  1.069  0.059 1.221 4 1478
2.394116  0.992  0.052 1.225 4 1479
2.394134  0.941  0.066 1.271 4 1480
2.394153  0.964  0.064 1.306 4 1481
2.394172  1.078  0.052 1.302 4 1482
2.394190  1.338  0.082 1.294 4 1483
2.394209  1.435  0.077 1.295 4 1484
2.394228  1.423  0.065 1.288 4 1485
2.394246  1.550  0.089 1.262 4 1486
2.394265  1.283  0.064 1.199 4 1487
2.394284  0.978  0.095 1.059 4 1488
2.394302  0.641  0.098 0.861 4 1489
2.394321  0.547  0.058 0.728 4 1490
2.394340  0.478  0.074 0.709 4 1491
2.394358  0.772  0.065 0.798 4 1492
2.394377  0.821  0.102 0.949 4 1493
2.394396  0.253  0.055 1.053 4 1494
2.394414  0.562  0.104 1.025 4 1495
2.394433  0.521  0.107 0.861 4 1496
2.394452  0.423  0.091 0.718 4 1497
2.394470  0.827  0.063 0.774 4 1498
2.394489  1.032  0.079 0.933 4 1499
2.394508  1.025  0.059 1.059 4 1500
2.394526  1.136  0.045 1.147 4 1501
2.394545  1.118  0.065 1.202 4 1502
2.394564  1.055  0.087 1.206 4 1503
2.394582  1.012  0.094 1.147 4 1504
2.394601  1.115  0.059 1.038 4 1505
2.394619  0.897  0.101 0.920 4 1506
2.394638  0.761  0.073 0.767 4 1507
2.394657  0.497  0.071 0.583 4 1508
2.394675  0.540  0.057 0.539 4 1509
2.394694  0.876  0.057 0.699 4 1510
2.394713  1.073  0.066 0.909 4 1511
2.394731  1.270  0.056 1.056 4 1512
2.394750  1.277  0.058 1.123 4 1513
2.394769  1.345  0.062 1.107 4 1514
2.394787  1.081  0.072 1.032 4 1515
2.394806  0.782  0.089 0.979 4 1516
2.394825  0.940  0.055 1.040 4 1517
2.394843  1.183  0.042 1.162 4 1518
2.394862  1.190  0.043 1.220 4 1519
2.394881  1.209  0.068 1.178 4 1520
2.394899  1.053  0.049 1.029 4 1521
2.394917  0.509  0.085 0.794 4 1522
2.394936  0.259  0.084 0.667 4 1523
2.394955  0.624  0.059 0.803 4 1524
2.394974  1.128  0.075 1.037 4 1525
2.394992  1.310  0.077 1.186 4 1526
2.395011  1.182  0.058 1.253 4 1527
2.395029  1.227  0.069 1.318 4 1528
2.395048  1.258  0.078 1.382 4 1529
2.395067  1.500  0.076 1.403 4 1530
2.395085  1.259  0.067 1.381 4 1531
2.395104  1.144  0.069 1.365 4 1532
2.395123  1.273  0.068 1.378 4 1533
2.395141  1.389  0.087 1.400 4 1534
2.395160  1.248  0.068 1.416 4 1535
2.395178  1.370  0.080 1.414 4 1536
2.395197  1.553  0.059 1.386 4 1537
2.395216  1.196  0.071 1.348 4 1538
2.395234  0.815  0.070 1.347 4 1539
2.395253  1.198  0.060 1.381 4 1540
2.395271  1.364  0.042 1.399 4 1541
2.395290  1.520  0.081 1.378 4 1542
2.395309  1.297  0.061 1.280 4 1543
2.395327  1.002  0.060 1.077 4 1544
2.395346  0.886  0.036 0.891 4 1545
2.395364  1.181  0.062 0.877 4 1546
2.395383  1.436  0.122 1.059 4 1547
2.395402  1.443  0.081 1.303 4 1548
2.395420  1.611  0.067 1.428 4 1549
2.395439  1.591  0.069 1.445 4 1550
2.395458  1.591  0.067 1.467 4 1551
2.395476  1.681  0.092 1.530 4 1552
2.395495  1.603  0.081 1.585 4 1553
2.395513  1.330  0.057 1.604 4 1554
2.395532  1.613  0.106 1.581 4 1555
2.395550  1.754  0.070 1.499 4 1556
2.395569  1.712  0.085 1.414 4 1557
2.395587  1.717  0.099 1.419 4 1558
2.395606  1.509  0.090 1.451 4 1559
2.395625  0.992  0.083 1.372 4 1560
2.395643  0.531  0.101 1.137 4 1561
2.395662  0.823  0.083 0.887 4 1562
2.395680  0.815  0.068 0.800 4 1563
2.395699  0.899  0.069 0.891 4 1564
2.395718  1.401  0.084 1.129 4 1565
2.395736  1.587  0.083 1.357 4 1566
2.395755  1.816  0.076 1.427 4 1567
2.395773  1.684  0.076 1.342 4 1568
2.395792  1.775  0.066 1.251 4 1569
2.395811  1.709  0.070 1.319 4 1570
2.395829  1.484  0.078 1.473 4 1571
2.395848  1.455  0.071 1.575 4 1572
2.395866  1.667  0.089 1.616 4 1573
2.395885  1.762  0.085 1.607 4 1574
2.395903  1.432  0.071 1.525 4 1575
2.395922  1.201  0.097 1.322 4 1576
2.395941  0.995  0.092 1.047 4 1577
2.395959  1.017  0.081 0.959 4 1578
2.395978  1.241  0.066 1.164 4 1579
2.395996  1.645  0.088 1.419 4 1580
2.396015  1.809  0.084 1.579 4 1581
2.396033  1.612  0.067 1.666 4 1582
2.396052  1.827  0.091 1.709 4 1583
2.396070  1.640  0.052 1.720 4 1584
2.396089  1.570  0.062 1.694 4 1585
2.396107  1.753  0.115 1.661 4 1586
2.396126  1.755  0.077 1.657 4 1587
2.396145  1.823  0.112 1.652 4 1588
2.396163  1.769  0.071 1.634 4 1589
2.396182  1.694  0.046 1.621 4 1590
2.396200  1.550  0.109 1.559 4 1591
2.396219  1.329  0.066 1.400 4 1592
2.396237  1.302  0.082 1.226 4 1593
2.396256  0.925  0.088 1.139 4 1594
2.396275  1.241  0.053 1.173 4 1595
2.396293  1.214  0.077 1.217 4 1596
2.396312  1.287  0.061 1.173 4 1597
2.396330  1.474  0.064 1.164 4 1598
2.396349  1.328  0.054 1.152 4 1599
2.396367  0.979  0.070 1.032 4 1600
2.396386  0.921  0.048 0.973 4 1601
2.396405  1.055  0.051 0.993 4 1602
2.396423  1.020  0.053 1.043 4 1603
2.396441  1.202  0.050 1.205 4 1604
2.396460  1.125  0.078 1.355 4 1605
2.396479  1.089  0.070 1.380 4 1606
2.396497  1.390  0.075 1.382 4 1607
2.396516  1.484  0.083 1.368 4 1608
2.396534  1.082  0.068 1.206 4 1609
2.396553  0.935  0.090 1.009 4 1610
2.396571  0.969  0.086 1.039 4 1611
2.396590  1.139  0.049 1.268 4 1612
2.396608  1.389  0.088 1.473 4 1613
2.396627  1.560  0.074 1.573 4 1614
2.396645  1.541  0.048 1.603 4 1615
2.396664  1.519  0.067 1.580 4 1616
2.396683  1.485  0.075 1.467 4 1617
2.396701  1.218  0.069 1.208 4 1618
2.396719  0.689  0.074 0.911 4 1619
2.396738  0.661  0.054 0.799 4 1620
2.396756  1.051  0.106 0.866 4 1621
2.396775  1.202  0.041 1.038 4 1622
2.396794  0.808  0.076 1.516 4 1623
2.396941  1.209  0.061 1.517 4 1624
2.396960  1.374  0.086 1.660 4 1625
2.396979  1.611  0.095 1.731 4 1626
2.396997  1.344  0.115 1.752 4 1627
2.397016  1.407  0.081 1.739 4 1628
2.397034  1.494  0.109 1.696 4 1629
2.397053  1.559  0.066 1.629 4 1630
2.397071  1.820  0.082 1.534 4 1631
2.397090  1.854  0.053 1.449 4 1632
2.397108  1.883  0.066 1.428 4 1633
2.397127  1.738  0.061 1.499 4 1634
2.397145  1.589  0.069 1.605 4 1635
2.397164  1.648  0.070 1.648 4 1636
2.397182  1.731  0.048 1.602 4 1637
2.397201  1.309  0.064 1.498 4 1638
2.397219  1.128  0.072 1.412 4 1639
2.397238  1.090  0.068 1.419 4 1640
2.397256  0.986  0.076 1.431 4 1641
2.397274  1.151  0.077 1.396 4 1642
2.397293  1.261  0.081 1.424 4 1643
2.397312  1.299  0.067 1.505 4 1644
2.397330  1.614  0.094 1.538 4 1645
2.397348  1.694  0.116 1.498 4 1646
2.397367  1.554  0.100 1.430 4 1647
2.397386  1.549  0.064 1.346 4 1648
2.397404  1.343  0.106 1.174 4 1649
2.397423  1.235  0.095 0.909 4 1650
2.397441  0.837  0.096 0.748 4 1651
2.397459  0.761  0.075 0.861 4 1652
2.397478  0.779  0.116 1.089 4 1653
2.397496  1.116  0.104 1.191 4 1654
2.397515  0.707  0.068 1.105 4 1655
2.397533  0.713  0.099 0.969 4 1656
2.397552  0.905  0.069 0.955 4 1657
2.397570  1.037  0.094 0.973 4 1658
2.397589  0.908  0.063 0.886 4 1659
2.397607  0.556  0.072 0.715 4 1660
2.397626  0.417  0.081 0.615 4 1661
2.397644  0.621  0.080 0.740 4 1662
2.397663  1.088  0.071 0.970 4 1663
2.397681  1.059  0.090 1.120 4 1664
2.397700  1.176  0.081 1.181 4 1665
2.397718  1.297  0.051 1.207 4 1666
2.397737  1.120  0.049 1.221 4 1667
2.397755  1.066  0.057 1.218 4 1668
2.397774  0.991  0.081 1.115 4 1669
2.397792  0.706  0.086 0.902 4 1670
2.397810  0.602  0.108 0.828 4 1671
2.397829  0.788  0.078 0.956 4 1672
2.397847  0.988  0.058 1.074 4 1673
2.397866  1.251  0.086 1.155 4 1674
2.397884  1.624  0.068 1.250 4 1675
2.397903  1.471  0.094 1.312 4 1676
2.397921  1.625  0.047 1.303 4 1677
2.397940  1.373  0.070 1.247 4 1678
2.397958  1.065  0.053 1.259 4 1679
2.397976  1.058  0.063 1.367 4 1680
2.397995  1.041  0.069 1.455 4 1681
2.398013  1.115  0.075 1.445 4 1682
2.398032  1.278  0.082 1.373 4 1683
2.398050  1.255  0.070 1.315 4 1684
2.398069  1.283  0.063 1.298 4 1685
2.398087  1.356  0.062 1.359 4 1686
2.398106  1.642  0.052 1.462 4 1687
2.398124  1.666  0.082 1.514 4 1688
2.398142  1.784  0.066 1.511 4 1689
2.398161  1.629  0.071 1.499 4 1690
2.398179  1.597  0.063 1.481 4 1691
2.398198  1.450  0.087 1.447 4 1692
2.398216  1.579  0.079 1.440 4 1693
2.398235  1.611  0.096 1.465 4 1694
2.398253  1.508  0.050 1.485 4 1695
2.398271  1.369  0.067 1.475 4 1696
2.398290  1.464  0.066 1.415 4 1697
2.398308  1.168  0.090 1.268 4 1698
2.398327  1.065  0.084 1.031 4 1699
2.398345  1.085  0.077 0.888 4 1700
2.398364  1.414  0.068 0.991 4 1701
2.398382  1.573  0.108 1.185 4 1702
2.398401  1.489  0.077 1.305 4 1703
2.398419  1.460  0.068 1.334 4 1704
2.398437  1.329  0.066 1.294 4 1705
2.398456  1.224  0.088 1.205 4 1706
2.398474  1.203  0.070 1.164 4 1707
2.398493  1.268  0.097 1.219 4 1708
2.398511  1.329  0.108 1.268 4 1709
2.398530  1.407  0.051 1.291 4 1710
2.398548  1.471  0.080 1.336 4 1711
2.398566  1.672  0.085 1.355 4 1712
2.398585  1.576  0.072 1.301 4 1713
2.398603  1.742  0.061 1.212 4 1714
2.398622  1.667  0.055 1.187 4 1715
2.398640  1.645  0.097 1.223 4 1716
2.398658  1.491  0.111 1.203 4 1717
2.398677  1.075  0.036 1.051 4 1718
2.398695  0.824  0.071 0.895 4 1719
2.398714  0.907  0.067 0.934 4 1720
2.398732  1.158  0.082 1.063 4 1721
2.398750  1.022  0.082 1.128 4 1722
2.398769  1.074  0.081 1.185 4 1723
2.398787  1.089  0.106 1.285 4 1724
2.398806  1.079  0.097 1.359 4 1725
2.398824  1.381  0.103 1.374 4 1726
2.398842  1.405  0.093 1.343 4 1727
2.398861  1.206  0.053 1.243 4 1728
2.398879  0.807  0.115 1.042 4 1729
2.398898  0.470  0.080 0.865 4 1730
2.398916  0.738  0.094 0.904 4 1731
2.398934  0.765  0.066 1.063 4 1732
2.398953  0.790  0.067 1.112 4 1733
2.398971  0.750  0.098 1.026 4 1734
2.398989  0.675  0.081 0.935 4 1735
2.399008  0.462  0.070 0.874 4 1736
2.399026  0.199  0.076 0.808 4 1737
2.399045  0.311  0.076 0.857 4 1738
2.399063  0.824  0.131 1.037 4 1739
2.399081  0.811  0.111 1.168 4 1740
2.399100  1.272  0.132 1.176 4 1741
2.399118  1.319  0.067 1.111 4 1742
2.399137  1.214  0.082 1.067 4 1743
2.399155  1.416  0.086 1.124 4 1744
2.399173  1.274  0.074 1.219 4 1745
2.399192  1.178  0.090 1.250 4 1746
2.399210  0.888  0.072 1.215 4 1747
2.399228  0.735  0.089 1.168 4 1748
2.399247  0.798  0.111 1.154 4 1749
2.399265  0.798  0.054 1.171 4 1750
2.399284  0.971  0.079 1.202 4 1751
2.399302  1.225  0.092 1.240 4 1752
2.399320  1.095  0.060 1.266 4 1753
2.399338  1.103  0.129 1.266 4 1754
2.399357  1.297  0.085 1.250 4 1755
2.399375  1.458  0.121 1.225 4 1756
2.399394  1.319  0.090 1.200 4 1757
2.399412  1.366  0.091 1.176 4 1758
2.399431  0.981  0.068 1.145 4 1759
2.399449  1.043  0.081 1.115 4 1760
2.399467  0.856  0.092 1.092 4 1761
2.399485  1.240  0.112 1.040 4 1762
2.399504  1.219  0.076 0.928 4 1763
2.399522  1.413  0.120 0.863 4 1764
2.399541  1.240  0.112 0.945 4 1765
2.399559  1.383  0.117 1.068 4 1766
2.399577  1.069  0.098 1.138 4 1767
2.399595  1.020  0.089 1.154 4 1768
2.399614  0.700  0.073 1.135 4 1769
2.399632  0.285  0.104 1.100 4 1770
2.399651  0.416  0.109 1.059 4 1771
2.399669  0.463  0.080 0.990 4 1772
2.399687  0.655  0.117 0.847 4 1773
2.399706  0.320  0.121 0.671 4 1774
2.399724  0.486  0.097 0.635 4 1775
2.399743  0.902  0.112 0.737 4 1776
2.399761  0.996  0.076 0.822 4 1777
2.399779  1.137  0.112 0.889 4 1778
2.399797  0.757  0.087 0.948 4 1779
2.399816  0.784  0.115 0.941 4 1780
2.399834  0.288  0.140 0.848 4 1781
2.399853 -0.271  0.102 0.753 4 1782
2.399871  0.325  0.101 0.717 4 1783
2.399889  0.179  0.083 0.662 4 1784
2.399908  0.344  0.098 0.621 4 1785
2.399926  0.419  0.059 0.668 4 1786
2.399944  0.712  0.087 0.691 4 1787
2.399962  0.267  0.085 0.600 4 1788
2.399981  0.172  0.105 0.466 4 1789
2.399999  0.108  0.103 0.450 4 1790
2.400017  0.298  0.101 0.580 4 1791
2.400036  0.660  0.089 0.710 4 1792
2.400054  1.247  0.086 0.737 4 1793
2.400072  1.339  0.104 0.684 4 1794
2.400091  1.092  0.094 0.656 4 1795
2.400109  1.199  0.068 0.696 4 1796
2.400127  1.451  0.090 0.775 4 1797
2.400146  2.005  0.121 0.844 4 1798
2.400164  1.763  0.077 0.879 4 1799
2.400182  1.806  0.117 0.873 4 1800
2.400201  1.766  0.096 0.838 4 1801
2.400219  1.683  0.069 0.815 4 1802
2.400237  1.597  0.082 0.825 4 1803
2.400256  1.123  0.055 0.854 4 1804
2.400274  1.230  0.070 0.883 4 1805
2.400292  1.356  0.087 0.892 4 1806
2.400311  1.140  0.091 0.859 4 1807
2.400329  1.078  0.116 0.766 4 1808
2.400347  0.551  0.087 0.651 4 1809
2.400366  0.716  0.116 0.636 4 1810
2.400384  0.800  0.101 0.714 4 1811
2.400402  1.030  0.080 0.767 4 1812
2.400420  1.235  0.107 0.771 4 1813
2.400439  0.886  0.054 0.728 4 1814
2.400457  0.400  0.081 0.646 4 1815
2.400475  0.245  0.137 0.586 4 1816
2.400494 -0.141  0.151 0.613 4 1817
2.400512  0.210  0.103 0.690 4 1818
2.400530  0.961  0.118 0.728 4 1819
2.400548  0.462  0.081 0.701 4 1820
2.400567  0.372  0.080 0.613 4 1821
2.400585  0.065  0.121 0.486 4 1822
2.400603 -0.198  0.102 0.374 4 1823
2.400622 -0.671  0.108 0.318 4 1824
2.400640 -0.704  0.142 0.368 4 1825
2.400658 -0.183  0.137 0.500 4 1826
2.400677  0.132  0.093 0.624 4 1827
2.400695  0.559  0.087 0.703 4 1828
2.400713  0.845  0.084 0.748 4 1829
2.400731  1.102  0.130 0.753 4 1830
2.400750  0.478  0.095 0.713 4 1831
2.400768  0.362  0.094 0.667 4 1832
2.400786  0.570  0.081 0.638 4 1833
2.400805  0.312  0.072 0.561 4 1834
2.400823  0.392  0.064 0.461 4 1835
2.400841  0.365  0.088 0.478 4 1836
2.400859  0.499  0.067 0.612 4 1837
2.400877  1.015  0.112 0.738 4 1838
2.400896  1.224  0.071 0.802 4 1839
2.400914  1.205  0.086 0.806 4 1840
2.400933  0.839  0.076 0.745 4 1841
2.400951  0.661  0.067 0.623 4 1842
2.400969  0.192  0.091 0.507 4 1843
2.400987  0.093  0.097 0.488 4 1844
2.401006  0.508  0.112 0.607 4 1845
2.401024  0.701  0.121 0.776 4 1846
2.401042  0.984  0.098 0.884 4 1847
2.401060  1.123  0.094 0.928 4 1848
2.401079  1.201  0.073 0.934 4 1849
2.401097  1.224  0.105 0.913 4 1850
2.401115  0.287  0.113 0.852 4 1851
2.401133  0.090  0.136 0.734 4 1852
2.401152  0.150  0.115 0.654 4 1853
2.401170  0.251  0.096 0.731 4 1854
2.401188  0.732  0.090 0.883 4 1855
2.401206  1.064  0.088 0.988 4 1856
2.401225  1.209  0.109 1.040 4 1857
2.401243  1.031  0.100 1.068 4 1858
2.401261  0.978  0.091 1.079 4 1859
2.401279  1.010  0.103 1.065 4 1860
2.401298  1.020  0.070 1.006 4 1861
2.401316  0.900  0.099 0.915 4 1862
2.401334  0.686  0.066 0.832 4 1863
2.401352  0.568  0.069 0.736 4 1864
2.401371  0.394  0.078 0.699 4 1865
2.401389  0.805  0.109 0.791 4 1866
2.401407  0.687  0.129 0.860 4 1867
2.401425  0.630  0.126 0.866 4 1868
2.401444  0.928  0.144 0.917 4 1869
2.401462  0.858  0.121 0.954 4 1870
2.401480  1.133  0.108 0.946 4 1871
2.401498  0.852  0.116 0.998 4 1872
2.401517  1.163  0.077 1.116 4 1873
2.401535  1.301  0.122 1.200 4 1874
2.401553  1.177  0.136 1.200 4 1875
2.401572  1.417  0.152 1.112 4 1876
2.401589  1.143  0.115 0.975 4 1877
2.401608  1.079  0.070 0.934 4 1878
2.401626  1.011  0.108 1.052 4 1879
2.401644  1.461  0.147 1.186 4 1880
2.401662  1.317  0.137 1.256 4 1881
2.401681  1.441  0.171 1.280 4 1882
2.401699  1.107  0.119 1.247 4 1883
2.401717  0.706  0.095 1.164 4 1884
2.401736  0.634  0.102 1.100 4 1885
2.401753  0.672  0.085 1.153 4 1886
2.401772  1.028  0.080 1.269 4 1887
2.401790  0.947  0.081 1.342 4 1888
2.401808  0.730  0.055 1.354 4 1889
2.401827  0.857  0.080 1.288 4 1890
2.401845  0.815  0.111 1.160 4 1891
2.401863  0.726  0.113 1.119 4 1892
2.401881  0.561  0.127 1.207 4 1893
2.401899  0.922  0.075 1.286 4 1894
2.401918  0.929  0.054 1.266 4 1895
2.401936  0.920  0.081 1.122 4 1896
2.401954  0.660  0.054 0.898 4 1897
2.401972  0.492  0.082 0.781 4 1898
2.401990  0.901  0.066 0.928 4 1899
2.402009  1.363  0.102 1.187 4 1900
2.402027  1.504  0.088 1.347 4 1901
2.402045  1.444  0.076 1.388 4 1902
2.402063  1.520  0.079 1.360 4 1903
2.402081  1.513  0.089 1.256 4 1904
2.402100  1.205  0.062 1.066 4 1905
2.402118  1.078  0.087 0.943 4 1906
2.402136  0.907  0.065 1.023 4 1907
2.402154  1.049  0.051 1.116 4 1908
2.402173  0.955  0.070 1.033 4 1909
2.402191  0.755  0.077 0.835 4 1910
2.402209  0.670  0.051 0.711 4 1911
2.402227  0.875  0.065 0.807 4 1912
2.402245  1.474  0.106 1.054 4 1913
2.402264  1.719  0.105 1.280 4 1914
2.402282  1.824  0.052 1.422 4 1915
2.402300  1.872  0.080 1.499 4 1916
2.402318  1.937  0.106 1.525 4 1917
2.402336  1.615  0.059 1.506 4 1918
2.402354  1.395  0.040 1.461 4 1919
2.402373  1.702  0.114 1.390 4 1920
2.402391  1.709  0.094 1.247 4 1921
2.402409  1.229  0.072 1.073 4 1922
2.402427  0.779  0.081 0.969 4 1923
2.402445  0.933  0.093 0.974 4 1924
2.402463  1.339  0.077 1.134 4 1925
2.402482  1.439  0.073 1.334 4 1926
2.402500  1.453  0.076 1.430 4 1927
2.402518  1.426  0.120 1.418 4 1928
2.402536  1.377  0.091 1.320 4 1929
2.402555  1.211  0.098 1.127 4 1930
2.402573  0.894  0.068 0.868 4 1931
2.402591  0.881  0.083 0.740 4 1932
2.402609  1.206  0.124 0.890 4 1933
2.402627  1.548  0.121 1.148 4 1934
2.402645  1.509  0.083 1.328 4 1935
2.402663  1.714  0.120 1.424 4 1936
2.402682  1.660  0.066 1.485 4 1937
2.402700  1.470  0.083 1.514 4 1938
2.402718  1.703  0.075 1.504 4 1939
2.402736  1.525  0.076 1.427 4 1940
2.402754  1.188  0.079 1.290 4 1941
2.402773  1.117  0.083 1.216 4 1942
2.402791  1.231  0.077 1.272 4 1943
2.402809  1.357  0.093 1.370 4 1944
2.402827  1.561  0.071 1.424 4 1945
2.402845  1.506  0.109 1.362 4 1946
2.402864  1.171  0.099 1.160 4 1947
2.402881  1.168  0.074 1.005 4 1948
2.402900  1.100  0.077 1.108 4 1949
2.402918  1.439  0.082 1.342 4 1950
2.402936  1.548  0.110 1.492 4 1951
2.402954  1.698  0.090 1.549 4 1952
2.402972  1.648  0.098 1.564 4 1953
2.402990  1.610  0.085 1.566 4 1954
2.403008  1.736  0.044 1.561 4 1955
2.403027  1.759  0.093 1.541 4 1956
2.403045  1.659  0.059 1.503 4 1957
2.403063  1.426  0.073 1.474 4 1958
2.403081  1.594  0.091 1.472 4 1959
2.403099  1.800  0.100 1.465 4 1960
2.403117  1.554  0.099 1.436 4 1961
2.403136  1.577  0.091 1.390 4 1962
2.403154  1.107  0.104 1.304 4 1963
2.403172  0.896  0.064 1.189 4 1964
2.403190  1.108  0.079 1.147 4 1965
2.403208  1.016  0.109 1.211 4 1966
2.403226  1.275  0.113 1.283 4 1967
2.403244  1.539  0.076 1.290 4 1968
2.403263  1.433  0.101 1.247 4 1969
2.403281  1.097  0.083 1.229 4 1970
2.403299  1.061  0.059 1.276 4 1971
2.403317  1.235  0.079 1.336 4 1972
2.403335  1.387  0.090 1.359 4 1973
2.403353  1.361  0.091 1.335 4 1974
2.403371  0.847  0.116 1.274 4 1975
2.403389  1.051  0.086 1.222 4 1976
2.403408  1.171  0.083 1.231 4 1977
2.403426  1.263  0.095 1.279 4 1978
2.403444  1.240  0.089 1.303 4 1979
2.403462  1.263  0.067 1.291 4 1980
2.403480  1.306  0.080 1.262 4 1981
2.403498  1.350  0.049 1.212 4 1982
2.403516  1.283  0.072 1.135 4 1983
2.403534  0.881  0.072 1.035 4 1984
2.403553  0.710  0.120 0.899 4 1985
2.403571  0.724  0.084 0.751 4 1986
2.403589  0.706  0.095 0.690 4 1987
2.403607  1.183  0.099 0.738 4 1988
2.403625  1.054  0.081 0.782 4 1989
2.403643  0.867  0.055 0.707 4 1990
2.403661  0.505  0.070 0.548 4 1991
2.403679  0.303  0.071 0.492 4 1992
2.403697  0.551  0.083 0.608 4 1993
2.403715  0.649  0.089 0.766 4 1994
2.403733  0.737  0.101 0.839 4 1995
2.403752  0.772  0.072 0.786 4 1996
2.403770  0.616  0.098 0.666 4 1997
2.403788  0.386  0.087 0.623 4 1998
2.403806  0.575  0.075 0.710 4 1999
2.403824  0.893  0.048 0.822 4 2000
2.403842  0.828  0.047 0.869 4 2001
2.403860  0.792  0.088 0.813 4 2002
2.403878  0.393  0.103 0.654 4 2003
2.403897  0.310  0.088 0.557 4 2004
2.403915  0.540  0.090 0.675 4 2005
2.403933  0.766  0.081 0.859 4 2006
2.403951  0.851  0.102 0.947 4 2007
2.403969  0.797  0.081 0.958 4 2008
2.403987  0.818  0.102 0.999 4 2009
2.404005  1.096  0.059 1.084 4 2010
2.404023  0.898  0.072 1.150 4 2011
2.404041  0.951  0.080 1.181 4 2012
2.404059  1.229  0.073 1.196 4 2013
2.404078  1.309  0.098 1.203 4 2014
2.404096  1.282  0.071 1.206 4 2015
2.404114  1.273  0.092 1.213 4 2016
2.404132  1.426  0.089 1.222 4 2017
2.404150  1.467  0.072 1.212 4 2018
2.404168  1.353  0.073 1.169 4 2019
2.404186  1.140  0.083 1.121 4 2020
2.404204  0.913  0.072 1.113 4 2021
2.404222  1.047  0.078 1.134 4 2022
2.404240  0.901  0.067 1.140 4 2023
2.404258  0.894  0.125 1.144 4 2024
2.404276  0.995  0.086 1.165 4 2025
2.404294  1.110  0.111 1.181 4 2026
2.404312  1.076  0.096 0.927 4 2027
2.404511  0.014  0.090 0.736 4 2028
2.404529  0.097  0.105 0.701 4 2029
2.404547  0.795  0.071 0.872 4 2030
2.404565  0.927  0.096 0.947 4 2031
2.404583  0.911  0.071 0.904 4 2032
2.404601  0.729  0.073 0.860 4 2033
2.404619  0.656  0.076 0.923 4 2034
2.404638  0.894  0.055 1.046 4 2035
2.404656  1.054  0.106 1.152 4 2036
2.404674  1.165  0.054 1.204 4 2037
2.404692  1.212  0.106 1.208 4 2038
2.404710  1.401  0.094 1.195 4 2039
2.404728  1.309  0.091 1.189 4 2040
2.404746  1.161  0.077 1.193 4 2041
2.404764  1.240  0.062 1.182 4 2042
2.404782  1.092  0.087 1.123 4 2043
2.404800  1.136  0.081 1.022 4 2044
2.404818  0.886  0.087 0.982 4 2045
2.404836  1.075  0.097 1.075 4 2046
2.404854  1.305  0.074 1.196 4 2047
2.404872  1.357  0.083 1.255 4 2048
2.404890  1.648  0.066 1.272 4 2049
2.404908  1.522  0.081 1.277 4 2050
2.404926  1.648  0.119 1.276 4 2051
2.404944  1.381  0.050 1.264 4 2052
2.404962  0.983  0.071 1.228 4 2053
2.404980  1.157  0.101 1.150 4 2054
2.404998  1.053  0.083 1.055 4 2055
2.405016  0.994  0.060 0.970 4 2056
2.405034  0.915  0.119 0.878 4 2057
2.405052  0.615  0.055 0.798 4 2058
2.405071  0.376  0.090 0.785 4 2059
2.405088  0.392  0.076 0.872 4 2060
2.405107  0.363  0.126 0.980 4 2061
2.405124  0.591  0.141 0.967 4 2062
2.405143  0.340  0.100 0.822 4 2063
2.405160  0.234  0.073 0.688 4 2064
2.405179  0.601  0.087 0.692 4 2065
2.405197  0.500  0.081 0.724 4 2066
2.405215  0.304  0.086 0.638 4 2067
2.405232  0.197  0.087 0.573 4 2068
2.405251  0.513  0.083 0.673 4 2069
2.405269  0.869  0.119 0.830 4 2070
2.405287  1.069  0.054 0.958 4 2071
2.405305  1.349  0.103 1.076 4 2072
2.405323  1.504  0.094 1.155 4 2073
2.405341  1.320  0.047 1.169 4 2074
2.405359  1.081  0.056 1.112 4 2075
2.405377  1.090  0.062 1.041 4 2076
2.405395  0.958  0.071 1.049 4 2077
2.405413  0.875  0.079 1.107 4 2078
2.405431  1.113  0.077 1.149 4 2079
2.405449  1.038  0.047 1.192 4 2080
2.405467  1.064  0.061 1.250 4 2081
2.405485  1.213  0.064 1.294 4 2082
2.405503  1.297  0.111 1.311 4 2083
2.405521  1.575  0.086 1.307 4 2084
2.405539  1.688  0.085 1.285 4 2085
2.405557  1.529  0.065 1.241 4 2086
2.405575  1.483  0.096 1.151 4 2087
2.405593  1.727  0.080 0.991 4 2088
2.405611  1.482  0.085 0.854 4 2089
2.405629  1.369  0.042 0.876 4 2090
2.405647  1.240  0.103 0.971 4 2091
2.405665  0.804  0.086 0.962 4 2092
2.405683  0.502  0.086 0.874 4 2093
2.405700  0.522  0.074 0.821 4 2094
2.405719  0.438  0.065 0.850 4 2095
2.405737  0.499  0.116 0.887 4 2096
2.405755  0.316  0.146 0.855 4 2097
2.405773  0.087  0.112 0.871 4 2098
2.405791  0.512  0.110 0.987 4 2099
2.405808  0.622  0.058 1.075 4 2100
2.405827  0.958  0.125 1.094 4 2101
2.405845  1.095  0.084 1.101 4 2102
2.405862  1.368  0.098 1.114 4 2103
2.405880  1.251  0.081 1.118 4 2104
2.405898  1.173  0.065 1.096 4 2105
2.405916  1.113  0.094 1.027 4 2106
2.405934  0.872  0.086 0.939 4 2107
2.405952  0.822  0.058 0.869 4 2108
2.405970  0.585  0.085 0.810 4 2109
2.405988  0.888  0.088 0.819 4 2110
2.406006  1.191  0.082 0.929 4 2111
2.406024  1.279  0.086 1.035 4 2112
2.406042  1.559  0.112 1.069 4 2113
2.406060  1.440  0.069 1.066 4 2114
2.406078  1.208  0.069 1.054 4 2115
2.406096  1.106  0.066 1.016 4 2116
2.406114  0.557  0.092 0.933 4 2117
2.406132  0.624  0.109 0.812 4 2118
2.406150  0.666  0.106 0.761 4 2119
2.406168  0.829  0.061 0.833 4 2120
2.406186  1.352  0.158 0.913 4 2121
2.406204  1.210  0.088 0.928 4 2122
2.406222  0.948  0.156 0.905 4 2123
2.406240  0.618  0.079 0.860 4 2124
2.406258  0.536  0.105 0.838 4 2125
2.406276  0.891  0.112 0.899 4 2126
2.406294  1.037  0.122 0.976 4 2127
2.406312  1.318  0.112 1.003 4 2128
2.406329  1.348  0.081 1.000 4 2129
2.406348  1.100  0.080 0.992 4 2130
2.406365  0.934  0.096 0.978 4 2131
2.406384  0.916  0.069 0.960 4 2132
2.406401  1.047  0.126 0.945 4 2133
2.406419  1.004  0.106 0.943 4 2134
2.406437  0.855  0.054 0.953 4 2135
2.406455  1.401  0.155 0.950 4 2136
2.406473  1.211  0.110 0.923 4 2137
2.406491  1.235  0.124 0.865 4 2138
2.406509  0.727  0.065 0.750 4 2139
2.406527  0.402  0.093 0.595 4 2140
2.406545  0.065  0.075 0.498 4 2141
2.406563  0.144  0.098 0.496 4 2142
2.406581  0.400  0.089 0.534 4 2143
2.406599  0.758  0.108 0.621 4 2144
2.406617  0.836  0.066 0.721 4 2145
2.406634  0.690  0.094 0.766 4 2146
2.406652  0.530  0.071 0.749 4 2147
2.406670  0.405  0.082 0.658 4 2148
2.406688  0.309  0.054 0.530 4 2149
2.406706  0.395  0.079 0.473 4 2150
2.406724  0.549  0.071 0.489 4 2151
2.406742  0.484  0.087 0.456 4 2152
2.406760  0.114  0.103 0.375 4 2153
2.406778  0.330  0.115 0.367 4 2154
2.406796  0.500  0.086 0.464 4 2155
2.406814  0.822  0.110 0.582 4 2156
2.406832  0.727  0.117 0.681 4 2157
2.406849  0.884  0.112 0.740 4 2158
2.406868  0.611  0.070 0.739 4 2159
2.406885  0.513  0.134 0.695 4 2160
2.406904  0.413  0.094 0.666 4 2161
2.406921  0.692  0.089 0.712 4 2162
2.406939  1.007  0.138 0.798 4 2163
2.406957  0.950  0.097 0.842 4 2164
2.406975  0.968  0.158 0.821 4 2165
2.406993  0.734  0.149 0.756 4 2166
2.407011  0.568  0.091 0.734 4 2167
2.407029  0.820  0.142 0.793 4 2168
2.407047  0.864  0.131 0.828 4 2169
2.407172  1.151  0.076 0.902 4 2170
2.407190  1.161  0.067 0.887 4 2171
2.407208  1.096  0.121 0.865 4 2172
2.407226  0.668  0.109 0.827 4 2173
2.407243  0.610  0.074 0.728 4 2174
2.407261  0.541  0.106 0.574 4 2175
2.407279  0.496  0.144 0.513 4 2176
2.407297  0.350  0.097 0.595 4 2177
2.407315  0.382  0.113 0.692 4 2178
2.407333  0.875  0.090 0.782 4 2179
2.407351  1.227  0.091 0.876 4 2180
2.407369  0.869  0.110 0.915 4 2181
2.407387  0.750  0.118 0.873 4 2182
2.407404  0.724  0.133 0.782 4 2183
2.407423  0.880  0.113 0.757 4 2184
2.407440  1.003  0.105 0.843 4 2185
2.407458  1.138  0.132 0.933 4 2186
2.407476  1.151  0.149 0.967 4 2187
2.407494  1.120  0.099 0.956 4 2188
2.407512  1.300  0.089 0.914 4 2189
2.407530  1.181  0.077 0.864 4 2190
2.407547  1.011  0.096 0.813 4 2191
2.407565  0.811  0.153 0.728 4 2192
2.407583  0.424  0.103 0.606 4 2193
2.407601  0.267  0.080 0.508 4 2194
2.407619  0.206  0.114 0.464 4 2195
2.407637  0.198  0.102 0.504 4 2196
2.407655  0.398  0.107 0.613 4 2197
2.407673  0.758  0.085 0.688 4 2198
2.407691  0.614  0.095 0.715 4 2199
2.407708  0.539  0.103 0.784 4 2200
2.407726  0.686  0.102 0.892 4 2201
2.407744  0.859  0.120 0.969 4 2202
2.407762  0.538  0.066 0.981 4 2203
2.407780  0.654  0.136 0.921 4 2204
2.407798  0.272  0.089 0.661 4 2205
2.407869  0.755  0.115 0.702 4 2206
2.407887  0.449  0.111 0.686 4 2207
2.407905  0.651  0.118 0.540 4 2208
2.407923  0.500  0.115 0.473 4 2209
2.407941  0.547  0.103 0.564 4 2210
2.407958  1.085  0.121 0.735 4 2211
2.407976  0.778  0.137 0.866 4 2212
2.407994  0.942  0.098 0.916 4 2213
2.408012  0.979  0.131 0.892 4 2214
2.408030  0.862  0.117 0.799 4 2215
2.408047  0.354  0.098 0.730 4 2216
2.408066  0.334  0.086 0.797 4 2217
2.408083  0.764  0.075 0.940 4 2218
2.408101  1.034  0.075 1.036 4 2219
2.408119  0.824  0.102 1.070 4 2220
2.408137  1.122  0.115 1.091 4 2221
2.408155  1.040  0.073 1.131 4 2222
2.408172  0.852  0.128 1.170 4 2223
2.408190  0.964  0.124 1.178 4 2224
2.408208  1.070  0.140 1.177 4 2225
2.408226  0.929  0.147 1.190 4 2226
2.408244  0.823  0.088 1.184 4 2227
2.408262  0.741  0.099 1.113 4 2228
2.408279  0.759  0.098 0.970 4 2229
2.408297  0.508  0.062 0.842 4 2230
2.408315  0.788  0.076 0.867 4 2231
2.408333  1.123  0.093 1.004 4 2232
2.408351  1.210  0.091 1.111 4 2233
2.408369  1.402  0.111 1.129 4 2234
2.408386  1.159  0.101 1.070 4 2235
2.408404  0.849  0.083 0.938 4 2236
2.408422  0.555  0.127 0.748 4 2237
2.408440  0.390  0.113 0.606 4 2238
2.408458  0.399  0.088 0.562 4 2239
2.408475  0.522  0.066 0.584 4 2240
2.408493  0.659  0.122 0.683 4 2241
2.408511  1.179  0.094 0.833 4 2242
2.408529  1.300  0.102 1.010 4 2243
2.408547  1.396  0.065 1.157 4 2244
2.408565  1.444  0.097 1.234 4 2245
2.408582  1.608  0.108 1.258 4 2246
2.408600  1.457  0.135 1.249 4 2247
2.408618  1.214  0.102 1.224 4 2248
2.408636  1.334  0.078 1.189 4 2249
2.408654  1.254  0.141 1.101 4 2250
2.408672  0.994  0.083 0.936 4 2251
2.408689  0.709  0.111 0.812 4 2252
2.408707  0.968  0.070 0.863 4 2253
2.408725  1.282  0.101 1.015 4 2254
2.408743  1.332  0.093 1.143 4 2255
2.408761  1.143  0.074 1.206 4 2256
2.408778  1.390  0.093 1.218 4 2257
2.408796  1.296  0.085 1.198 4 2258
2.408814  1.348  0.081 1.140 4 2259
2.408832  1.293  0.070 1.049 4 2260
2.408849  1.024  0.056 0.971 4 2261
2.408867  0.881  0.107 0.891 4 2262
2.408885  0.635  0.065 0.738 4 2263
2.408903  0.444  0.064 0.599 4 2264
2.408921  0.441  0.078 0.616 4 2265
2.408938  0.610  0.087 0.756 4 2266
2.408956  0.764  0.084 0.909 4 2267
2.408974  0.982  0.072 1.052 4 2268
2.408992  1.332  0.057 1.162 4 2269
2.409010  1.617  0.069 1.222 4 2270
2.409028  1.400  0.050 1.238 4 2271
2.409045  1.226  0.093 1.220 4 2272
2.409063  1.200  0.096 1.189 4 2273
2.409081  1.094  0.101 1.182 4 2274
2.409098  1.155  0.078 1.201 4 2275
2.409116  1.426  0.104 1.224 4 2276
2.409134  1.236  0.088 1.235 4 2277
2.409152  1.115  0.080 1.211 4 2278
2.409169  1.196  0.107 1.143 4 2279
2.409187  0.946  0.130 1.070 4 2280
2.409205  1.192  0.060 1.075 4 2281
2.409223  1.352  0.076 1.140 4 2282
2.409241  1.438  0.057 1.185 4 2283
2.409258  1.290  0.120 1.184 4 2284
2.409276  0.923  0.078 1.154 4 2285
2.409294  0.906  0.096 1.087 4 2286
2.409312  0.640  0.081 0.954 4 2287
2.409329  0.531  0.081 0.807 4 2288
2.409347  0.483  0.114 0.767 4 2289
2.409365  0.589  0.062 0.781 4 2290
2.409383  0.469  0.092 0.767 4 2291
2.409400  0.773  0.105 0.785 4 2292
2.409418  1.008  0.076 0.861 4 2293
2.409436  1.319  0.096 0.950 4 2294
2.409454  1.542  0.115 0.977 4 2295
2.409472  1.318  0.124 0.901 4 2296
2.409489  0.830  0.102 0.778 4 2297
2.409507  0.751  0.110 0.677 4 2298
2.409525  0.415  0.073 0.615 4 2299
2.409543  0.516  0.093 0.592 4 2300
2.409560  0.527  0.073 0.648 4 2301
2.409578  0.709  0.110 0.799 4 2302
2.409596  0.725  0.059 0.951 4 2303
2.409614  0.697  0.103 1.032 4 2304
2.409631  0.815  0.095 1.052 4 2305
2.409649  1.115  0.129 1.031 4 2306
2.409667  1.227  0.096 0.980 4 2307
2.409685  1.104  0.149 0.904 4 2308
2.409703  0.983  0.102 0.802 4 2309
2.409720  0.506  0.117 0.678 4 2310
2.409738  0.483  0.113 0.613 4 2311
2.409756  0.741  0.114 0.693 4 2312
2.409773  0.796  0.107 0.831 4 2313
2.409791  1.006  0.093 0.917 4 2314
2.409809  0.856  0.092 0.942 4 2315
2.409827  1.001  0.123 0.924 4 2316
2.409844  0.962  0.079 0.865 4 2317
2.409862  0.679  0.088 0.766 4 2318
2.409880  0.344  0.087 0.629 4 2319
2.409898 -0.058  0.126 0.483 4 2320
2.409915 -0.134  0.110 0.436 4 2321
2.409933  0.139  0.094 0.532 4 2322
2.409951  0.572  0.132 0.655 4 2323
2.409968  0.526  0.097 0.701 4 2324
2.409986  0.430  0.113 0.677 4 2325
2.410004  0.405  0.153 0.624 4 2326
2.410022  0.892  0.029 0.748 4 2327
2.410110  0.521  0.125 0.974 4 2328
2.410128  0.719  0.091 1.015 4 2329
2.410146  0.690  0.090 1.025 4 2330
2.410163  0.836  0.148 1.028 4 2331
2.410181  0.945  0.103 1.024 4 2332
2.410199  1.020  0.083 1.022 4 2333
2.410216  1.011  0.070 1.016 4 2334
2.410234  1.208  0.106 0.996 4 2335
2.410252  0.926  0.073 0.965 4 2336
2.410270  0.832  0.064 0.946 4 2337
2.410287  0.988  0.103 0.942 4 2338
2.410305  0.845  0.103 0.923 4 2339
2.410323  0.596  0.101 0.855 4 2340
2.410341  0.487  0.082 0.721 4 2341
2.410358  0.067  0.080 0.559 4 2342
2.410376 -0.235  0.085 0.507 4 2343
2.410394  0.146  0.127 0.620 4 2344
2.410411  0.735  0.114 0.776 4 2345
2.410429  0.785  0.103 0.867 4 2346
2.410447  1.073  0.134 0.887 4 2347
2.410465  1.121  0.094 0.871 4 2348
2.410482  1.078  0.148 0.866 4 2349
2.410500  1.000  0.093 0.901 4 2350
2.410517  1.240  0.171 0.942 4 2351
2.410535  1.117  0.095 0.955 4 2352
2.410553  1.131  0.106 0.940 4 2353
2.410570  1.153  0.104 0.908 4 2354
2.410588  1.346  0.111 0.855 4 2355
2.410606  1.005  0.104 0.759 4 2356
2.410624  0.481  0.064 0.615 4 2357
2.410641  0.265  0.089 0.474 4 2358
2.410659  0.651  0.102 0.458 4 2359
2.410677  0.877  0.102 0.575 4 2360
2.410694  0.979  0.118 0.694 4 2361
2.410712  1.214  0.127 0.763 4 2362
2.410730  1.300  0.102 0.820 4 2363
2.410748  1.154  0.100 0.886 4 2364
2.410765  0.927  0.132 0.938 4 2365
2.410783  1.013  0.077 0.964 4 2366
2.410800  0.976  0.091 0.966 4 2367
2.410818  1.009  0.072 0.955 4 2368
2.410836  1.447  0.112 0.954 4 2369
2.410853  1.484  0.122 0.966 4 2370
2.410871  0.830  0.089 0.967 4 2371
2.410889  1.034  0.146 0.940 4 2372
2.410906  0.806  0.141 0.900 4 2373
2.410924  0.873  0.120 0.868 4 2374
2.410942  0.874  0.150 0.831 4 2375
2.410959  0.795  0.143 0.783 4 2376
2.410977  0.676  0.089 0.755 4 2377
2.410995  0.536  0.125 0.727 4 2378
2.411013  0.474  0.103 0.683 4 2379
2.411030  0.467  0.078 0.632 4 2380
2.411048  0.347  0.099 0.576 4 2381
2.411066  0.248  0.107 0.558 4 2382
2.411083  0.444  0.154 0.576 4 2383
2.411101  0.697  0.120 0.585 4 2384
2.411119  0.547  0.104 0.614 4 2385
2.411136  0.588  0.065 0.695 4 2386
2.411154  0.757  0.116 0.756 4 2387
2.411171  1.034  0.110 0.800 4 2388
2.411189  1.070  0.118 0.863 4 2389
2.411207  0.991  0.110 0.901 4 2390
2.411224  1.076  0.110 0.898 4 2391
2.411242  0.848  0.079 0.859 4 2392
2.411260  0.790  0.100 0.822 4 2393
2.411277  0.895  0.101 0.818 4 2394
2.411295  0.575  0.100 0.802 4 2395
2.411313  0.393  0.072 0.698 4 2396
2.411330  0.232  0.081 0.542 4 2397
2.411348  0.111  0.071 0.450 4 2398
2.411366  0.241  0.125 0.448 4 2399
2.411383  0.403  0.123 0.533 4 2400
2.411401  0.548  0.123 0.676 4 2401
2.411418  0.770  0.074 0.751 4 2402
2.411436  0.464  0.081 0.722 4 2403
2.411454  0.434  0.105 0.712 4 2404
2.411471  0.620  0.065 0.781 4 2405
2.411489  0.976  0.104 0.849 4 2406
2.411506  1.269  0.165 0.868 4 2407
2.411524  1.008  0.136 0.870 4 2408
2.411542  0.989  0.138 0.878 4 2409
2.411559  0.812  0.106 0.854 4 2410
2.411577  0.632  0.107 0.800 4 2411
2.411595  0.625  0.099 0.795 4 2412
2.411613  0.842  0.102 0.834 4 2413
2.411630  1.057  0.110 0.873 4 2414
2.411648  1.122  0.080 0.934 4 2415
2.411665  1.450  0.157 1.004 4 2416
2.411683  1.399  0.139 1.049 4 2417
2.411700  1.086  0.084 1.061 4 2418
2.411718  1.046  0.090 1.048 4 2419
2.411736  0.967  0.053 1.025 4 2420
2.411753  1.062  0.082 1.007 4 2421
2.411771  1.007  0.128 0.983 4 2422
2.411788  1.068  0.124 0.963 4 2423
2.411806  0.932  0.070 0.982 4 2424
2.411824  0.820  0.154 1.004 4 2425
2.411841  0.804  0.155 0.961 4 2426
2.411859  0.663  0.105 0.846 4 2427
2.411877  0.615  0.135 0.787 4 2428
2.411930  0.655  0.068 0.752 4 2429
2.411947  0.466  0.097 0.702 4 2430
2.411965  0.517  0.111 0.768 4 2431
2.411982  0.861  0.159 0.844 4 2432
2.412000  1.037  0.108 0.905 4 2433
2.412017  1.090  0.104 0.953 4 2434
2.412035  0.871  0.082 0.957 4 2435
2.412053  0.810  0.084 0.898 4 2436
2.412070  0.612  0.084 0.776 4 2437
2.412088  0.665  0.123 0.663 4 2438
2.412105  0.839  0.068 0.689 4 2439
2.412123  0.985  0.131 0.806 4 2440
2.412141  0.730  0.111 0.866 4 2441
2.412158  0.740  0.071 0.824 4 2442
2.412176  0.650  0.071 0.760 4 2443
2.412194  1.044  0.091 0.787 4 2444
2.412211  1.476  0.127 0.877 4 2445
2.412229  1.103  0.118 0.922 4 2446
2.412246  0.954  0.122 0.953 4 2447
2.412264  1.151  0.106 1.007 4 2448
2.412281  1.264  0.120 1.054 4 2449
2.412299  1.430  0.127 1.079 4 2450
2.412317  1.472  0.091 1.077 4 2451
2.412334  1.326  0.104 1.066 4 2452
2.412352  1.520  0.102 1.075 4 2453
2.412369  1.448  0.110 1.084 4 2454
2.412387  1.299  0.116 1.077 4 2455
2.412404  1.024  0.106 1.058 4 2456
2.412422  0.902  0.073 1.004 4 2457
2.412440  0.951  0.100 0.919 4 2458
2.412457  1.120  0.121 0.869 4 2459
2.412475  1.118  0.117 0.867 4 2460
2.412492  0.849  0.075 0.814 4 2461
2.412510  0.516  0.079 0.679 4 2462
2.412528  0.211  0.104 0.571 4 2463
2.412545  0.447  0.079 0.585 4 2464
2.412563  0.711  0.083 0.651 4 2465
2.412580  0.603  0.109 0.628 4 2466
2.412598  0.552  0.140 0.555 4 2467
2.412615  0.581  0.125 0.571 4 2468
2.412633  0.544  0.060 0.613 4 2469
2.412651  0.634  0.149 0.575 4 2470
2.412668  0.286  0.134 0.521 4 2471
2.412685  0.187  0.088 0.486 4 2472
2.412703  0.075  0.083 0.474 4 2473
2.412721 -0.036  0.084 0.519 4 2474
2.412738  0.163  0.102 0.605 4 2475
2.412756  0.486  0.056 0.723 4 2476
2.412773  0.874  0.071 0.853 4 2477
2.412791  0.951  0.088 0.951 4 2478
2.412808  1.261  0.093 1.009 4 2479
2.412826  1.356  0.080 1.046 4 2480
2.412844  1.322  0.085 1.079 4 2481
2.412861  1.202  0.050 1.105 4 2482
2.412879  1.319  0.061 1.119 4 2483
2.412896  1.465  0.090 1.123 4 2484
2.412914  1.328  0.072 1.115 4 2485
2.412931  1.416  0.069 1.101 4 2486
2.412949  1.420  0.075 1.085 4 2487
2.412966  1.301  0.083 1.070 4 2488
2.412984  1.542  0.096 1.057 4 2489
2.413001  1.256  0.098 1.034 4 2490
2.413019  0.942  0.109 0.983 4 2491
2.413037  1.083  0.111 0.897 4 2492
2.413054  0.915  0.113 0.778 4 2493
2.413072  0.673  0.096 0.628 4 2494
2.413089  0.188  0.111 0.492 4 2495
2.413106  0.097  0.128 0.472 4 2496
2.413124  0.440  0.078 0.572 4 2497
2.413142  0.483  0.081 0.672 4 2498
2.413159  0.466  0.098 0.759 4 2499
2.413177  0.500  0.070 0.838 4 2500
2.413194  0.499  0.077 0.834 4 2501
2.413212  0.305  0.068 0.737 4 2502
2.413229  0.086  0.102 0.679 4 2503
2.413247  0.441  0.052 0.762 4 2504
2.413264  1.003  0.063 0.900 4 2505
2.413282  1.101  0.065 0.986 4 2506
2.413299  0.941  0.079 0.999 4 2507
2.413317  0.787  0.103 0.941 4 2508
2.413335  0.755  0.079 0.817 4 2509
2.413352  0.267  0.075 0.672 4 2510
2.413369  0.225  0.065 0.583 4 2511
2.413387  0.320  0.095 0.565 4 2512
2.413405  0.107  0.086 0.535 4 2513
2.413422  0.117  0.092 0.479 4 2514
2.413440  0.056  0.104 0.512 4 2515
2.413457  0.844  0.101 0.658 4 2516
2.413475  1.008  0.106 0.799 4 2517
2.413492  1.094  0.084 0.870 4 2518
2.413510  1.099  0.071 0.880 4 2519
2.413527  0.733  0.103 0.818 4 2520
2.413545  0.579  0.124 0.691 4 2521
2.413562  0.452  0.099 0.648 4 2522
2.413580  0.859  0.074 0.772 4 2523
2.413597  0.712  0.111 0.929 4 2524
2.413615  0.810  0.073 0.993 4 2525
2.413632  0.878  0.113 0.967 4 2526
2.413650  0.835  0.082 0.913 4 2527
2.413667  0.921  0.092 0.905 4 2528
2.413685  1.069  0.111 0.933 4 2529
2.413702  0.938  0.110 0.937 4 2530
2.413720  0.728  0.119 0.907 4 2531
2.413737  0.555  0.086 0.881 4 2532
2.413754  0.451  0.095 0.868 4 2533
2.413772  0.314  0.131 0.829 4 2534
2.413790  0.452  0.080 0.731 4 2535
2.413807  0.309  0.101 0.585 4 2536
2.413825  0.174  0.154 0.465 4 2537
2.413842  0.407  0.104 0.478 4 2538
2.413860  0.423  0.104 0.605 4 2539
2.413877  0.317  0.086 0.699 4 2540
2.413895  0.162  0.116 0.693 4 2541
2.413912  0.613  0.119 0.685 4 2542
2.413929  0.589  0.117 0.753 4 2543
2.413947  0.731  0.108 0.856 4 2544
2.413965  0.928  0.077 0.928 4 2545
2.413982  1.300  0.091 0.958 4 2546
2.413999  1.046  0.104 0.950 4 2547
2.414017  0.904  0.081 0.904 4 2548
2.414034  0.830  0.088 0.809 4 2549
2.414052  0.518  0.091 0.703 4 2550
2.414069  0.621  0.054 0.670 4 2551
2.414087  0.554  0.089 0.726 4 2552
2.414104  0.940  0.108 0.851 4 2553
2.414122  1.199  0.110 0.962 4 2554
2.414139  1.247  0.088 1.009 4 2555
2.414157  1.111  0.098 1.023 4 2556
2.414174  1.136  0.125 1.052 4 2557
2.414191  1.354  0.090 1.081 4 2558
2.414209  1.257  0.100 1.067 4 2559
2.414227  1.447  0.077 1.009 4 2560
2.414244  0.923  0.054 0.960 4 2561
2.414261  1.025  0.072 0.966 4 2562
2.414279  1.393  0.079 0.998 4 2563
2.414296  1.065  0.081 1.000 4 2564
2.414314  0.713  0.097 0.942 4 2565
2.414331  0.598  0.085 0.828 4 2566
2.414349  0.590  0.113 0.722 4 2567
2.414366  0.405  0.115 0.729 4 2568
2.414384  0.325  0.065 0.795 4 2569
2.414401 -0.090  0.094 0.703 4 2570
2.414541  0.332  0.126 0.772 4 2571
2.414558  0.499  0.075 0.672 4 2572
2.414576  0.801  0.071 0.820 4 2573
2.414593  1.217  0.111 0.936 4 2574
2.414610  0.987  0.105 0.987 4 2575
2.414628  0.891  0.114 0.988 4 2576
2.414645  0.989  0.075 0.967 4 2577
2.414663  1.129  0.112 0.976 4 2578
2.414680  1.302  0.089 1.025 4 2579
2.414698  1.456  0.104 1.068 4 2580
2.414715  1.153  0.099 1.080 4 2581
2.414732  0.894  0.072 1.047 4 2582
2.414750  0.955  0.097 0.972 4 2583
2.414768  0.936  0.111 0.933 4 2584
2.414785  1.011  0.122 0.985 4 2585
2.414802  0.924  0.081 1.070 4 2586
2.414820  0.888  0.062 1.103 4 2587
2.414837  0.907  0.080 1.068 4 2588
2.414855  0.958  0.097 0.991 4 2589
2.414872  1.138  0.085 0.948 4 2590
2.414889  1.116  0.065 0.955 4 2591
2.414907  0.938  0.039 0.949 4 2592
2.414924  0.737  0.120 0.954 4 2593
2.414942  0.768  0.104 1.024 4 2594
2.414959  1.165  0.091 1.107 4 2595
2.414976  1.134  0.079 1.149 4 2596
2.414994  1.434  0.054 1.164 4 2597
2.415011  1.460  0.098 1.170 4 2598
2.415029  1.498  0.074 1.163 4 2599
2.415046  1.605  0.104 1.132 4 2600
2.415064  1.534  0.091 1.066 4 2601
2.415081  1.234  0.108 0.992 4 2602
2.415098  1.049  0.067 0.959 4 2603
2.415116  1.253  0.099 0.938 4 2604
2.415133  0.973  0.139 0.874 4 2605
2.415150  0.882  0.164 0.857 4 2606
2.415168  0.713  0.063 0.944 4 2607
2.415185  0.946  0.079 1.030 4 2608
2.415203  1.216  0.084 1.056 4 2609
2.415220  1.224  0.102 1.045 4 2610
2.415238  1.224  0.074 1.028 4 2611
2.415255  1.323  0.080 1.032 4 2612
2.415272  1.422  0.063 1.066 4 2613
2.415290  1.388  0.116 1.111 4 2614
2.415307  1.416  0.112 1.128 4 2615
2.415325  1.456  0.160 1.111 4 2616
2.415342  1.107  0.107 1.060 4 2617
2.415359  1.417  0.102 0.954 4 2618
2.415377  1.067  0.068 0.809 4 2619
2.415394  0.950  0.115 0.758 4 2620
2.415411  0.992  0.088 0.811 4 2621
2.415429  0.717  0.085 0.826 4 2622
2.415447  0.795  0.105 0.819 4 2623
2.415464  0.912  0.117 0.846 4 2624
2.415481  0.853  0.092 0.839 4 2625
2.415498  0.594  0.095 0.746 4 2626
2.415516  0.475  0.127 0.688 4 2627
2.415533  0.573  0.097 0.777 4 2628
2.415551  1.094  0.084 0.915 4 2629
2.415568  1.221  0.105 0.994 4 2630
2.415585  1.064  0.088 0.981 4 2631
2.415603  0.947  0.107 0.913 4 2632
2.415620  0.640  0.068 0.877 4 2633
2.415637  0.578  0.094 0.877 4 2634
2.415655  0.652  0.086 0.835 4 2635
2.415672  0.573  0.082 0.747 4 2636
2.415689  0.513  0.120 0.706 4 2637
2.415707  0.544  0.105 0.703 4 2638
2.415725  0.862  0.113 0.745 4 2639
2.415742  0.905  0.089 0.885 4 2640
2.415759  1.153  0.104 1.026 4 2641
2.415776  1.075  0.102 1.072 4 2642
2.415794  0.650  0.138 1.035 4 2643
2.415811  1.024  0.091 0.982 4 2644
2.415828  0.882  0.080 0.974 4 2645
2.415846  0.650  0.107 0.986 4 2646
2.415864  0.897  0.110 0.980 4 2647
2.415881  0.687  0.155 0.969 4 2648
2.415898  0.644  0.090 0.865 4 2649
2.416002  0.480  0.022 0.801 4 2650
2.416020  0.436  0.161 0.855 4 2651
2.416037  0.529  0.096 0.772 4 2652
2.416054  0.835  0.107 0.794 4 2653
2.416072  1.128  0.115 0.859 4 2654
2.416089  0.903  0.132 0.824 4 2655
2.416106  0.562  0.086 0.677 4 2656
2.416124  0.356  0.136 0.554 4 2657
2.416141  0.446  0.153 0.580 4 2658
2.416158  0.809  0.172 0.714 4 2659
2.416176  1.372  0.148 0.717 4 2660
2.416401  0.680  0.129 0.638 4 2661
2.416418  0.528  0.083 0.626 4 2662
2.416436  1.169  0.111 0.726 4 2663
2.416453  1.169  0.066 0.880 4 2664
2.416470  1.280  0.102 0.967 4 2665
2.416488  1.129  0.087 1.004 4 2666
2.416505  0.983  0.133 1.058 4 2667
2.416522  0.803  0.096 1.117 4 2668
2.416540  0.811  0.144 1.141 4 2669
2.416557  0.859  0.116 1.140 4 2670
2.416574  1.090  0.068 1.127 4 2671
2.416592  1.287  0.091 1.070 4 2672
2.416609  1.197  0.091 0.957 4 2673
2.416626  0.959  0.088 0.904 4 2674
2.416643  0.983  0.096 0.969 4 2675
2.416661  0.871  0.082 1.016 4 2676
2.416678  0.962  0.078 0.920 4 2677
2.416695  0.857  0.141 0.774 4 2678
2.416713  0.687  0.081 0.789 4 2679
2.416730  1.347  0.074 0.966 4 2680
2.416747  1.278  0.119 1.146 4 2681
2.416765  1.462  0.116 1.241 4 2682
2.416782  1.473  0.081 1.280 4 2683
2.416799  1.545  0.098 1.276 4 2684
2.416816  1.412  0.107 1.218 4 2685
2.416834  1.191  0.115 1.112 4 2686
2.416851  0.962  0.051 1.038 4 2687
2.416868  1.458  0.109 1.055 4 2688
2.416886  1.307  0.101 1.071 4 2689
2.416903  1.215  0.099 0.968 4 2690
2.416920  0.775  0.092 0.826 4 2691
2.416938  0.868  0.077 0.844 4 2692
2.416955  1.113  0.053 1.006 4 2693
2.416972  1.340  0.126 1.126 4 2694
2.416990  1.378  0.100 1.152 4 2695
2.417007  1.314  0.083 1.169 4 2696
2.417024  1.085  0.098 1.188 4 2697
2.417041  1.048  0.125 1.194 4 2698
2.417059  0.717  0.102 1.189 4 2699
2.417076  1.110  0.112 1.163 4 2700
2.417093  0.751  0.100 1.110 4 2701
2.417110  0.477  0.153 1.034 4 2702
2.417128  0.749  0.077 1.028 4 2703
2.417145  1.136  0.105 1.146 4 2704
2.417162  1.302  0.122 1.282 4 2705
2.417180  1.263  0.098 1.336 4 2706
2.417197  1.387  0.105 1.298 4 2707
2.417214  1.354  0.119 1.214 4 2708
2.417232  1.345  0.095 1.139 4 2709
2.417249  1.127  0.091 1.072 4 2710
2.417266  0.954  0.077 1.089 4 2711
2.417283  1.481  0.103 1.230 4 2712
2.417301  1.451  0.125 1.345 4 2713
2.417318  1.305  0.112 1.369 4 2714
4.628647    NaN    NaN 1.198 5    0
4.628693    NaN    NaN 1.201 5    1
4.628740    NaN    NaN 1.200 5    2
4.628786    NaN    NaN 1.194 5    3
4.628832    NaN    NaN 1.185 5    4
4.628878    NaN    NaN 1.176 5    5
4.628924    NaN    NaN 1.169 5    6
4.628970    NaN    NaN 1.167 5    7
4.629017    NaN    NaN 1.168 5    8
4.629063    NaN    NaN 1.169 5    9
4.629109    NaN    NaN 1.169 5   10
4.629155    NaN    NaN 1.164 5   11
4.629201    NaN    NaN 1.154 5   12
4.629247    NaN    NaN 1.139 5   13
4.629294    NaN    NaN 1.117 5   14
4.629340    NaN    NaN 1.087 5   15
4.629386    NaN    NaN 1.051 5   16
4.629432    NaN    NaN 1.018 5   17
4.629478    NaN    NaN 0.993 5   18
4.629525    NaN    NaN 0.973 5   19
4.629571    NaN    NaN 0.954 5   20
4.629617    NaN    NaN 0.934 5   21
4.629663    NaN    NaN 0.920 5   22
4.629710    NaN    NaN 0.915 5   23
4.629756    NaN    NaN 0.916 5   24
4.629802    NaN    NaN 0.912 5   25
4.629848    NaN    NaN 0.899 5   26
4.629894    NaN    NaN 0.877 5   27
4.629941    NaN    NaN 0.849 5   28
4.629987    NaN    NaN 0.814 5   29
4.630033  0.683  0.082 0.772 5   30
4.630079  0.781  0.064 0.732 5   31
4.630126  0.781  0.064 0.711 5   32
4.630172  0.822  0.080 0.719 5   33
4.630218  0.766  0.108 0.754 5   34
4.630265  0.927  0.080 0.796 5   35
4.630311  0.900  0.080 0.833 5   36
4.630357  0.954  0.060 0.859 5   37
4.630403  0.889  0.060 0.872 5   38
4.630450  0.780  0.052 0.870 5   39
4.630496  0.721  0.029 0.859 5   40
4.630542  0.727  0.038 0.851 5   41
4.630589  0.828  0.038 0.858 5   42
4.630635  0.827  0.038 0.878 5   43
4.630681  1.013  0.065 0.894 5   44
4.630727  0.918  0.098 0.901 5   45
4.630774  0.852  0.098 0.908 5   46
4.630820  1.015  0.065 0.924 5   47
4.630866  1.004  0.065 0.945 5   48
4.630913  0.898  0.065 0.953 5   49
4.630959  0.858  0.065 0.937 5   50
4.631005  0.964  0.065 0.901 5   51
4.631052  0.974  0.065 0.869 5   52
4.631098  0.881  0.065 0.865 5   53
4.631144  0.967  0.072 0.894 5   54
4.631191  0.982  0.071 0.943 5   55
4.631237  1.106  0.072 0.992 5   56
4.631284  1.079  0.081 1.029 5   57
4.631330  1.068  0.081 1.057 5   58
4.631376  1.183  0.081 1.077 5   59
4.631423  1.023  0.086 1.094 5   60
4.631469  1.187  0.081 1.107 5   61
4.631515    NaN    NaN 1.114 5   62
4.631562  1.014  0.080 1.111 5   63
4.631608  1.048  0.072 1.092 5   64
4.631655  1.124  0.072 1.056 5   65
4.631701  1.076  0.080 1.019 5   66
4.631747  1.212  0.111 1.003 5   67
4.631794  1.177  0.111 1.021 5   68
4.631840  1.093  0.111 1.057 5   69
4.631887  1.069  0.079 1.090 5   70
4.631933  1.182  0.052 1.107 5   71
4.631979  1.009  0.031 1.112 5   72
4.632026  1.069  0.031 1.112 5   73
4.632072  1.083  0.029 1.112 5   74
4.632119  1.075  0.029 1.112 5   75
4.632165  1.225  0.029 1.109 5   76
4.632211  1.007  0.029 1.103 5   77
4.632258  1.173  0.044 1.095 5   78
4.632304  1.231  0.044 1.085 5   79
4.632351  1.198  0.044 1.072 5   80
4.632397  1.158  0.040 1.058 5   81
4.632444  0.938  0.040 1.041 5   82
4.632490  1.053  0.037 1.022 5   83
4.632537  0.997  0.036 1.003 5   84
4.632583  1.086  0.040 0.988 5   85
4.632630  0.997  0.046 0.980 5   86
4.632676  1.102  0.070 0.975 5   87
4.632722  1.048  0.074 0.966 5   88
4.632769  1.072  0.074 0.952 5   89
4.632815  1.006  0.074 0.933 5   90
4.632862  0.822  0.074 0.912 5   91
4.632908  0.714  0.048 0.889 5   92
4.632955  0.869  0.036 0.863 5   93
4.633001  0.705  0.048 0.828 5   94
4.633048  0.633  0.039 0.784 5   95
4.633094  0.660  0.039 0.732 5   96
4.633141  0.906  0.056 0.684 5   97
4.633187  0.796  0.056 0.659 5   98
4.633234  0.874  0.068 0.667 5   99
4.633280  0.744  0.073 0.704 5  100
4.633327  0.836  0.068 0.753 5  101
4.633374  0.840  0.045 0.798 5  102
4.633420  0.889  0.045 0.833 5  103
4.633467  0.753  0.045 0.858 5  104
4.633513  0.879  0.036 0.877 5  105
4.633560  0.980  0.045 0.893 5  106
4.633606  0.950  0.086 0.910 5  107
4.633653  0.996  0.086 0.931 5  108
4.633699  1.228  0.051 0.958 5  109
4.633746  1.006  0.065 0.987 5  110
4.633792  1.141  0.065 1.011 5  111
4.633839  1.030  0.051 1.028 5  112
4.633886  0.993  0.065 1.036 5  113
4.633932  1.215  0.101 1.038 5  114
4.633979  1.166  0.148 1.037 5  115
4.634025    NaN    NaN 1.035 5  116
4.634072    NaN    NaN 1.027 5  117
4.634119    NaN    NaN 1.010 5  118
4.634165    NaN    NaN 0.993 5  119
4.634212    NaN    NaN 0.992 5  120
4.634258    NaN    NaN 1.017 5  121
4.634305    NaN    NaN 1.058 5  122
4.634352    NaN    NaN 1.099 5  123
4.634398    NaN    NaN 1.129 5  124
4.634445    NaN    NaN 1.148 5  125
4.634491  1.246  0.097 1.158 5  126
4.634538  1.365  0.047 1.163 5  127
4.634585  1.392  0.041 1.167 5  128
4.634631  1.239  0.041 1.167 5  129
4.634678  1.124  0.047 1.161 5  130
4.634724  0.970  0.072 1.147 5  131
4.634771  1.069  0.072 1.122 5  132
4.634818  1.143  0.072 1.089 5  133
4.634864  0.930  0.080 1.050 5  134
4.634911  0.943  0.080 1.018 5  135
4.634958  1.004  0.045 1.004 5  136
4.635004  1.174  0.067 1.017 5  137
4.635051  1.102  0.067 1.050 5  138
4.635098  1.061  0.067 1.086 5  139
4.635144  1.046  0.067 1.110 5  140
4.635191  1.005  0.067 1.120 5  141
4.635238  1.127  0.069 1.132 5  142
4.635284  1.097  0.069 1.154 5  143
4.635331  0.911  0.045 1.177 5  144
4.635378  1.169  0.045 1.187 5  145
4.635424  1.238  0.051 1.179 5  146
4.635471  1.281  0.050 1.165 5  147
4.635518  1.275  0.051 1.161 5  148
4.635565  1.026  0.051 1.173 5  149
4.635611  1.164  0.051 1.192 5  150
4.635658  1.180  0.085 1.203 5  151
4.635705  1.044  0.086 1.196 5  152
4.635751  1.163  0.086 1.177 5  153
4.635798  1.057  0.086 1.158 5  154
4.635845  1.066  0.076 1.147 5  155
4.635892  0.904  0.076 1.140 5  156
4.635938  1.000  0.063 1.123 5  157
4.635985  0.932  0.063 1.087 5  158
4.636032  1.001  0.060 1.041 5  159
4.636079  1.047  0.055 1.011 5  160
4.636125  1.122  0.055 1.014 5  161
4.636172  0.968  0.055 1.040 5  162
4.636219  0.985  0.056 1.064 5  163
4.636266  0.982  0.056 1.068 5  164
4.636312  0.874  0.056 1.053 5  165
4.636359  1.007  0.054 1.035 5  166
4.636406  1.058  0.054 1.023 5  167
4.636453  0.930  0.045 1.009 5  168
4.636499  0.996  0.045 0.981 5  169
4.636546  0.832  0.045 0.938 5  170
4.636593  0.824  0.045 0.893 5  171
4.636640  0.870  0.041 0.855 5  172
4.636687  0.721  0.036 0.829 5  173
4.636733  0.793  0.036 0.821 5  174
4.636780  0.781  0.041 0.835 5  175
4.636827  0.828  0.036 0.867 5  176
4.636874  0.962  0.049 0.898 5  177
4.636921  1.068  0.049 0.912 5  178
4.636967  0.968  0.049 0.902 5  179
4.637014  0.902  0.049 0.876 5  180
4.637061  0.960  0.049 0.852 5  181
4.637108  0.843  0.052 0.844 5  182
4.637155  0.938  0.052 0.845 5  183
4.637202  0.829  0.052 0.841 5  184
4.637248  0.828  0.051 0.820 5  185
4.637295  0.771  0.051 0.782 5  186
4.637342  0.632  0.051 0.742 5  187
4.637389  0.827  0.062 0.719 5  188
4.637436  0.859  0.083 0.727 5  189
4.637483  0.790  0.084 0.759 5  190
4.637529  0.595  0.084 0.801 5  191
4.637576  0.904  0.084 0.839 5  192
4.637623  0.865  0.083 0.868 5  193
4.637670  0.784  0.100 0.885 5  194
4.637717  0.923  0.063 0.891 5  195
4.637764  0.570  0.122 0.890 5  196
4.637811  0.833  0.135 0.898 5  197
4.637858    NaN    NaN 0.924 5  198
4.637904    NaN    NaN 0.966 5  199
4.637951    NaN    NaN 1.010 5  200
4.637998  1.418  0.402 1.045 5  201
4.638045  1.095  0.186 1.071 5  202
4.638092    NaN    NaN 1.089 5  203
4.638139  1.337  0.111 1.105 5  204
4.638186  1.241  0.051 1.119 5  205
4.638233  1.370  0.051 1.135 5  206
4.638280  1.336  0.051 1.149 5  207
4.638327  1.212  0.051 1.160 5  208
4.638374  1.110  0.051 1.162 5  209
4.638420  1.126  0.054 1.154 5  210
4.638467  0.980  0.050 1.135 5  211
4.638514  1.143  0.054 1.116 5  212
4.638561  1.033  0.050 1.108 5  213
4.638608  1.092  0.067 1.109 5  214
4.638655  1.017  0.050 1.104 5  215
4.638702  0.918  0.067 1.081 5  216
4.638749  0.991  0.047 1.042 5  217
4.638796  1.004  0.050 1.012 5  218
4.638843  1.045  0.047 1.013 5  219
4.638890  1.098  0.029 1.046 5  220
4.638937  1.105  0.029 1.092 5  221
4.638984  1.036  0.029 1.129 5  222
4.639031  1.112  0.029 1.150 5  223
4.639078  1.238  0.058 1.156 5  224
4.639125  1.253  0.067 1.152 5  225
4.639172  1.082  0.068 1.141 5  226
4.639219  0.992  0.068 1.124 5  227
4.639266  0.947  0.068 1.101 5  228
4.639313  1.007  0.066 1.072 5  229
4.639360  0.951  0.066 1.037 5  230
4.639407  0.765  0.051 0.996 5  231
4.639454  0.760  0.049 0.950 5  232
4.639501  0.816  0.051 0.902 5  233
4.639548  0.674  0.061 0.859 5  234
4.639595  0.653  0.049 0.822 5  235
4.639642  0.735  0.061 0.793 5  236
4.639689    NaN    NaN 0.779 5  237
4.639736  0.823  0.061 0.791 5  238
4.639783  0.944  0.063 0.829 5  239
4.639830  0.805  0.067 0.877 5  240
4.639877  1.052  0.063 0.917 5  241
4.639924  0.952  0.055 0.944 5  242
4.639971  0.933  0.055 0.962 5  243
4.640018  0.952  0.029 0.984 5  244
4.640065  1.128  0.029 1.013 5  245
4.640112  1.121  0.029 1.045 5  246
4.640159  1.133  0.029 1.070 5  247
4.640206  1.056  0.029 1.084 5  248
4.640253  1.094  0.029 1.086 5  249
4.640301  1.041  0.029 1.080 5  250
4.640348  1.052  0.029 1.071 5  251
4.640395  1.040  0.029 1.067 5  252
4.640442  1.026  0.029 1.068 5  253
4.640489  1.229  0.029 1.068 5  254
4.640536  1.091  0.029 1.058 5  255
4.640583  0.975  0.039 1.036 5  256
4.640630  0.966  0.039 1.011 5  257
4.640677  0.977  0.039 0.992 5  258
4.640724  1.098  0.044 0.985 5  259
4.640771  0.979  0.044 0.980 5  260
4.640819  0.948  0.078 0.967 5  261
4.640866  0.989  0.078 0.941 5  262
4.640913  0.811  0.077 0.909 5  263
4.640960  0.858  0.078 0.879 5  264
4.641007  0.742  0.078 0.849 5  265
4.641054  0.806  0.077 0.815 5  266
4.641101  0.860  0.077 0.774 5  267
4.641148  0.666  0.062 0.739 5  268
4.641196  0.724  0.052 0.727 5  269
4.641243  0.778  0.052 0.749 5  270
4.641290  0.785  0.051 0.793 5  271
4.641337  0.966  0.050 0.839 5  272
4.641384  0.994  0.041 0.878 5  273
4.641431  0.998  0.044 0.909 5  274
4.641478  0.988  0.044 0.935 5  275
4.641526  1.079  0.041 0.958 5  276
4.641573  1.001  0.044 0.978 5  277
4.641620  1.124  0.055 0.996 5  278
4.641667  1.118  0.063 1.011 5  279
4.641714  1.085  0.057 1.028 5  280
4.641762  1.009  0.063 1.049 5  281
4.641809  1.198  0.063 1.072 5  282
4.641856  1.142  0.076 1.091 5  283
4.641903  0.912  0.081 1.099 5  284
4.641950  0.983  0.090 1.094 5  285
4.641997  1.231  0.095 1.086 5  286
4.642045  1.146  0.536 1.083 5  287
4.642092    NaN    NaN 1.090 5  288
4.642139  0.835  0.856 1.097 5  289
4.642186  1.212  0.856 1.095 5  290
4.642234    NaN    NaN 1.076 5  291
4.642281    NaN    NaN 1.038 5  292
4.642328  1.158  0.471 0.985 5  293
4.642375    NaN    NaN 0.928 5  294
4.642422  1.121  0.133 0.885 5  295
4.642470    NaN    NaN 0.877 5  296
4.642517  1.006  0.091 0.907 5  297
4.642564  0.979  0.079 0.962 5  298
4.642611  1.054  0.038 1.021 5  299
4.642659  1.132  0.038 1.072 5  300
4.642706  1.175  0.062 1.114 5  301
4.642753  1.152  0.079 1.147 5  302
4.642800  1.048  0.062 1.168 5  303
4.642848  0.999  0.072 1.175 5  304
4.642895  1.081  0.072 1.162 5  305
4.642942  1.083  0.072 1.131 5  306
4.642989  1.142  0.061 1.101 5  307
4.643037  1.158  0.072 1.090 5  308
4.643084  1.071  0.076 1.102 5  309
4.643131  1.113  0.076 1.120 5  310
4.643179  1.106  0.076 1.121 5  311
4.643226  1.124  0.076 1.093 5  312
4.643273  1.025  0.050 1.046 5  313
4.643320  0.953  0.049 1.001 5  314
4.643368  0.965  0.029 0.975 5  315
4.643415  0.930  0.029 0.965 5  316
4.643462  0.956  0.029 0.954 5  317
4.643510  0.668  0.029 0.934 5  318
4.643557  0.933  0.059 0.910 5  319
4.643604  0.864  0.069 0.890 5  320
4.643652  0.928  0.069 0.886 5  321
4.643699  0.866  0.080 0.910 5  322
4.643746  0.987  0.080 0.961 5  323
4.643794  1.066  0.060 1.021 5  324
4.643841  0.968  0.051 1.067 5  325
4.643888  1.032  0.034 1.090 5  326
4.643936  0.980  0.034 1.093 5  327
4.643983  1.002  0.047 1.081 5  328
4.644030  1.043  0.047 1.056 5  329
4.644078  1.199  0.047 1.025 5  330
4.644125  1.013  0.081 1.003 5  331
4.644172  1.002  0.059 1.000 5  332
4.644220  1.184  0.059 1.011 5  333
4.644267  1.133  0.059 1.019 5  334
4.644315  1.087  0.052 1.014 5  335
4.644362  1.033  0.052 0.998 5  336
4.644409  1.042  0.051 0.977 5  337
4.644457  0.927  0.052 0.953 5  338
4.644504  0.928  0.055 0.927 5  339
4.644551  0.720  0.061 0.895 5  340
4.644599  0.838  0.061 0.856 5  341
4.644646  0.728  0.061 0.810 5  342
4.644694  0.732  0.046 0.764 5  343
4.644741  0.731  0.046 0.735 5  344
4.644788  0.785  0.046 0.738 5  345
4.644836  0.728  0.047 0.768 5  346
4.644883  0.811  0.057 0.809 5  347
4.644931  0.723  0.057 0.843 5  348
4.644978  0.960  0.061 0.863 5  349
4.645026  0.834  0.061 0.873 5  350
4.645073  1.032  0.061 0.885 5  351
4.645120  1.145  0.061 0.914 5  352
4.645168  1.167  0.075 0.955 5  353
4.645215  1.109  0.075 0.996 5  354
4.645263  1.138  0.063 1.023 5  355
4.645310  1.119  0.075 1.035 5  356
4.645358  1.063  0.073 1.041 5  357
4.645405  1.035  0.073 1.047 5  358
4.645452  1.176  0.073 1.054 5  359
4.645500  1.186  0.073 1.058 5  360
4.645547  1.144  0.073 1.060 5  361
4.645595  1.102  0.068 1.069 5  362
4.645642  1.023  0.055 1.087 5  363
4.645690  1.252  0.055 1.110 5  364
4.645737  1.102  0.055 1.125 5  365
4.645785  1.260  0.035 1.128 5  366
4.645832  1.133  0.055 1.118 5  367
4.645880  0.978  0.057 1.094 5  368
4.645927  0.926  0.059 1.055 5  369
4.645975  0.844  0.111 1.006 5  370
4.646022  0.982  0.111 0.964 5  371
4.646070  1.023  0.094 0.940 5  372
4.646117  0.894  0.094 0.932 5  373
4.646165  0.820  0.094 0.922 5  374
4.646212  0.785  0.094 0.894 5  375
4.646260  1.218  0.122 0.850 5  376
4.646307  0.892  0.263 0.807 5  377
4.646355    NaN    NaN 0.787 5  378
4.646402    NaN    NaN 0.804 5  379
4.646450    NaN    NaN 0.849 5  380
4.646497    NaN    NaN 0.905 5  381
4.646545    NaN    NaN 0.952 5  382
4.646592    NaN    NaN 0.987 5  383
4.646640    NaN    NaN 1.012 5  384
4.646687    NaN    NaN 1.036 5  385
4.646735    NaN    NaN 1.062 5  386
4.646783  1.400  0.300 1.088 5  387
4.646830  1.455  0.300 1.107 5  388
4.646878  0.946  0.300 1.116 5  389
4.646925    NaN    NaN 1.120 5  390
4.646973  1.534  0.117 1.126 5  391
4.647020  1.099  0.052 1.143 5  392
4.647068  1.306  0.052 1.168 5  393
4.647116  1.327  0.036 1.190 5  394
4.647163  1.205  0.031 1.196 5  395
4.647211  1.088  0.036 1.186 5  396
4.647258  1.112  0.054 1.173 5  397
4.647306  1.110  0.054 1.173 5  398
4.647353  1.267  0.054 1.186 5  399
4.647401  1.265  0.054 1.196 5  400
4.647449  1.216  0.047 1.194 5  401
4.647496  1.197  0.047 1.180 5  402
4.647544  1.122  0.047 1.157 5  403
4.647591  0.970  0.049 1.119 5  404
4.647639  0.868  0.078 1.061 5  405
4.647687  1.042  0.078 0.997 5  406
4.647734  1.096  0.078 0.955 5  407
4.647782  0.893  0.052 0.954 5  408
4.647830  0.928  0.052 0.984 5  409
4.647877  1.069  0.039 1.013 5  410
4.647925  0.925  0.052 1.016 5  411
4.647972  0.934  0.058 0.990 5  412
4.648020  0.970  0.067 0.955 5  413
4.648068  0.848  0.058 0.935 5  414
4.648115  0.922  0.058 0.931 5  415
4.648163  0.876  0.057 0.926 5  416
4.648211  0.728  0.042 0.902 5  417
4.648258  0.773  0.042 0.869 5  418
4.648306  0.861  0.051 0.851 5  419
4.648354  0.887  0.051 0.860 5  420
4.648401  0.789  0.060 0.889 5  421
4.648449  0.921  0.060 0.921 5  422
4.648497  0.962  0.058 0.952 5  423
4.648544  1.129  0.060 0.990 5  424
4.648592  1.133  0.060 1.033 5  425
4.648640  1.125  0.061 1.072 5  426
4.648687  1.181  0.061 1.095 5  427
4.648735  1.255  0.061 1.100 5  428
4.648783  1.247  0.061 1.093 5  429
4.648830  1.035  0.055 1.077 5  430
4.648878  1.054  0.055 1.056 5  431
4.648926  1.165  0.061 1.030 5  432
4.648973  1.016  0.055 0.999 5  433
4.649021  0.909  0.078 0.964 5  434
4.649069  0.893  0.078 0.923 5  435
4.649117  0.846  0.053 0.874 5  436
4.649164  0.794  0.047 0.821 5  437
4.649212  0.811  0.047 0.776 5  438
4.649260  0.780  0.047 0.758 5  439
4.649308  0.819  0.080 0.778 5  440
4.649355  1.098  0.081 0.825 5  441
4.649403  0.968  0.089 0.878 5  442
4.649451  0.986  0.081 0.924 5  443
4.649498  0.876  0.081 0.962 5  444
4.649546  1.087  0.089 0.996 5  445
4.649594  1.133  0.089 1.030 5  446
4.649642  1.194  0.099 1.062 5  447
4.649689  1.140  0.122 1.087 5  448
4.649737  1.066  0.122 1.105 5  449
4.649785  1.045  0.099 1.117 5  450
4.649833  1.206  0.058 1.132 5  451
4.649881  1.313  0.052 1.153 5  452
4.649928  1.415  0.052 1.175 5  453
4.649976  1.242  0.058 1.188 5  454
4.650024  1.186  0.116 1.188 5  455
4.650072  1.157  0.121 1.180 5  456
4.650119  1.040  0.130 1.170 5  457
4.650167  1.429  0.403 1.157 5  458
4.650215    NaN    NaN 1.127 5  459
4.650263    NaN    NaN 1.072 5  460
4.650311  0.971  5.073 1.000 5  461
4.650358    NaN    NaN 0.937 5  462
4.650406    NaN    NaN 0.911 5  463
4.650454  1.433  0.322 0.928 5  464
4.650502  1.273  0.140 0.979 5  465
4.650550  1.267  0.091 1.048 5  466
4.650597  1.070  0.052 1.116 5  467
4.650645  1.134  0.052 1.163 5  468
4.650693  1.088  0.052 1.184 5  469
4.650741  1.129  0.052 1.187 5  470
4.650789  1.173  0.052 1.179 5  471
4.650837  1.020  0.049 1.164 5  472
4.650884  1.249  0.049 1.152 5  473
4.650932  1.127  0.045 1.153 5  474
4.650980  1.261  0.031 1.174 5  475
4.651028  1.107  0.031 1.203 5  476
4.651076  1.113  0.031 1.224 5  477
4.651124  1.176  0.031 1.229 5  478
4.651171  1.002  0.042 1.216 5  479
4.651219  1.116  0.059 1.192 5  480
4.651267  1.080  0.042 1.165 5  481
4.651315  0.981  0.042 1.144 5  482
4.651363  0.893  0.034 1.127 5  483
4.651411  1.104  0.034 1.114 5  484
4.651459  1.126  0.033 1.105 5  485
4.651507  1.212  0.034 1.105 5  486
4.651554  1.103  0.034 1.115 5  487
4.651602  1.237  0.039 1.127 5  488
4.651650  1.114  0.032 1.131 5  489
4.651698  1.059  0.032 1.122 5  490
4.651746  1.066  0.032 1.102 5  491
4.651794  1.094  0.054 1.074 5  492
4.651842  1.093  0.042 1.039 5  493
4.651890  0.891  0.051 1.001 5  494
4.651938  0.842  0.052 0.967 5  495
4.651986  1.033  0.052 0.940 5  496
4.652033  1.001  0.052 0.914 5  497
4.652081  0.936  0.052 0.879 5  498
4.652129  0.709  0.058 0.833 5  499
4.652177  0.759  0.058 0.793 5  500
4.652225  0.677  0.078 0.780 5  501
4.652273  0.937  0.047 0.804 5  502
4.652321  1.000  0.064 0.852 5  503
4.652369  0.979  0.047 0.903 5  504
4.652417  1.016  0.064 0.946 5  505
4.652465  0.923  0.064 0.975 5  506
4.652513  1.071  0.064 0.989 5  507
4.652561  1.013  0.072 0.989 5  508
4.652609  1.105  0.072 0.983 5  509
4.652657  1.216  0.102 0.986 5  510
4.652705  1.148  0.035 1.004 5  511
4.652753  1.157  0.044 1.027 5  512
4.652801  0.981  0.044 1.038 5  513
4.652849  1.048  0.078 1.026 5  514
4.652897  1.116  0.044 0.993 5  515
4.652944  0.908  0.044 0.943 5  516
4.652992  0.982  0.059 0.888 5  517
4.653040  0.756  0.057 0.842 5  518
4.653088  0.882  0.051 0.820 5  519
4.653136  0.983  0.057 0.830 5  520
4.653184  0.987  0.059 0.864 5  521
4.653232  0.886  0.069 0.909 5  522
4.653280  0.886  0.069 0.957 5  523
4.653328  0.997  0.069 1.008 5  524
4.653376  1.136  0.072 1.059 5  525
4.653424  1.149  0.063 1.102 5  526
4.653472  1.092  0.063 1.130 5  527
4.653520  1.050  0.063 1.141 5  528
4.653568  1.222  0.063 1.138 5  529
4.653617  1.170  0.062 1.135 5  530
4.653665  1.158  0.062 1.143 5  531
4.653713  1.209  0.067 1.166 5  532
4.653761  1.351  0.048 1.194 5  533
4.653809  1.325  0.048 1.215 5  534
4.653857  1.253  0.085 1.224 5  535
4.653905  1.187  0.029 1.220 5  536
4.653953  1.098  0.029 1.203 5  537
4.654001  1.172  0.029 1.175 5  538
4.654049  1.136  0.078 1.135 5  539
4.654097  1.064  0.078 1.081 5  540
4.654145  0.968  0.085 1.016 5  541
4.654193  1.029  0.116 0.957 5  542
4.654241  0.905  0.116 0.930 5  543
4.654289  1.068  0.108 0.949 5  544
4.654337  1.128  0.108 1.002 5  545
4.654385  1.095  0.086 1.072 5  546
4.654433  1.304  0.086 1.142 5  547
4.654481  1.200  0.086 1.199 5  548
4.654530  1.190  0.090 1.232 5  549
4.654578  1.181  0.090 1.232 5  550
4.654626  1.179  0.090 1.208 5  551
4.654674  1.210  0.060 1.185 5  552
4.654722  1.094  0.060 1.184 5  553
4.654770  1.168  0.048 1.203 5  554
4.654818  1.207  0.048 1.221 5  555
4.654866  1.234  0.048 1.225 5  556
4.654914  1.197  0.048 1.220 5  557
4.654962  1.197  0.048 1.206 5  558
4.655011  1.045  0.065 1.179 5  559
4.655059  1.106  0.065 1.139 5  560
4.655107  1.194  0.070 1.096 5  561
4.655155  1.066  0.079 1.061 5  562
4.655203  1.115  0.117 1.046 5  563
4.655251  1.103  0.117 1.055 5  564
4.655299  1.228  0.117 1.092 5  565
4.655347  1.208  0.088 1.159 5  566
4.655396  1.298  0.078 1.240 5  567
4.655444  1.262  0.059 1.305 5  568
4.655492  1.360  0.058 1.335 5  569
4.655540  1.366  0.058 1.332 5  570
4.655588  1.284  0.058 1.319 5  571
4.655636  1.400  0.051 1.322 5  572
4.655684  1.459  0.068 1.353 5  573
4.655733  1.244  0.068 1.397 5  574
4.655781  1.306  0.081 1.434 5  575
4.655829  1.481  0.048 1.451 5  576
4.655877  1.496  0.081 1.453 5  577
4.655925  1.565  0.106 1.451 5  578
4.655974  1.365  0.125 1.455 5  579
4.656022  1.325  0.106 1.463 5  580
4.656070  1.501  0.106 1.468 5  581
4.656118  1.522  0.103 1.464 5  582
4.656166  1.504  0.094 1.454 5  583
4.656214  1.529  0.094 1.445 5  584
4.656263  1.556  0.090 1.439 5  585
4.656311  1.406  0.094 1.434 5  586
4.656359  1.330  0.094 1.422 5  587
4.656407  1.329  0.099 1.403 5  588
4.656455  1.165  0.082 1.376 5  589
4.656504  1.266  0.078 1.342 5  590
4.656552  1.387  0.065 1.301 5  591
4.656600  1.303  0.078 1.252 5  592
4.656648  1.373  0.074 1.196 5  593
4.656697  1.024  0.065 1.145 5  594
4.656745  1.165  0.074 1.120 5  595
4.656793  1.131  0.074 1.126 5  596
4.656841  1.013  0.074 1.147 5  597
4.656890  1.138  0.052 1.154 5  598
4.656938  1.085  0.089 1.132 5  599
4.656986  0.952  0.070 1.079 5  600
4.657034  1.085  0.070 1.012 5  601
4.657082  0.970  0.067 0.953 5  602
4.657131  0.846  0.070 0.920 5  603
4.657179  0.848  0.070 0.915 5  604
4.657227  1.007  0.072 0.925 5  605
4.657276  0.880  0.083 0.924 5  606
4.657324  0.792  0.083 0.897 5  607
4.657372  0.872  0.072 0.855 5  608
4.657420  0.719  0.083 0.829 5  609
4.657469  0.782  0.093 0.842 5  610
4.657517  0.668  0.093 0.891 5  611
4.657565  0.694  0.246 0.955 5  612
4.657613    NaN    NaN 1.012 5  613
4.657662    NaN    NaN 1.058 5  614
4.657710    NaN    NaN 1.092 5  615
4.657758  0.512  0.408 1.121 5  616
4.657807    NaN    NaN 1.147 5  617
4.657855    NaN    NaN 1.172 5  618
4.657903    NaN    NaN 1.196 5  619
4.657952    NaN    NaN 1.218 5  620
4.658000    NaN    NaN 1.230 5  621
4.658048  0.776  0.361 1.225 5  622
4.658096    NaN    NaN 1.195 5  623
4.658145  1.265  0.082 1.140 5  624
4.658193  1.192  0.082 1.077 5  625
4.658241  1.112  0.082 1.032 5  626
4.658290  1.066  0.091 1.029 5  627
4.658338  1.101  0.091 1.069 5  628
4.658386  1.039  0.154 1.132 5  629
4.658435  1.117  0.169 1.190 5  630
4.658483    NaN    NaN 1.229 5  631
4.658531  1.071  0.157 1.250 5  632
4.658580    NaN    NaN 1.262 5  633
4.658628    NaN    NaN 1.269 5  634
4.658677  1.330  0.094 1.272 5  635
4.658725  1.098  0.087 1.270 5  636
4.658773  1.155  0.051 1.262 5  637
4.658822  1.398  0.087 1.250 5  638
4.658870  1.196  0.051 1.238 5  639
4.658918  1.338  0.030 1.227 5  640
4.658967  1.286  0.030 1.216 5  641
4.659015  1.216  0.078 1.202 5  642
4.659063  1.121  0.078 1.184 5  643
4.659112  1.055  0.089 1.160 5  644
4.659160  1.119  0.089 1.128 5  645
4.659209  1.076  0.089 1.085 5  646
4.659257  0.951  0.082 1.035 5  647
4.659305  0.930  0.056 0.988 5  648
4.659354  0.976  0.029 0.961 5  649
4.659402  0.926  0.029 0.958 5  650
4.659451  1.034  0.032 0.963 5  651
4.659499  0.982  0.032 0.961 5  652
4.659547  1.036  0.041 0.944 5  653
4.659596  0.812  0.062 0.912 5  654
4.659644  0.928  0.068 0.868 5  655
4.659693  0.834  0.074 0.816 5  656
4.659741  0.690  0.074 0.771 5  657
4.659789  0.625  0.068 0.747 5  658
4.659838  0.708  0.037 0.744 5  659
4.659886  0.709  0.037 0.750 5  660
4.659935  0.796  0.037 0.762 5  661
4.659983  0.681  0.048 0.784 5  662
4.660032  0.883  0.072 0.820 5  663
4.660080  0.903  0.072 0.856 5  664
4.660129  0.996  0.065 0.876 5  665
4.660177  0.958  0.065 0.876 5  666
4.660225  0.958  0.065 0.867 5  667
4.660274  0.917  0.059 0.870 5  668
4.660322  1.069  0.065 0.894 5  669
4.660371  0.996  0.063 0.929 5  670
4.660419  1.131  0.063 0.959 5  671
4.660468  0.893  0.045 0.983 5  672
4.660516  0.878  0.063 1.011 5  673
4.660565  1.005  0.063 1.046 5  674
4.660613  1.154  0.071 1.083 5  675
4.660662  1.215  0.071 1.114 5  676
4.660710  1.178  0.083 1.131 5  677
4.660759  1.170  0.083 1.129 5  678
4.660807  1.121  0.051 1.104 5  679
4.660856  1.099  0.035 1.067 5  680
4.660904  0.948  0.029 1.038 5  681
4.660953  1.140  0.029 1.039 5  682
4.661001  0.995  0.029 1.066 5  683
4.661050  1.010  0.029 1.101 5  684
4.661098  1.149  0.036 1.128 5  685
4.661147  1.107  0.102 1.148 5  686
4.661195  1.107  0.105 1.164 5  687
4.661244  1.157  0.105 1.165 5  688
4.661292  1.092  0.102 1.141 5  689
4.661341  1.095  0.056 1.094 5  690
4.661389  1.182  0.056 1.050 5  691
4.661438  0.993  0.056 1.043 5  692
4.661486  1.223  0.126 1.083 5  693
4.661535  1.188  0.127 1.139 5  694
4.661583    NaN    NaN 1.178 5  695
4.661632  1.431  0.358 1.187 5  696
4.661680    NaN    NaN 1.176 5  697
4.661729    NaN    NaN 1.158 5  698
4.661777    NaN    NaN 1.143 5  699
4.661826    NaN    NaN 1.145 5  700
4.661875    NaN    NaN 1.175 5  701
4.661923    NaN    NaN 1.219 5  702
4.661972  0.918  1.036 1.252 5  703
4.662020    NaN    NaN 1.251 5  704
4.662069  0.780  1.358 1.210 5  705
4.662117    NaN    NaN 1.145 5  706
4.662166    NaN    NaN 1.085 5  707
4.662215    NaN    NaN 1.050 5  708
4.662263    NaN    NaN 1.036 5  709
4.662312  1.023  0.484 1.027 5  710
4.662360  0.771  0.371 1.021 5  711
4.662409    NaN    NaN 1.020 5  712
4.662457  1.271  0.204 1.014 5  713
4.662506  0.979  0.139 0.989 5  714
4.662555  1.023  0.138 0.962 5  715
4.662603  0.936  0.097 0.971 5  716
4.662652  1.043  0.061 1.026 5  717
4.662700  1.058  0.049 1.096 5  718
4.662749  1.225  0.049 1.148 5  719
4.662798  1.149  0.049 1.167 5  720
4.662846  1.089  0.053 1.161 5  721
4.662895  1.188  0.053 1.156 5  722
4.662944  1.236  0.053 1.169 5  723
4.662992  1.140  0.053 1.200 5  724
4.663041  1.277  0.053 1.236 5  725
4.663089  1.350  0.059 1.260 5  726
4.663138  1.238  0.103 1.265 5  727
4.663187  1.207  0.103 1.246 5  728
4.663235  1.161  0.128 1.202 5  729
4.663284  0.983  0.103 1.137 5  730
4.663333  0.929  0.058 1.068 5  731
4.663381  1.047  0.058 1.024 5  732
4.663430  1.031  0.076 1.027 5  733
4.663479  1.140  0.063 1.070 5  734
4.663527    NaN    NaN 1.122 5  735
4.663576  1.269  0.063 1.156 5  736
4.663625  1.159  0.035 1.169 5  737
4.663673  1.168  0.032 1.176 5  738
4.663722  1.051  0.032 1.186 5  739
4.663771  1.088  0.035 1.190 5  740
4.663819  1.259  0.041 1.175 5  741
4.663868  1.051  0.055 1.135 5  742
4.663917  1.064  0.070 1.077 5  743
4.663965  1.123  0.071 1.010 5  744
4.664014  1.108  0.070 0.954 5  745
4.664063  1.049  0.055 0.936 5  746
4.664111  1.067  0.052 0.960 5  747
4.664160  1.082  0.048 1.004 5  748
4.664209  1.095  0.046 1.046 5  749
4.664257  1.171  0.029 1.084 5  750
4.664306  1.050  0.029 1.121 5  751
4.664355  1.213  0.029 1.147 5  752
4.664404  1.211  0.046 1.155 5  753
4.664452  1.153  0.052 1.159 5  754
4.664501  1.219  0.052 1.178 5  755
4.664550  1.126  0.058 1.214 5  756
4.664598  1.055  0.058 1.254 5  757
4.664647  1.153  0.058 1.283 5  758
4.664696  1.338  0.059 1.298 5  759
4.664745  1.242  0.059 1.304 5  760
4.664793  1.268  0.059 1.303 5  761
4.664842  1.237  0.059 1.303 5  762
4.664891  1.142  0.034 1.301 5  763
4.664940  1.243  0.034 1.292 5  764
4.664988  1.246  0.034 1.269 5  765
4.665037  1.215  0.034 1.236 5  766
4.665086  1.193  0.036 1.212 5  767
4.665134  1.143  0.036 1.210 5  768
4.665183  1.128  0.036 1.226 5  769
4.665232  1.223  0.046 1.241 5  770
4.665281  1.330  0.046 1.244 5  771
4.665330  1.250  0.034 1.235 5  772
4.665378  1.273  0.031 1.222 5  773
4.665427  1.197  0.030 1.210 5  774
4.665476  1.203  0.030 1.204 5  775
4.665525  1.156  0.029 1.205 5  776
4.665573  1.208  0.029 1.213 5  777
4.665622  1.199  0.033 1.222 5  778
4.665671  1.179  0.034 1.229 5  779
4.665720  1.294  0.045 1.231 5  780
4.665769  1.189  0.050 1.229 5  781
4.665817  1.336  0.050 1.219 5  782
4.665866  1.284  0.056 1.201 5  783
4.665915  1.277  0.064 1.174 5  784
4.665964  1.200  0.056 1.137 5  785
4.666013  1.152  0.049 1.091 5  786
4.666061  1.013  0.056 1.034 5  787
4.666110  1.163  0.073 0.978 5  788
4.666159  0.968  0.043 0.938 5  789
4.666208  0.895  0.037 0.920 5  790
4.666257  0.965  0.080 0.909 5  791
4.666305  0.933  0.053 0.887 5  792
4.666354  0.885  0.037 0.859 5  793
4.666403  0.940  0.053 0.846 5  794
4.666452  0.827  0.053 0.865 5  795
4.666501  0.858  0.040 0.904 5  796
4.666550  0.824  0.040 0.942 5  797
4.666598  0.962  0.058 0.961 5  798
4.666647  1.137  0.041 0.959 5  799
4.666696  1.010  0.058 0.939 5  800
4.666745  0.907  0.061 0.903 5  801
4.666794  0.908  0.061 0.855 5  802
4.666843  0.961  0.076 0.805 5  803
4.666892  0.818  0.076 0.774 5  804
4.666940  0.831  0.069 0.775 5  805
4.666989  0.733  0.072 0.807 5  806
4.667038  0.876  0.069 0.849 5  807
4.667087  0.991  0.029 0.881 5  808
4.667136  0.916  0.069 0.896 5  809
4.667185  1.006  0.054 0.894 5  810
4.667234  0.975  0.054 0.877 5  811
4.667282  0.862  0.054 0.849 5  812
4.667331  0.890  0.055 0.809 5  813
4.667380  0.860  0.054 0.765 5  814
4.667429  0.785  0.055 0.734 5  815
4.667478  0.639  0.057 0.733 5  816
4.667527  0.859  0.062 0.759 5  817
4.667576  0.837  0.062 0.795 5  818
4.667625  0.645  0.062 0.832 5  819
4.667674  0.849  0.062 0.870 5  820
4.667723  1.021  0.047 0.908 5  821
4.667771  1.029  0.047 0.939 5  822
4.667820  1.066  0.047 0.959 5  823
4.667869  1.100  0.050 0.972 5  824
4.667918  1.055  0.055 0.985 5  825
4.667967  1.084  0.056 1.004 5  826
4.668016  1.042  0.056 1.029 5  827
4.668065  1.033  0.056 1.052 5  828
4.668114  1.099  0.056 1.067 5  829
4.668163  1.145  0.047 1.074 5  830
4.668212  1.068  0.042 1.076 5  831
4.668261  1.183  0.042 1.079 5  832
4.668310  1.133  0.047 1.083 5  833
4.668359  0.948  0.074 1.086 5  834
4.668407  0.960  0.074 1.084 5  835
4.668456  1.029  0.075 1.072 5  836
4.668505  1.125  0.076 1.045 5  837
4.668554  1.081  0.075 1.012 5  838
4.668603  1.004  0.047 0.996 5  839
4.668652  1.103  0.076 1.019 5  840
4.668701  1.114  0.040 1.074 5  841
4.668750  1.157  0.040 1.139 5  842
4.668799  1.278  0.057 1.188 5  843
4.668848  1.144  0.057 1.213 5  844
4.668897  1.090  0.051 1.217 5  845
4.668946  1.118  0.057 1.207 5  846
4.668995  1.260  0.064 1.190 5  847
4.669044  1.282  0.051 1.171 5  848
4.669093  1.339  0.064 1.160 5  849
4.669142  1.183  0.064 1.167 5  850
4.669191  1.257  0.040 1.190 5  851
4.669240  1.198  0.036 1.209 5  852
4.669289  1.194  0.040 1.207 5  853
4.669338  1.181  0.037 1.183 5  854
4.669387  1.167  0.037 1.151 5  855
4.669436  1.198  0.037 1.128 5  856
4.669485  1.278  0.049 1.118 5  857
4.669534  1.143  0.037 1.122 5  858
4.669583  1.029  0.035 1.141 5  859
4.669632  0.939  0.035 1.169 5  860
4.669681  1.004  0.049 1.191 5  861
4.669730  1.162  0.052 1.194 5  862
4.669779  1.152  0.053 1.177 5  863
4.669828  1.232  0.074 1.145 5  864
4.669877  1.120  0.074 1.108 5  865
4.669926  0.994  0.093 1.082 5  866
4.669975  1.068  0.093 1.087 5  867
4.670024  1.021  0.085 1.130 5  868
4.670073  1.235  0.060 1.191 5  869
4.670122  1.230  0.060 1.243 5  870
4.670171  1.220  0.060 1.269 5  871
4.670220  1.270  0.034 1.268 5  872
4.670269  1.236  0.029 1.242 5  873
4.670319  1.265  0.029 1.199 5  874
4.670368  1.187  0.076 1.164 5  875
4.670417  1.134  0.029 1.155 5  876
4.670466  1.067  0.029 1.155 5  877
4.670515  0.916  0.029 1.137 5  878
4.670564  0.987  0.029 1.102 5  879
4.670613  1.071  0.029 1.084 5  880
4.670662  1.001  0.065 1.111 5  881
4.670711  1.305  0.090 1.170 5  882
4.670760  1.221  0.090 1.221 5  883
4.670809  1.162  0.090 1.234 5  884
4.670858  1.198  0.062 1.201 5  885
4.670907  1.144  0.058 1.131 5  886
4.670956  1.135  0.051 1.047 5  887
4.671006  1.006  0.036 0.985 5  888
4.671055  1.011  0.036 0.982 5  889
4.671104  1.059  0.036 1.039 5  890
4.671153  1.146  0.036 1.127 5  891
4.671202  1.176  0.036 1.207 5  892
4.671251  1.213  0.031 1.260 5  893
4.671300  1.304  0.029 1.291 5  894
4.671349  1.335  0.029 1.309 5  895
4.671398  1.471  0.029 1.317 5  896
4.671448  1.242  0.044 1.308 5  897
4.671497  1.275  0.067 1.282 5  898
4.671546  1.160  0.067 1.245 5  899
4.671595    NaN    NaN 1.203 5  900
4.671644  1.392  0.040 1.168 5  901
4.671693  1.136  0.040 1.160 5  902
4.671742  1.187  0.040 1.185 5  903
4.671791  1.158  0.043 1.226 5  904
4.671841  1.073  0.043 1.262 5  905
4.671890  1.216  0.049 1.286 5  906
4.671939  1.246  0.043 1.296 5  907
4.671988  1.247  0.029 1.294 5  908
4.672037  1.266  0.029 1.286 5  909
4.672086  1.390  0.064 1.275 5  910
4.672135  1.226  0.056 1.262 5  911
4.672185  1.239  0.056 1.247 5  912
4.672234  1.150  0.056 1.229 5  913
4.672283  1.398  0.056 1.206 5  914
4.672332  1.250  0.056 1.174 5  915
4.672381  1.150  0.061 1.130 5  916
4.672430  1.043  0.062 1.071 5  917
4.672480  1.043  0.065 1.001 5  918
4.672529  1.019  0.062 0.929 5  919
4.672578  0.717  0.062 0.872 5  920
4.672627    NaN    NaN 0.845 5  921
4.672676  0.731  0.029 0.857 5  922
4.672726  0.823  0.029 0.901 5  923
4.672775  0.991  0.029 0.955 5  924
4.672824  1.336  0.057 0.993 5  925
4.672873  1.027  0.057 0.997 5  926
4.672922  1.072  0.059 0.968 5  927
4.672972  0.986  0.057 0.933 5  928
4.673021  1.033  0.056 0.925 5  929
4.673070  1.072  0.040 0.951 5  930
4.673119  0.955  0.040 0.983 5  931
4.673168  0.987  0.040 0.991 5  932
4.673218  0.973  0.044 0.979 5  933
4.673267  1.086  0.063 0.974 5  934
4.673316  0.895  0.117 0.990 5  935
4.673365  0.984  0.117 1.008 5  936
4.673414  1.026  0.070 1.008 5  937
4.673464  0.955  0.070 0.994 5  938
4.673513  0.913  0.070 0.983 5  939
4.673562  0.932  0.068 0.983 5  940
4.673611  1.066  0.063 0.988 5  941
4.673661  1.066  0.061 0.986 5  942
4.673710  1.095  0.063 0.973 5  943
4.673759  1.031  0.063 0.947 5  944
4.673808  0.920  0.067 0.907 5  945
4.673858  0.860  0.083 0.854 5  946
4.673907  0.667  0.083 0.797 5  947
4.673956  0.653  0.071 0.751 5  948
4.674005  0.692  0.071 0.726 5  949
4.674055  0.740  0.071 0.723 5  950
4.674104    NaN    NaN 0.741 5  951
4.674153  0.802  0.098 0.772 5  952
4.674202  1.004  0.129 0.802 5  953
4.674252  1.032  0.133 0.820 5  954
4.674301  1.160  0.239 0.835 5  955
4.674350  1.372  0.239 0.864 5  956
4.674400    NaN    NaN 0.910 5  957
4.674449  1.326  0.090 0.958 5  958
4.674498  1.209  0.067 0.993 5  959
4.674547  1.065  0.051 1.014 5  960
4.674597  0.992  0.051 1.027 5  961
4.674646  1.195  0.067 1.038 5  962
4.674695  1.111  0.098 1.047 5  963
4.674745  1.275  0.103 1.051 5  964
4.674794  1.415  0.145 1.046 5  965
4.674843  1.199  0.145 1.032 5  966
4.674893  0.936  0.145 1.011 5  967
4.674942    NaN    NaN 0.984 5  968
4.674991    NaN    NaN 0.952 5  969
4.675040    NaN    NaN 0.912 5  970
4.675090    NaN    NaN 0.863 5  971
4.675139  1.085  1.647 0.810 5  972
4.675188    NaN    NaN 0.769 5  973
4.675238  1.415  1.647 0.761 5  974
4.675287  1.116  1.701 0.790 5  975
4.675336    NaN    NaN 0.841 5  976
4.675386    NaN    NaN 0.893 5  977
4.675435    NaN    NaN 0.937 5  978
4.675484    NaN    NaN 0.973 5  979
4.675534  1.060  0.331 1.003 5  980
4.675583    NaN    NaN 1.025 5  981
4.675632  1.269  0.331 1.040 5  982
4.675682  0.945  0.331 1.055 5  983
4.675731  1.498  0.514 1.075 5  984
4.675780    NaN    NaN 1.099 5  985
4.675830    NaN    NaN 1.123 5  986
4.675879  1.482  0.105 1.144 5  987
4.675929  1.320  0.059 1.162 5  988
4.675978  1.235  0.049 1.178 5  989
4.676027  1.155  0.043 1.192 5  990
4.676077  1.218  0.049 1.209 5  991
4.676126  1.197  0.059 1.229 5  992
4.676175  1.348  0.060 1.247 5  993
4.676225  1.401  0.063 1.254 5  994
4.676274  1.193  0.072 1.249 5  995
4.676324  1.202  0.072 1.239 5  996
4.676373  1.186  0.072 1.231 5  997
4.676422  1.300  0.047 1.221 5  998
4.676472  1.132  0.039 1.194 5  999
4.676521  1.109  0.039 1.148 5 1000
4.676571  1.147  0.039 1.097 5 1001
4.676620  0.993  0.047 1.067 5 1002
4.676669  1.023  0.039 1.071 5 1003
4.676719    NaN    NaN 1.099 5 1004
4.676768  1.094  0.063 1.140 5 1005
4.676818  1.047  0.095 1.191 5 1006
4.676867  1.286  0.095 1.245 5 1007
4.676916  1.475  0.095 1.283 5 1008
4.676966    NaN    NaN 1.294 5 1009
4.677015  1.212  0.034 1.280 5 1010
4.677065  1.334  0.033 1.255 5 1011
4.677114  1.266  0.033 1.229 5 1012
4.677163  1.242  0.033 1.210 5 1013
4.677213  1.164  0.033 1.210 5 1014
4.677262  1.190  0.052 1.239 5 1015
4.677312  1.258  0.062 1.287 5 1016
4.677361  1.309  0.066 1.328 5 1017
4.677411  0.920  0.257 1.350 5 1018
4.677460    NaN    NaN 1.351 5 1019
4.677510  1.301  0.257 1.333 5 1020
4.677559  1.309  0.257 1.296 5 1021
4.677608  1.165  0.257 1.235 5 1022
4.677658    NaN    NaN 1.157 5 1023
4.677707    NaN    NaN 1.089 5 1024
4.677757    NaN    NaN 1.064 5 1025
4.677806  1.203  0.615 1.091 5 1026
4.677856    NaN    NaN 1.139 5 1027
4.677905    NaN    NaN 1.167 5 1028
4.677955  1.165  0.634 1.150 5 1029
4.678004    NaN    NaN 1.089 5 1030
4.678054    NaN    NaN 1.014 5 1031
4.678103    NaN    NaN 0.965 5 1032
4.678153  1.255  0.285 0.971 5 1033
4.678202  1.310  0.259 1.023 5 1034
4.678252  0.951  0.092 1.086 5 1035
4.678301  0.975  0.068 1.135 5 1036
4.678351  1.258  0.036 1.160 5 1037
4.678400  1.108  0.036 1.165 5 1038
4.678450  1.047  0.036 1.156 5 1039
4.678499  1.064  0.036 1.130 5 1040
4.678549  1.023  0.036 1.087 5 1041
4.678598  1.092  0.039 1.038 5 1042
4.678648  0.927  0.035 1.001 5 1043
4.678697  0.939  0.035 0.989 5 1044
4.678747  0.949  0.039 0.992 5 1045
4.678796  0.954  0.040 0.989 5 1046
4.678846  1.083  0.041 0.961 5 1047
4.678895  0.954  0.080 0.914 5 1048
4.678945  1.014  0.092 0.875 5 1049
4.678994  0.762  0.092 0.873 5 1050
4.679044  0.819  0.080 0.914 5 1051
4.679093  0.809  0.063 0.971 5 1052
4.679143  0.982  0.049 1.014 5 1053
4.679192  0.894  0.032 1.025 5 1054
4.679242  0.938  0.032 1.004 5 1055
4.679291  0.944  0.049 0.977 5 1056
4.679341  0.922  0.060 0.976 5 1057
4.679390  0.971  0.152 1.016 5 1058
4.679440    NaN    NaN 1.079 5 1059
4.679490    NaN    NaN 1.139 5 1060
4.679539    NaN    NaN 1.180 5 1061
4.679589  1.160  0.263 1.202 5 1062
4.679638    NaN    NaN 1.210 5 1063
4.679688    NaN    NaN 1.200 5 1064
4.679737  0.852  0.266 1.178 5 1065
4.679787  0.834  0.232 1.154 5 1066
4.679836  0.875  0.266 1.133 5 1067
4.679886    NaN    NaN 1.103 5 1068
4.679936    NaN    NaN 1.054 5 1069
4.679985    NaN    NaN 1.001 5 1070
4.680035    NaN    NaN 0.983 5 1071
4.680084    NaN    NaN 1.013 5 1072
4.680134    NaN    NaN 1.064 5 1073
4.680183    NaN    NaN 1.092 5 1074
4.680233    NaN    NaN 1.078 5 1075
4.680283  1.297  0.473 1.036 5 1076
4.680332  1.012  0.473 1.005 5 1077
4.680382    NaN    NaN 1.015 5 1078
4.680431  1.434  0.585 1.057 5 1079
4.680481    NaN    NaN 1.098 5 1080
4.680531  1.420  0.130 1.117 5 1081
4.680580  1.412  0.087 1.115 5 1082
4.680630  1.264  0.056 1.106 5 1083
4.680679  1.225  0.056 1.093 5 1084
4.680729  1.319  0.056 1.072 5 1085
4.680779  1.230  0.056 1.037 5 1086
4.680828  1.083  0.059 0.995 5 1087
4.680878    NaN    NaN 0.955 5 1088
4.680928    NaN    NaN 0.919 5 1089
4.680977  1.302  0.181 0.879 5 1090
4.681027  1.267  0.184 0.831 5 1091
4.681076    NaN    NaN 0.784 5 1092
4.681126    NaN    NaN 0.755 5 1093
4.681176  1.461  0.407 0.751 5 1094
4.681225  0.949  0.499 0.764 5 1095
4.681275    NaN    NaN 0.791 5 1096
4.681325    NaN    NaN 0.838 5 1097
4.681374  0.823  0.363 0.901 5 1098
4.681424  1.396  0.163 0.964 5 1099
4.681474  1.334  0.137 1.011 5 1100
4.681523  1.143  0.136 1.041 5 1101
4.681573  1.076  0.136 1.058 5 1102
4.681623  1.045  0.090 1.072 5 1103
4.681672  0.967  0.090 1.085 5 1104
4.681722  1.279  0.110 1.098 5 1105
4.681771  1.204  0.110 1.108 5 1106
4.681821    NaN    NaN 1.112 5 1107
4.681871    NaN    NaN 1.112 5 1108
4.681921    NaN    NaN 1.106 5 1109
4.681970    NaN    NaN 1.097 5 1110
4.682020    NaN    NaN 1.083 5 1111
4.682070  0.886  0.256 1.066 5 1112
4.682119  0.880  0.256 1.046 5 1113
4.682169    NaN    NaN 1.024 5 1114
4.682219    NaN    NaN 1.000 5 1115
4.682268  1.000  2.480 0.973 5 1116
4.682318    NaN    NaN 0.942 5 1117
4.682368    NaN    NaN 0.907 5 1118
4.682417    NaN    NaN 0.866 5 1119
4.682467    NaN    NaN 0.817 5 1120
4.682517  1.374  1.131 0.767 5 1121
4.682566    NaN    NaN 0.732 5 1122
4.682616  0.928  0.441 0.732 5 1123
4.682666    NaN    NaN 0.765 5 1124
4.682716  1.152  0.441 0.806 5 1125
4.682765    NaN    NaN 0.834 5 1126
4.682815    NaN    NaN 0.843 5 1127
4.682865    NaN    NaN 0.841 5 1128
4.682914  1.285  0.218 0.830 5 1129
4.682964  0.933  0.153 0.809 5 1130
4.683014  1.089  0.124 0.776 5 1131
4.683064  0.913  0.068 0.745 5 1132
4.683113  1.001  0.066 0.737 5 1133
4.683163    NaN    NaN 0.763 5 1134
4.683213    NaN    NaN 0.810 5 1135
4.683263    NaN    NaN 0.858 5 1136
4.683312    NaN    NaN 0.896 5 1137
4.683362  0.964  0.065 0.925 5 1138
4.683412  1.184  0.065 0.946 5 1139
4.683462    NaN    NaN 0.962 5 1140
4.683511    NaN    NaN 0.973 5 1141
4.683561    NaN    NaN 0.982 5 1142
4.683611    NaN    NaN 0.999 5 1143
4.683661    NaN    NaN 1.029 5 1144
4.683710  1.461  0.616 1.070 5 1145
4.683760    NaN    NaN 1.108 5 1146
4.683810    NaN    NaN 1.136 5 1147
4.683860    NaN    NaN 1.153 5 1148
4.683909    NaN    NaN 1.160 5 1149
4.683959  1.116  0.078 1.162 5 1150
4.684009  1.137  0.047 1.160 5 1151
4.684059  1.163  0.047 1.157 5 1152
4.684109  1.157  0.046 1.156 5 1153
4.684158  1.190  0.047 1.157 5 1154
4.684208  1.320  0.047 1.152 5 1155
4.684258  1.037  0.052 1.126 5 1156
4.684308  0.956  0.047 1.074 5 1157
4.684357  1.071  0.047 1.016 5 1158
4.684407  0.966  0.044 0.989 5 1159
4.684457  0.888  0.044 1.010 5 1160
4.684507  1.070  0.044 1.062 5 1161
4.684557  1.143  0.032 1.109 5 1162
4.684606  1.188  0.032 1.127 5 1163
4.684656  1.095  0.029 1.113 5 1164
4.684706  1.085  0.040 1.071 5 1165
4.684756  1.000  0.033 1.017 5 1166
4.684806  1.030  0.040 0.975 5 1167
4.684855  0.991  0.042 0.971 5 1168
4.684905  0.972  0.044 1.006 5 1169
4.684955  1.154  0.042 1.055 5 1170
4.685005  0.986  0.044 1.088 5 1171
4.685055  1.120  0.044 1.093 5 1172
4.685105  1.218  0.044 1.070 5 1173
4.685154  1.055  0.043 1.022 5 1174
4.685204  1.013  0.049 0.956 5 1175
4.685254  0.943  0.074 0.885 5 1176
4.685304  0.868  0.074 0.828 5 1177
4.685354  0.800  0.058 0.799 5 1178
4.685404  0.699  0.063 0.806 5 1179
4.685453  0.798  0.063 0.846 5 1180
4.685503  0.805  0.063 0.905 5 1181
4.685553  0.842  0.063 0.960 5 1182
4.685603  1.084  0.063 0.994 5 1183
4.685653  1.016  0.068 1.006 5 1184
4.685703  1.059  0.071 1.018 5 1185
4.685753  1.019  0.056 1.050 5 1186
4.685802  0.980  0.056 1.099 5 1187
4.685852  1.170  0.053 1.147 5 1188
4.685902  1.176  0.048 1.182 5 1189
4.685952  1.096  0.048 1.205 5 1190
4.686002  1.250  0.048 1.213 5 1191
4.686052  1.082  0.070 1.201 5 1192
4.686102  1.108  0.075 1.176 5 1193
4.686152  1.009  0.091 1.156 5 1194
4.686201  1.157  0.091 1.163 5 1195
4.686251  1.177  0.075 1.199 5 1196
4.686301  1.244  0.057 1.246 5 1197
4.686351  1.336  0.052 1.281 5 1198
4.686401  1.295  0.047 1.298 5 1199
4.686451  1.232  0.052 1.299 5 1200
4.686501  1.021  0.052 1.290 5 1201
4.686551  1.159  0.041 1.274 5 1202
4.686601  1.152  0.042 1.254 5 1203
4.686650  1.084  0.056 1.226 5 1204
4.686700  1.139  0.059 1.184 5 1205
4.686750  0.983  0.042 1.121 5 1206
4.686800  1.019  0.042 1.052 5 1207
4.686850  1.027  0.059 1.008 5 1208
4.686900  0.966  0.041 1.006 5 1209
4.686950  1.162  0.041 1.023 5 1210
4.687000  1.185  0.040 1.028 5 1211
4.687050  1.082  0.043 1.017 5 1212
4.687100  0.994  0.040 1.019 5 1213
4.687150  0.945  0.040 1.059 5 1214
4.687200  1.120  0.039 1.128 5 1215
4.687249  1.169  0.029 1.195 5 1216
4.687299  1.222  0.029 1.237 5 1217
4.687349  1.278  0.039 1.254 5 1218
4.687399  1.133  0.039 1.253 5 1219
4.687449  1.150  0.071 1.244 5 1220
4.687499  1.115  0.071 1.229 5 1221
4.687549  1.074  0.036 1.207 5 1222
4.687599  1.084  0.036 1.178 5 1223
4.687649  1.101  0.036 1.153 5 1224
4.687699  1.252  0.036 1.143 5 1225
4.687749  1.189  0.029 1.147 5 1226
4.687799  1.189  0.044 1.149 5 1227
4.687849  1.129  0.053 1.141 5 1228
4.687899  1.151  0.053 1.122 5 1229
4.687949  1.110  0.029 1.100 5 1230
4.687999  1.053  0.053 1.078 5 1231
4.688049  1.071  0.045 1.053 5 1232
4.688099  1.099  0.029 1.022 5 1233
4.688149  0.996  0.029 0.984 5 1234
4.688199  1.027  0.045 0.941 5 1235
4.688249  0.956  0.029 0.889 5 1236
4.688299  0.972  0.029 0.833 5 1237
4.688349  0.969  0.049 0.788 5 1238
4.688399  0.902  0.055 0.773 5 1239
4.688448  0.771  0.049 0.797 5 1240
4.688498  0.819  0.049 0.842 5 1241
4.688548  0.854  0.036 0.893 5 1242
4.688598  0.929  0.036 0.943 5 1243
4.688648  0.963  0.033 0.989 5 1244
4.688698  0.985  0.033 1.028 5 1245
4.688748  1.013  0.033 1.056 5 1246
4.688798  1.075  0.036 1.077 5 1247
4.688848  1.069  0.039 1.097 5 1248
4.688898  1.109  0.052 1.117 5 1249
4.688948  1.191  0.052 1.134 5 1250
4.688998  1.168  0.057 1.144 5 1251
4.689048  1.221  0.069 1.142 5 1252
4.689099  1.242  0.069 1.132 5 1253
4.689149  1.176  0.046 1.118 5 1254
4.689199  1.165  0.049 1.101 5 1255
4.689249  1.084  0.047 1.078 5 1256
4.689299  1.021  0.046 1.061 5 1257
4.689349  1.089  0.044 1.070 5 1258
4.689399  1.141  0.047 1.105 5 1259
4.689449  1.216  0.047 1.144 5 1260
4.689499  1.235  0.071 1.166 5 1261
4.689549  1.068  0.121 1.170 5 1262
4.689599  0.875  0.121 1.160 5 1263
4.689649  1.255  0.121 1.137 5 1264
4.689699  1.202  0.086 1.111 5 1265
4.689749  1.084  0.085 1.097 5 1266
4.689799  1.042  0.057 1.105 5 1267
4.689849  1.122  0.071 1.127 5 1268
4.689899  1.147  0.071 1.145 5 1269
4.689949  1.201  0.042 1.153 5 1270
4.689999  1.227  0.042 1.146 5 1271
4.690049  1.098  0.029 1.125 5 1272
4.690099  1.150  0.029 1.091 5 1273
4.690149  1.089  0.029 1.049 5 1274
4.690199  0.924  0.049 1.017 5 1275
4.690250  0.951  0.049 1.000 5 1276
4.690300  0.989  0.050 0.988 5 1277
4.690350  0.885  0.051 0.964 5 1278
4.690400  0.749  0.051 0.926 5 1279
4.690450  0.817  0.051 0.892 5 1280
4.690500  0.837  0.051 0.877 5 1281
4.690550  0.884  0.051 0.882 5 1282
4.690600  0.968  0.059 0.898 5 1283
4.690650  0.898  0.059 0.913 5 1284
4.690700  0.816  0.059 0.919 5 1285
4.690750  1.051  0.059 0.913 5 1286
4.690800  0.921  0.064 0.899 5 1287
4.690851  0.925  0.064 0.879 5 1288
4.690901  0.857  0.065 0.853 5 1289
4.690951  0.905  0.065 0.817 5 1290
4.691001  0.840  0.069 0.769 5 1291
4.691051  0.732  0.058 0.717 5 1292
4.691101  0.584  0.058 0.677 5 1293
4.691151    NaN    NaN 0.663 5 1294
4.691201  0.584  0.044 0.681 5 1295
4.691251  0.725  0.044 0.725 5 1296
4.691301  0.671  0.052 0.779 5 1297
4.691352  0.772  0.070 0.828 5 1298
4.691402  0.874  0.052 0.867 5 1299
4.691452  0.969  0.055 0.896 5 1300
4.691502  0.958  0.055 0.920 5 1301
4.691552  0.914  0.055 0.938 5 1302
4.691602  0.882  0.034 0.951 5 1303
4.691652  1.075  0.055 0.960 5 1304
4.691702  1.048  0.067 0.961 5 1305
4.691753  0.937  0.069 0.951 5 1306
4.691803  0.992  0.094 0.927 5 1307
4.691853  0.776  0.118 0.891 5 1308
4.691903  0.723  0.119 0.856 5 1309
4.691953  0.850  0.128 0.845 5 1310
4.692003    NaN    NaN 0.870 5 1311
4.692053    NaN    NaN 0.919 5 1312
4.692104  0.915  0.599 0.972 5 1313
4.692154    NaN    NaN 1.017 5 1314
4.692204  0.946  0.422 1.050 5 1315
4.692254    NaN    NaN 1.074 5 1316
4.692304  1.206  0.422 1.090 5 1317
4.692354  1.187  0.460 1.095 5 1318
4.692405  1.185  0.506 1.081 5 1319
4.692455    NaN    NaN 1.043 5 1320
4.692505  0.937  0.271 0.989 5 1321
4.692555    NaN    NaN 0.955 5 1322
4.692605  1.229  0.097 0.968 5 1323
4.692655  1.190  0.065 1.027 5 1324
4.692706  1.173  0.062 1.101 5 1325
4.692756  1.371  0.061 1.163 5 1326
4.692806  1.310  0.053 1.203 5 1327
4.692856  1.287  0.053 1.220 5 1328
4.692906  1.209  0.054 1.221 5 1329
4.692957  1.158  0.057 1.212 5 1330
4.693007  1.140  0.057 1.208 5 1331
4.693057  1.157  0.057 1.217 5 1332
4.693107  1.369  0.057 1.238 5 1333
4.693157  1.308  0.060 1.260 5 1334
4.693208  1.195  0.060 1.267 5 1335
4.693258  1.293  0.042 1.250 5 1336
4.693308  1.154  0.060 1.204 5 1337
4.693358  1.170  0.060 1.136 5 1338
4.693408  1.129  0.061 1.076 5 1339
4.693459  1.053  0.061 1.063 5 1340
4.693509  1.040  0.063 1.111 5 1341
4.693559  1.283  0.063 1.191 5 1342
4.693609  1.283  0.079 1.264 5 1343
4.693659  1.301  0.079 1.307 5 1344
4.693710  1.338  0.080 1.325 5 1345
4.693760  1.321  0.101 1.327 5 1346
4.693810  1.402  0.101 1.325 5 1347
4.693860  1.568  0.080 1.325 5 1348
4.693911  1.319  0.054 1.327 5 1349
4.693961  1.344  0.036 1.322 5 1350
4.694011  1.200  0.036 1.305 5 1351
4.694061  1.259  0.054 1.274 5 1352
4.694111  1.312  0.054 1.230 5 1353
4.694162  1.065  0.072 1.168 5 1354
4.694212  1.184  0.072 1.088 5 1355
4.694262  1.030  0.080 1.011 5 1356
4.694312  1.027  0.101 0.970 5 1357
4.694363  0.870  0.083 0.982 5 1358
4.694413  0.888  0.080 1.034 5 1359
4.694463  1.025  0.083 1.099 5 1360
4.694513  0.976  0.083 1.155 5 1361
4.694564  1.060  0.052 1.196 5 1362
4.694614  1.036  0.052 1.220 5 1363
4.694664  1.196  0.059 1.228 5 1364
4.694715  1.216  0.059 1.223 5 1365
4.694765  1.266  0.070 1.201 5 1366
4.694815  1.269  0.070 1.168 5 1367
4.694865  1.146  0.070 1.143 5 1368
4.694916  1.129  0.041 1.145 5 1369
4.694966  1.151  0.041 1.170 5 1370
4.695016  1.171  0.032 1.191 5 1371
4.695066  1.124  0.032 1.193 5 1372
4.695117  1.275  0.032 1.176 5 1373
4.695167  1.324  0.032 1.152 5 1374
4.695217  1.058  0.029 1.128 5 1375
4.695268  1.061  0.029 1.100 5 1376
4.695318  1.072  0.029 1.063 5 1377
4.695368  0.991  0.037 1.020 5 1378
4.695418  0.953  0.086 0.986 5 1379
4.695469  0.895  0.086 0.968 5 1380
4.695519  0.792  0.058 0.954 5 1381
4.695569  0.948  0.086 0.930 5 1382
4.695620  0.989  0.072 0.889 5 1383
4.695670  0.776  0.072 0.840 5 1384
4.695720  0.799  0.072 0.802 5 1385
4.695771  0.678  0.072 0.797 5 1386
4.695821  0.867  0.072 0.831 5 1387
4.695871  0.878  0.047 0.888 5 1388
4.695922  0.892  0.037 0.943 5 1389
4.695972  1.005  0.047 0.977 5 1390
4.696022  0.961  0.052 0.985 5 1391
4.696072  0.966  0.052 0.971 5 1392
4.696123  0.975  0.053 0.953 5 1393
4.696173  0.799  0.053 0.950 5 1394
4.696223  1.036  0.053 0.964 5 1395
4.696274  1.101  0.062 0.988 5 1396
4.696324    NaN    NaN 1.027 5 1397
4.696374    NaN    NaN 1.084 5 1398
4.696425    NaN    NaN 1.146 5 1399
4.696475  1.089  0.198 1.193 5 1400
4.696525    NaN    NaN 1.215 5 1401
4.696576  1.492  0.309 1.215 5 1402
4.696626    NaN    NaN 1.205 5 1403
4.696677  1.641  0.348 1.193 5 1404
4.696727  1.393  0.348 1.182 5 1405
4.696777    NaN    NaN 1.181 5 1406
4.696828  1.501  0.241 1.196 5 1407
4.696878  1.533  0.221 1.221 5 1408
4.696928    NaN    NaN 1.239 5 1409
4.696979    NaN    NaN 1.244 5 1410
4.697029    NaN    NaN 1.244 5 1411
4.697079    NaN    NaN 1.250 5 1412
4.697130    NaN    NaN 1.262 5 1413
4.697180  1.647  1.130 1.275 5 1414
4.697230    NaN    NaN 1.281 5 1415
4.697281    NaN    NaN 1.272 5 1416
4.697331    NaN    NaN 1.248 5 1417
4.697382    NaN    NaN 1.212 5 1418
4.697432    NaN    NaN 1.175 5 1419
4.697482    NaN    NaN 1.153 5 1420
4.697533    NaN    NaN 1.163 5 1421
4.697583  1.636  0.227 1.197 5 1422
4.697634    NaN    NaN 1.232 5 1423
4.697684    NaN    NaN 1.253 5 1424
4.697734    NaN    NaN 1.261 5 1425
4.697785  1.243  0.105 1.260 5 1426
4.697835  1.225  0.096 1.249 5 1427
4.697885  1.206  0.087 1.222 5 1428
4.697936  1.164  0.093 1.182 5 1429
4.697986  1.155  0.093 1.130 5 1430
4.698037  1.155  0.087 1.069 5 1431
4.698087  1.059  0.087 1.004 5 1432
4.698138  0.899  0.060 0.943 5 1433
4.698188  0.800  0.060 0.907 5 1434
4.698238  0.836  0.060 0.914 5 1435
4.698289  0.785  0.064 0.955 5 1436
4.698339  0.908  0.087 0.996 5 1437
4.698390  0.965  0.087 1.007 5 1438
4.698440  0.867  0.087 0.983 5 1439
4.698490  0.791  0.087 0.937 5 1440
4.698541  0.948  0.079 0.890 5 1441
4.698591  0.913  0.079 0.871 5 1442
4.698642  0.738  0.055 0.892 5 1443
4.698692  0.929  0.092 0.937 5 1444
4.698743  0.974  0.046 0.979 5 1445
4.698793  0.985  0.086 1.004 5 1446
4.698843  1.019  0.086 1.007 5 1447
4.698894  1.185  0.095 0.992 5 1448
4.698944  1.001  0.086 0.963 5 1449
4.698995  1.054  0.086 0.924 5 1450
4.699045  0.903  0.096 0.876 5 1451
4.699096  0.936  0.076 0.825 5 1452
4.699146  0.658  0.076 0.790 5 1453
4.699197  0.706  0.076 0.790 5 1454
4.699247  0.798  0.076 0.826 5 1455
4.699297  0.924  0.076 0.876 5 1456
4.699348  1.003  0.076 0.917 5 1457
4.699398  0.872  0.069 0.940 5 1458
4.699449  1.157  0.069 0.946 5 1459
4.699499  1.001  0.076 0.941 5 1460
4.699550  0.899  0.076 0.928 5 1461
4.699600  0.835  0.068 0.909 5 1462
4.699651  0.878  0.058 0.885 5 1463
4.699701  0.785  0.076 0.858 5 1464
4.699752  0.873  0.058 0.822 5 1465
4.699802  0.778  0.058 0.776 5 1466
4.699853  0.629  0.077 0.732 5 1467
4.699903  0.685  0.077 0.713 5 1468
4.699954  0.695  0.062 0.731 5 1469
4.700004  0.808  0.062 0.770 5 1470
4.700055  0.772  0.062 0.808 5 1471
4.700105  0.854  0.056 0.836 5 1472
4.700156  0.801  0.062 0.859 5 1473
4.700206  0.929  0.065 0.884 5 1474
4.700257  0.971  0.065 0.911 5 1475
4.700307  1.003  0.065 0.940 5 1476
4.700358  1.100  0.065 0.971 5 1477
4.700408  0.986  0.065 1.003 5 1478
4.700459  1.024  0.059 1.029 5 1479
4.700509  0.982  0.069 1.046 5 1480
4.700560  1.099  0.084 1.057 5 1481
4.700610  1.294  0.124 1.068 5 1482
4.700661    NaN    NaN 1.085 5 1483
4.700711    NaN    NaN 1.100 5 1484
4.700762  1.112  0.447 1.106 5 1485
4.700812  1.282  0.447 1.102 5 1486
4.700863  0.875  0.405 1.092 5 1487
4.700913    NaN    NaN 1.082 5 1488
4.700964    NaN    NaN 1.080 5 1489
4.701014    NaN    NaN 1.096 5 1490
4.701065    NaN    NaN 1.132 5 1491
4.701115    NaN    NaN 1.178 5 1492
4.701166  0.851  0.902 1.217 5 1493
4.701216    NaN    NaN 1.240 5 1494
4.701267    NaN    NaN 1.248 5 1495
4.701317    NaN    NaN 1.244 5 1496
4.701368  1.363  0.179 1.227 5 1497
4.701418  1.136  0.099 1.192 5 1498
4.701469  1.133  0.083 1.138 5 1499
4.701520  1.114  0.083 1.086 5 1500
4.701570  1.331  0.099 1.070 5 1501
4.701621  1.239  0.099 1.098 5 1502
4.701671  1.367  0.083 1.143 5 1503
4.701722  1.255  0.050 1.167 5 1504
4.701772  1.296  0.048 1.150 5 1505
4.701823  1.174  0.048 1.097 5 1506
4.701873  1.187  0.049 1.026 5 1507
4.701924  0.937  0.048 0.975 5 1508
4.701974    NaN    NaN 0.971 5 1509
4.702025  0.901  0.049 1.018 5 1510
4.702076  0.966  0.049 1.086 5 1511
4.702126  0.997  0.050 1.146 5 1512
4.702177  1.026  0.050 1.186 5 1513
4.702227  1.165  0.092 1.202 5 1514
4.702278  1.223  0.092 1.191 5 1515
4.702328  1.249  0.092 1.156 5 1516
4.702379  1.286  0.056 1.115 5 1517
4.702430  1.064  0.092 1.093 5 1518
4.702480  1.091  0.095 1.101 5 1519
4.702531  1.223  0.096 1.125 5 1520
4.702581  1.180  0.095 1.145 5 1521
4.702632  0.892  0.125 1.153 5 1522
4.702683  1.092  0.103 1.149 5 1523
4.702733  1.184  0.103 1.137 5 1524
4.702784  1.244  0.084 1.118 5 1525
4.702834  1.101  0.038 1.091 5 1526
4.702885  1.001  0.038 1.061 5 1527
4.702936  1.021  0.038 1.029 5 1528
4.702986  1.057  0.038 0.993 5 1529
4.703037  1.070  0.029 0.950 5 1530
4.703087  0.947  0.029 0.895 5 1531
4.703138  0.880  0.029 0.835 5 1532
4.703189  0.862  0.029 0.789 5 1533
4.703239  0.841  0.044 0.779 5 1534
4.703290  0.725  0.046 0.807 5 1535
4.703340  0.745  0.046 0.857 5 1536
4.703391  0.843  0.074 0.910 5 1537
4.703442  0.866  0.074 0.958 5 1538
4.703492  0.855  0.042 1.003 5 1539
4.703543  0.968  0.042 1.042 5 1540
4.703594  1.108  0.042 1.070 5 1541
4.703644  1.165  0.042 1.080 5 1542
4.703695  1.071  0.065 1.078 5 1543
4.703745  1.133  0.065 1.079 5 1544
4.703796  0.969  0.034 1.099 5 1545
4.703847  1.159  0.036 1.138 5 1546
4.703897  1.148  0.036 1.179 5 1547
4.703948  1.194  0.036 1.210 5 1548
4.703999  1.342  0.036 1.227 5 1549
4.704049  1.243  0.036 1.232 5 1550
4.704100  1.201  0.052 1.230 5 1551
4.704150  1.029  0.040 1.230 5 1552
4.704201  1.242  0.043 1.232 5 1553
4.704252  1.137  0.043 1.231 5 1554
4.704302  1.260  0.040 1.220 5 1555
4.704353  1.171  0.038 1.201 5 1556
4.704404  1.186  0.038 1.189 5 1557
4.704454  1.238  0.038 1.192 5 1558
4.704505  1.102  0.046 1.204 5 1559
4.704556    NaN    NaN 1.211 5 1560
4.704606  1.080  0.071 1.204 5 1561
4.704657  1.295  0.046 1.185 5 1562
4.704708  1.142  0.046 1.160 5 1563
4.704758  1.250  0.062 1.143 5 1564
4.704809  1.095  0.068 1.141 5 1565
4.704860  1.213  0.068 1.150 5 1566
4.704910  1.161  0.069 1.159 5 1567
4.704961  1.093  0.071 1.158 5 1568
4.705012  1.256  0.071 1.146 5 1569
4.705062  1.189  0.071 1.122 5 1570
4.705113  1.089  0.071 1.083 5 1571
4.705164  1.116  0.038 1.027 5 1572
4.705214  0.983  0.038 0.959 5 1573
4.705265  0.862  0.076 0.892 5 1574
4.705316  0.789  0.069 0.846 5 1575
4.705367    NaN    NaN 0.842 5 1576
4.705417  0.921  0.083 0.877 5 1577
4.705468  0.852  0.079 0.934 5 1578
4.705519  0.836  0.079 0.997 5 1579
4.705569  0.872  0.079 1.058 5 1580
4.705620  1.015  0.061 1.106 5 1581
4.705671  1.156  0.031 1.137 5 1582
4.705721  1.179  0.061 1.151 5 1583
4.705772  1.153  0.031 1.161 5 1584
4.705823  1.017  0.061 1.174 5 1585
4.705874  1.159  0.065 1.191 5 1586
4.705924  1.298  0.065 1.200 5 1587
4.705975  1.116  0.060 1.188 5 1588
4.706026  1.042  0.065 1.152 5 1589
4.706076  1.080  0.103 1.107 5 1590
4.706127  0.995  0.060 1.073 5 1591
4.706178  1.083  0.048 1.061 5 1592
4.706229  1.230  0.048 1.058 5 1593
4.706279  0.907  0.048 1.055 5 1594
4.706330  1.046  0.035 1.063 5 1595
4.706381  0.988  0.048 1.092 5 1596
4.706431  1.168  0.185 1.130 5 1597
4.706482  1.350  0.185 1.156 5 1598
4.706533    NaN    NaN 1.164 5 1599
4.706584  1.110  0.135 1.159 5 1600
4.706634  1.085  0.135 1.144 5 1601
4.706685    NaN    NaN 1.120 5 1602
4.706736    NaN    NaN 1.085 5 1603
4.706787    NaN    NaN 1.039 5 1604
4.706837  0.819  0.215 0.990 5 1605
4.706888  0.999  0.215 0.951 5 1606
4.706939  1.054  0.157 0.938 5 1607
4.706990    NaN    NaN 0.951 5 1608
4.707040    NaN    NaN 0.971 5 1609
4.707091    NaN    NaN 0.977 5 1610
4.707142    NaN    NaN 0.962 5 1611
4.707193    NaN    NaN 0.926 5 1612
4.707243    NaN    NaN 0.871 5 1613
4.707294  0.866  0.662 0.808 5 1614
4.707345  0.778  0.365 0.760 5 1615
4.707396  0.997  0.365 0.751 5 1616
4.707446    NaN    NaN 0.784 5 1617
4.707497    NaN    NaN 0.837 5 1618
4.707548  1.027  0.535 0.886 5 1619
4.707599    NaN    NaN 0.925 5 1620
4.707650  1.290  0.424 0.955 5 1621
4.707700    NaN    NaN 0.971 5 1622
4.707751    NaN    NaN 0.963 5 1623
4.707802  1.208  0.220 0.935 5 1624
4.707853  0.998  0.160 0.908 5 1625
4.707903  0.898  0.147 0.904 5 1626
4.707954  1.115  0.093 0.927 5 1627
4.708005  1.025  0.086 0.958 5 1628
4.708056  1.057  0.081 0.981 5 1629
4.708107  1.097  0.081 0.989 5 1630
4.708157  0.984  0.081 0.985 5 1631
4.708208    NaN    NaN 0.974 5 1632
4.708259  1.362  0.300 0.957 5 1633
4.708310    NaN    NaN 0.937 5 1634
4.708361    NaN    NaN 0.915 5 1635
4.708411    NaN    NaN 0.892 5 1636
4.708462    NaN    NaN 0.865 5 1637
4.708513  1.351  0.353 0.833 5 1638
4.708564  0.792  0.508 0.794 5 1639
4.708615  0.938  0.526 0.750 5 1640
4.708665    NaN    NaN 0.709 5 1641
4.708716    NaN    NaN 0.693 5 1642
4.708767    NaN    NaN 0.710 5 1643
4.708818    NaN    NaN 0.743 5 1644
4.708869    NaN    NaN 0.775 5 1645
4.708920  1.039  0.227 0.804 5 1646
4.708970  0.993  0.135 0.833 5 1647
4.709021  1.069  0.135 0.861 5 1648
4.709072  0.910  0.145 0.882 5 1649
4.709123  1.220  0.135 0.902 5 1650
4.709174  0.976  0.049 0.929 5 1651
4.709224  0.970  0.046 0.960 5 1652
4.709275  1.053  0.046 0.992 5 1653
4.709326  1.362  0.046 1.021 5 1654
4.709377    NaN    NaN 1.047 5 1655
4.709428    NaN    NaN 1.067 5 1656
4.709479  1.324  0.494 1.081 5 1657
4.709529    NaN    NaN 1.090 5 1658
4.709580    NaN    NaN 1.100 5 1659
4.709631  1.516  0.526 1.112 5 1660
4.709682    NaN    NaN 1.125 5 1661
4.709733    NaN    NaN 1.131 5 1662
4.709784    NaN    NaN 1.129 5 1663
4.709835    NaN    NaN 1.122 5 1664
4.709885    NaN    NaN 1.120 5 1665
4.709936    NaN    NaN 1.128 5 1666
4.709987    NaN    NaN 1.142 5 1667
4.710038  1.488  0.378 1.156 5 1668
4.710089  1.109  0.510 1.167 5 1669
4.710140    NaN    NaN 1.171 5 1670
4.710191    NaN    NaN 1.168 5 1671
4.710241    NaN    NaN 1.157 5 1672
4.710292    NaN    NaN 1.141 5 1673
4.710343  1.288  0.088 1.120 5 1674
4.710394  1.086  0.088 1.095 5 1675
4.710445  1.111  0.045 1.061 5 1676
4.710496  0.865  0.063 1.014 5 1677
4.710547  1.044  0.034 0.954 5 1678
4.710598  0.937  0.063 0.892 5 1679
4.710648  0.877  0.063 0.839 5 1680
4.710699  0.964  0.118 0.801 5 1681
4.710750  0.976  0.118 0.779 5 1682
4.710801  0.851  0.118 0.783 5 1683
4.710852  0.692  0.092 0.820 5 1684
4.710903  0.785  0.092 0.879 5 1685
4.710954  0.780  0.092 0.938 5 1686
4.711005  0.897  0.113 0.985 5 1687
4.711056  0.946  0.113 1.010 5 1688
4.711106  0.795  0.115 1.012 5 1689
4.711157  0.756  0.113 0.989 5 1690
4.711208  0.923  0.105 0.948 5 1691
4.711259  0.823  0.105 0.908 5 1692
4.711310  0.676  0.105 0.894 5 1693
4.711361  1.119  0.102 0.909 5 1694
4.711412  1.004  0.100 0.936 5 1695
4.711463  0.882  0.102 0.972 5 1696
4.711514  0.948  0.102 1.023 5 1697
4.711565  1.289  0.134 1.084 5 1698
4.711615  1.295  0.134 1.135 5 1699
4.711666  1.210  0.134 1.166 5 1700
4.711717    NaN    NaN 1.178 5 1701
4.711768  1.303  0.166 1.178 5 1702
4.711819    NaN    NaN 1.171 5 1703
4.711870  0.977  0.203 1.157 5 1704
4.711921  1.018  0.203 1.133 5 1705
4.711972    NaN    NaN 1.094 5 1706
4.712023  1.292  0.162 1.038 5 1707
4.712074  1.024  0.090 0.970 5 1708
4.712125  1.017  0.090 0.907 5 1709
4.712176    NaN    NaN 0.877 5 1710
4.712227  0.877  0.090 0.892 5 1711
4.712278  0.993  0.090 0.938 5 1712
4.712328  0.995  0.188 0.984 5 1713
4.712379  1.059  0.206 1.022 5 1714
4.712430    NaN    NaN 1.057 5 1715
4.712481    NaN    NaN 1.088 5 1716
4.712532  1.416  0.418 1.099 5 1717
4.712583    NaN    NaN 1.072 5 1718
4.712634    NaN    NaN 1.026 5 1719
4.712685  1.182  0.155 1.006 5 1720
4.712736  1.041  0.066 1.044 5 1721
4.712787  1.052  0.059 1.120 5 1722
4.712838  1.005  0.059 1.195 5 1723
4.712889  1.301  0.066 1.235 5 1724
4.712940  1.226  0.066 1.233 5 1725
4.712991  1.302  0.066 1.206 5 1726
4.713042  1.172  0.066 1.177 5 1727
4.713093  1.221  0.029 1.159 5 1728
4.713144  1.153  0.029 1.138 5 1729
4.713195  0.983  0.029 1.100 5 1730
4.713246  0.907  0.034 1.066 5 1731
4.713297  0.901  0.034 1.067 5 1732
4.713348  1.049  0.034 1.108 5 1733
4.713399  1.011  0.034 1.156 5 1734
4.713449  1.198  0.034 1.178 5 1735
4.713500  1.001  0.056 1.166 5 1736
4.713551  1.012  0.029 1.133 5 1737
4.713602  1.062  0.056 1.102 5 1738
4.713653  1.118  0.062 1.077 5 1739
4.713704  0.954  0.064 1.044 5 1740
4.713755  0.954  0.064 0.990 5 1741
4.713806  0.830  0.070 0.939 5 1742
4.713857  0.725  0.093 0.925 5 1743
4.713908  0.954  0.093 0.964 5 1744
4.713959  0.977  0.085 1.038 5 1745
4.714010  0.958  0.085 1.111 5 1746
4.714061  0.898  0.085 1.167 5 1747
4.714112  1.078  0.077 1.209 5 1748
4.714163  1.228  0.077 1.240 5 1749
4.714214  1.258  0.096 1.261 5 1750
4.714265  1.370  0.204 1.273 5 1751
4.714316    NaN    NaN 1.285 5 1752
4.714367    NaN    NaN 1.302 5 1753
4.714418  1.657  0.197 1.319 5 1754
4.714469  1.603  0.197 1.329 5 1755
4.714520  1.488  0.176 1.328 5 1756
4.714571  1.558  0.171 1.314 5 1757
4.714622  1.631  0.176 1.292 5 1758
4.714673  1.192  0.226 1.266 5 1759
4.714724  1.483  0.280 1.245 5 1760
4.714775  1.561  0.280 1.227 5 1761
4.714826    NaN    NaN 1.196 5 1762
4.714877  1.345  0.734 1.136 5 1763
4.714928    NaN    NaN 1.064 5 1764
4.714979    NaN    NaN 1.025 5 1765
4.715031    NaN    NaN 1.045 5 1766
4.715082    NaN    NaN 1.101 5 1767
4.715133    NaN    NaN 1.145 5 1768
4.715184  1.470  0.544 1.150 5 1769
4.715235    NaN    NaN 1.125 5 1770
4.715286    NaN    NaN 1.099 5 1771
4.715337  1.487  0.391 1.091 5 1772
4.715388  1.386  0.391 1.091 5 1773
4.715439    NaN    NaN 1.078 5 1774
4.715490    NaN    NaN 1.038 5 1775
4.715541    NaN    NaN 0.975 5 1776
4.715592    NaN    NaN 0.905 5 1777
4.715643    NaN    NaN 0.858 5 1778
4.715694  1.103  0.079 0.856 5 1779
4.715745  1.131  0.079 0.897 5 1780
4.715796  1.001  0.079 0.951 5 1781
4.715847  1.001  0.093 0.993 5 1782
4.715898  0.978  0.107 1.028 5 1783
4.715949  1.049  0.107 1.063 5 1784
4.716000  1.156  0.106 1.093 5 1785
4.716051  1.328  0.093 1.103 5 1786
4.716102  1.111  0.086 1.096 5 1787
4.716153  1.170  0.076 1.085 5 1788
4.716205  0.954  0.072 1.073 5 1789
4.716256  1.015  0.072 1.056 5 1790
4.716307  1.106  0.072 1.035 5 1791
4.716358  1.009  0.072 1.021 5 1792
4.716409  1.279  0.075 1.028 5 1793
4.716460  1.143  0.075 1.059 5 1794
4.716511  1.037  0.080 1.095 5 1795
4.716562  1.157  0.094 1.107 5 1796
4.716613  0.923  0.150 1.084 5 1797
4.716664  1.157  0.094 1.036 5 1798
4.716715  0.976  0.094 0.991 5 1799
4.716766  1.154  0.048 0.972 5 1800
4.716817  1.108  0.048 0.977 5 1801
4.716869  1.044  0.047 0.985 5 1802
4.716920  1.044  0.048 0.983 5 1803
4.716971  0.825  0.051 0.977 5 1804
4.717022  0.886  0.064 0.979 5 1805
4.717073  1.087  0.051 0.985 5 1806
4.717124  1.318  0.069 0.987 5 1807
4.717175  1.293  0.053 0.977 5 1808
4.717226  1.148  0.080 0.959 5 1809
4.717277  1.091  0.080 0.935 5 1810
4.717328  1.080  0.098 0.908 5 1811
4.717379  1.138  0.080 0.880 5 1812
4.717431  0.870  0.098 0.851 5 1813
4.717482  0.913  0.098 0.816 5 1814
4.717533  0.820  0.075 0.772 5 1815
4.717584    NaN    NaN 0.729 5 1816
4.717635  0.649  0.105 0.710 5 1817
4.717686  0.742  0.112 0.728 5 1818
4.717737  0.865  0.112 0.771 5 1819
4.717788  1.097  0.112 0.819 5 1820
4.717839  0.886  0.104 0.856 5 1821
4.717891  0.916  0.076 0.884 5 1822
4.717942  0.955  0.060 0.905 5 1823
4.717993  1.032  0.060 0.920 5 1824
4.718044  1.199  0.060 0.934 5 1825
4.718095  1.072  0.060 0.947 5 1826
4.718146  0.932  0.056 0.958 5 1827
4.718197  1.069  0.038 0.961 5 1828
4.718248  1.069  0.038 0.951 5 1829
4.718300  0.898  0.038 0.926 5 1830
4.718351  1.003  0.039 0.886 5 1831
4.718402  1.262  0.320 0.839 5 1832
4.718453  1.224  0.336 0.804 5 1833
4.718504    NaN    NaN 0.800 5 1834
4.718555    NaN    NaN 0.825 5 1835
4.718606  0.817  0.336 0.862 5 1836
4.718657  1.136  0.340 0.901 5 1837
4.718709    NaN    NaN 0.934 5 1838
4.718760  1.242  0.476 0.956 5 1839
4.718811  1.263  0.741 0.971 5 1840
4.718862    NaN    NaN 0.986 5 1841
4.718913    NaN    NaN 0.995 5 1842
4.718964  0.975  0.741 0.984 5 1843
4.719015  1.134  0.486 0.945 5 1844
4.719067  1.011  0.443 0.895 5 1845
4.719118  1.430  0.399 0.862 5 1846
4.719169  1.004  0.133 0.872 5 1847
4.719220  0.928  0.085 0.923 5 1848
4.719271  1.126  0.085 0.986 5 1849
4.719322  1.128  0.133 1.037 5 1850
4.719374  1.114  0.133 1.068 5 1851
4.719425  0.939  0.102 1.089 5 1852
4.719476  1.191  0.138 1.115 5 1853
4.719527  1.209  0.102 1.148 5 1854
4.719578  1.137  0.098 1.180 5 1855
4.719629  1.071  0.098 1.201 5 1856
4.719681  1.143  0.098 1.208 5 1857
4.719732  1.413  0.081 1.201 5 1858
4.719783  1.230  0.069 1.178 5 1859
4.719834  1.150  0.074 1.135 5 1860
4.719885  1.193  0.074 1.070 5 1861
4.719936  1.107  0.074 0.999 5 1862
4.719988  1.116  0.079 0.951 5 1863
4.720039  1.063  0.097 0.955 5 1864
4.720090  0.842  0.097 1.011 5 1865
4.720141  0.984  0.097 1.088 5 1866
4.720192  0.969  0.076 1.159 5 1867
4.720244  1.045  0.076 1.207 5 1868
4.720295  1.092  0.068 1.235 5 1869
4.720346    NaN    NaN 1.249 5 1870
4.720397  1.254  0.068 1.256 5 1871
4.720448  1.328  0.108 1.258 5 1872
4.720499  1.290  0.047 1.254 5 1873
4.720551    NaN    NaN 1.244 5 1874
4.720602  1.188  0.105 1.225 5 1875
4.720653  1.086  0.096 1.184 5 1876
4.720704  1.187  0.078 1.112 5 1877
4.720755  1.168  0.078 1.023 5 1878
4.720807  1.025  0.056 0.956 5 1879
4.720858  0.868  0.055 0.943 5 1880
4.720909  1.047  0.056 0.988 5 1881
4.720960  1.101  0.056 1.071 5 1882
4.721012  1.114  0.122 1.157 5 1883
4.721063  1.238  0.152 1.225 5 1884
4.721114  1.319  0.152 1.263 5 1885
4.721165    NaN    NaN 1.271 5 1886
4.721216  1.208  0.085 1.256 5 1887
4.721268  1.088  0.058 1.228 5 1888
4.721319  1.121  0.058 1.203 5 1889
4.721370  1.108  0.058 1.181 5 1890
4.721421  1.172  0.058 1.153 5 1891
4.721472  1.004  0.051 1.114 5 1892
4.721524  0.946  0.051 1.083 5 1893
4.721575  1.027  0.051 1.090 5 1894
4.721626  0.935  0.074 1.143 5 1895
4.721677  1.056  0.085 1.215 5 1896
4.721729  0.987  0.087 1.267 5 1897
4.721780  1.330  0.087 1.283 5 1898
4.721831  1.288  0.102 1.274 5 1899
4.721882  1.156  0.102 1.257 5 1900
4.721934  1.170  0.102 1.235 5 1901
4.721985  1.156  0.061 1.208 5 1902
4.722036  1.211  0.107 1.190 5 1903
4.722087  1.028  0.107 1.199 5 1904
4.722138  1.274  0.118 1.237 5 1905
4.722190  1.247  0.153 1.284 5 1906
4.722241  1.370  0.182 1.326 5 1907
4.722292  1.284  0.182 1.356 5 1908
4.722343  1.320  0.182 1.373 5 1909
4.722395    NaN    NaN 1.369 5 1910
4.722446    NaN    NaN 1.338 5 1911
4.722497  1.522  0.156 1.275 5 1912
4.722548  1.282  0.057 1.181 5 1913
4.722600  1.362  0.057 1.082 5 1914
4.722651  0.988  0.057 1.018 5 1915
4.722702  1.022  0.057 1.009 5 1916
4.722753  0.974  0.106 1.039 5 1917
4.722805  1.095  0.125 1.086 5 1918
4.722856  1.097  0.106 1.135 5 1919
4.722907  1.135  0.106 1.179 5 1920
4.722959  1.156  0.052 1.222 5 1921
4.723010  0.954  0.052 1.269 5 1922
4.723061  1.157  0.052 1.308 5 1923
4.723112  1.153  0.059 1.325 5 1924
4.723164    NaN    NaN 1.317 5 1925
4.723215  1.395  0.092 1.288 5 1926
4.723266  1.383  0.092 1.238 5 1927
4.723317  1.270  0.064 1.169 5 1928
4.723369  1.143  0.123 1.110 5 1929
4.723420  1.127  0.123 1.095 5 1930
4.723471  1.323  0.121 1.136 5 1931
4.723523  1.273  0.121 1.200 5 1932
4.723574  1.216  0.129 1.249 5 1933
4.723625  1.218  0.121 1.262 5 1934
4.723676  1.242  0.083 1.241 5 1935
4.723728  1.005  0.065 1.188 5 1936
4.723779  1.055  0.037 1.116 5 1937
4.723830  0.985  0.037 1.051 5 1938
4.723882  1.094  0.065 1.013 5 1939
4.723933  0.883  0.078 1.005 5 1940
4.723984    NaN    NaN 1.029 5 1941
4.724035  1.062  0.101 1.084 5 1942
4.724087  1.162  0.101 1.158 5 1943
4.724138  1.177  0.078 1.226 5 1944
4.724189  1.181  0.072 1.271 5 1945
4.724241  1.154  0.072 1.284 5 1946
4.724292  1.225  0.065 1.263 5 1947
4.724343  1.274  0.065 1.221 5 1948
4.724395  1.207  0.048 1.190 5 1949
4.724446  1.181  0.036 1.197 5 1950
4.724497  1.223  0.036 1.234 5 1951
4.724548  1.326  0.036 1.268 5 1952
4.724600  1.323  0.048 1.284 5 1953
4.724651  1.268  0.048 1.283 5 1954
4.724702  1.269  0.066 1.272 5 1955
4.724754  1.266  0.066 1.248 5 1956
4.724805  1.300  0.098 1.206 5 1957
4.724856    NaN    NaN 1.151 5 1958
4.724908  1.101  0.098 1.098 5 1959
4.724959  1.146  0.127 1.064 5 1960
4.725010  1.071  0.124 1.040 5 1961
4.725062  1.046  0.077 1.018 5 1962
4.725113  1.110  0.113 0.993 5 1963
4.725164  0.973  0.113 0.964 5 1964
4.725216  0.796  0.061 0.927 5 1965
4.725267  0.921  0.061 0.898 5 1966
4.725318  0.922  0.113 0.903 5 1967
4.725370  0.887  0.134 0.953 5 1968
4.725421  0.947  0.134 1.026 5 1969
4.725472  1.198  0.134 1.087 5 1970
4.725524  1.305  0.125 1.120 5 1971
4.725575  1.318  0.074 1.127 5 1972
4.725626  1.241  0.074 1.120 5 1973
4.725678  1.273  0.125 1.102 5 1974
4.725729  1.029  0.129 1.076 5 1975
4.725780  1.132  0.159 1.049 5 1976
4.725832    NaN    NaN 1.029 5 1977
4.725883  1.310  0.305 1.019 5 1978
4.725934    NaN    NaN 1.010 5 1979
4.725986  0.998  0.151 0.992 5 1980
4.726037  1.200  0.151 0.958 5 1981
4.726088  1.050  0.094 0.906 5 1982
4.726140  1.211  0.069 0.847 5 1983
4.726191  0.794  0.069 0.798 5 1984
4.726242  0.792  0.164 0.782 5 1985
4.726294    NaN    NaN 0.803 5 1986
4.726345  0.937  0.261 0.840 5 1987
4.726397  1.188  0.365 0.868 5 1988
4.726448    NaN    NaN 0.874 5 1989
4.726499    NaN    NaN 0.856 5 1990
4.726551  0.973  0.365 0.818 5 1991
4.726602    NaN    NaN 0.771 5 1992
4.726653  1.130  0.282 0.740 5 1993
4.726705  0.919  0.218 0.745 5 1994
4.726756  0.942  0.127 0.785 5 1995
4.726807  1.047  0.218 0.836 5 1996
4.726859    NaN    NaN 0.879 5 1997
4.726910    NaN    NaN 0.914 5 1998
4.726962    NaN    NaN 0.941 5 1999
4.727013    NaN    NaN 0.966 5 2000
4.727064    NaN    NaN 0.987 5 2001
4.727116    NaN    NaN 1.005 5 2002
4.727167    NaN    NaN 1.022 5 2003
4.727218    NaN    NaN 1.042 5 2004
4.727270    NaN    NaN 1.062 5 2005
4.727321    NaN    NaN 1.077 5 2006
4.727373    NaN    NaN 1.078 5 2007
4.727424    NaN    NaN 1.060 5 2008
4.727475    NaN    NaN 1.034 5 2009
4.727527    NaN    NaN 1.024 5 2010
4.727578    NaN    NaN 1.045 5 2011
4.727630    NaN    NaN 1.085 5 2012
4.727681    NaN    NaN 1.113 5 2013
4.727732    NaN    NaN 1.112 5 2014
4.727784    NaN    NaN 1.082 5 2015
4.727835    NaN    NaN 1.037 5 2016
4.727887    NaN    NaN 0.993 5 2017
4.727938    NaN    NaN 0.953 5 2018
4.727989    NaN    NaN 0.913 5 2019
4.728041    NaN    NaN 0.886 5 2020
4.728092    NaN    NaN 0.900 5 2021
4.728144    NaN    NaN 0.964 5 2022
4.728195    NaN    NaN 1.054 5 2023
4.728246    NaN    NaN 1.137 5 2024
4.728298    NaN    NaN 1.198 5 2025
4.728349    NaN    NaN 1.246 5 2026
4.933635    NaN    NaN 1.219 6    0
4.933684    NaN    NaN 1.221 6    1
4.933733    NaN    NaN 1.204 6    2
4.933782    NaN    NaN 1.172 6    3
4.933831    NaN    NaN 1.141 6    4
4.933880    NaN    NaN 1.122 6    5
4.933929    NaN    NaN 1.116 6    6
4.933978    NaN    NaN 1.117 6    7
4.934027    NaN    NaN 1.113 6    8
4.934076    NaN    NaN 1.090 6    9
4.934125    NaN    NaN 1.044 6   10
4.934174    NaN    NaN 0.980 6   11
4.934223    NaN    NaN 0.916 6   12
4.934272    NaN    NaN 0.872 6   13
4.934321    NaN    NaN 0.857 6   14
4.934370    NaN    NaN 0.863 6   15
4.934419    NaN    NaN 0.878 6   16
4.934468    NaN    NaN 0.890 6   17
4.934517    NaN    NaN 0.896 6   18
4.934566    NaN    NaN 0.900 6   19
4.934616    NaN    NaN 0.900 6   20
4.934665    NaN    NaN 0.889 6   21
4.934714    NaN    NaN 0.863 6   22
4.934763    NaN    NaN 0.826 6   23
4.934812    NaN    NaN 0.796 6   24
4.934861    NaN    NaN 0.788 6   25
4.934910    NaN    NaN 0.806 6   26
4.934959    NaN    NaN 0.843 6   27
4.935008    NaN    NaN 0.886 6   28
4.935057    NaN    NaN 0.932 6   29
4.935107  1.066  0.604 0.975 6   30
4.935156  0.902  1.691 1.012 6   31
4.935205    NaN    NaN 1.040 6   32
4.935254    NaN    NaN 1.058 6   33
4.935303    NaN    NaN 1.068 6   34
4.935352    NaN    NaN 1.071 6   35
4.935401  1.027  0.461 1.071 6   36
4.935450  1.294  0.449 1.063 6   37
4.935500    NaN    NaN 1.043 6   38
4.935549    NaN    NaN 1.006 6   39
4.935598  0.938  0.170 0.965 6   40
4.935647  0.825  0.142 0.939 6   41
4.935696  0.777  0.140 0.941 6   42
4.935745  0.755  0.122 0.963 6   43
4.935795  0.803  0.142 0.987 6   44
4.935844  1.069  0.116 1.001 6   45
4.935893  1.068  0.091 1.005 6   46
4.935942  1.029  0.088 1.003 6   47
4.935991  0.862  0.091 0.997 6   48
4.936041  1.089  0.091 0.985 6   49
4.936090  1.001  0.088 0.966 6   50
4.936139  0.869  0.088 0.947 6   51
4.936188  1.007  0.096 0.931 6   52
4.936237  1.087  0.096 0.917 6   53
4.936287  0.978  0.083 0.901 6   54
4.936336  1.105  0.083 0.881 6   55
4.936385  0.725  0.129 0.857 6   56
4.936434  0.735  0.129 0.830 6   57
4.936484  0.867  0.129 0.799 6   58
4.936533  0.938  0.129 0.762 6   59
4.936582  0.646  0.144 0.728 6   60
4.936631  0.844  0.144 0.707 6   61
4.936681  0.671  0.082 0.708 6   62
4.936730  0.774  0.082 0.723 6   63
4.936779  0.639  0.082 0.741 6   64
4.936829  0.625  0.082 0.757 6   65
4.936878  0.798  0.106 0.776 6   66
4.936927  0.802  0.109 0.801 6   67
4.936976  0.973  0.109 0.835 6   68
4.937026  1.007  0.134 0.868 6   69
4.937075  0.948  0.134 0.889 6   70
4.937124  0.845  0.125 0.896 6   71
4.937174  0.820  0.080 0.900 6   72
4.937223  0.969  0.125 0.915 6   73
4.937272  1.098  0.080 0.942 6   74
4.937322  1.119  0.080 0.972 6   75
4.937371  1.048  0.080 0.990 6   76
4.937420  0.701  0.073 0.992 6   77
4.937470  0.999  0.059 0.979 6   78
4.937519  1.043  0.073 0.960 6   79
4.937568  0.842  0.096 0.943 6   80
4.937618  0.937  0.073 0.933 6   81
4.937667  0.949  0.088 0.931 6   82
4.937716  0.892  0.096 0.938 6   83
4.937766  1.030  0.088 0.960 6   84
4.937815  1.077  0.071 0.996 6   85
4.937864  1.009  0.071 1.038 6   86
4.937914  1.106  0.068 1.074 6   87
4.937963  0.967  0.068 1.100 6   88
4.938012  0.957  0.071 1.114 6   89
4.938062  1.282  0.105 1.119 6   90
4.938111  1.007  0.105 1.119 6   91
4.938161  0.908  0.105 1.111 6   92
4.938210  1.119  0.105 1.092 6   93
4.938259  1.060  0.100 1.062 6   94
4.938309  0.926  0.089 1.029 6   95
4.938358  0.829  0.082 1.010 6   96
4.938408  0.980  0.082 1.015 6   97
4.938457  1.065  0.082 1.043 6   98
4.938507  0.912  0.082 1.081 6   99
4.938556  1.145  0.082 1.117 6  100
4.938605  1.186  0.075 1.147 6  101
4.938655  1.057  0.075 1.169 6  102
4.938704  1.276  0.075 1.183 6  103
4.938754  1.444  0.075 1.191 6  104
4.938803  1.228  0.090 1.191 6  105
4.938853  1.168  0.113 1.188 6  106
4.938902  1.248  0.105 1.186 6  107
4.938952  1.138  0.105 1.187 6  108
4.939001  1.016  0.120 1.191 6  109
4.939051  1.062  0.120 1.192 6  110
4.939100  1.330  0.106 1.187 6  111
4.939150  1.297  0.106 1.178 6  112
4.939199  1.149  0.114 1.169 6  113
4.939248  1.236  0.106 1.163 6  114
4.939298  1.141  0.097 1.160 6  115
4.939347  0.942  0.076 1.157 6  116
4.939397  1.112  0.093 1.152 6  117
4.939447  1.313  0.093 1.146 6  118
4.939496  1.014  0.074 1.144 6  119
4.939546  1.207  0.074 1.149 6  120
4.939595  1.142  0.074 1.158 6  121
4.939645  1.207  0.074 1.164 6  122
4.939694  1.200  0.074 1.164 6  123
4.939744  1.241  0.058 1.157 6  124
4.939793  1.083  0.099 1.142 6  125
4.939843  1.092  0.099 1.126 6  126
4.939892  1.104  0.099 1.116 6  127
4.939942  1.244  0.087 1.115 6  128
4.939991  1.282  0.099 1.117 6  129
4.940041  1.156  0.087 1.112 6  130
4.940091  1.045  0.072 1.095 6  131
4.940140  1.042  0.064 1.063 6  132
4.940190  0.869  0.072 1.018 6  133
4.940239  0.926  0.072 0.968 6  134
4.940289  1.046  0.070 0.930 6  135
4.940338  0.974  0.070 0.924 6  136
4.940388  0.976  0.070 0.952 6  137
4.940438  0.992  0.060 0.993 6  138
4.940487  1.016  0.060 1.029 6  139
4.940537  0.900  0.060 1.047 6  140
4.940586  1.050  0.090 1.049 6  141
4.940636  1.064  0.091 1.036 6  142
4.940686  1.115  0.125 1.020 6  143
4.940735  0.980  0.141 1.011 6  144
4.940785  1.090  0.145 1.010 6  145
4.940835    NaN    NaN 1.012 6  146
4.940884  1.225  0.145 1.010 6  147
4.940934  1.087  0.124 1.000 6  148
4.940984  0.831  0.102 0.987 6  149
4.941033  1.020  0.093 0.977 6  150
4.941083  1.036  0.093 0.969 6  151
4.941132  1.007  0.102 0.962 6  152
4.941182  1.086  0.102 0.956 6  153
4.941232  0.900  0.161 0.952 6  154
4.941281  1.122  0.161 0.948 6  155
4.941331  1.046  0.182 0.939 6  156
4.941381  1.193  0.182 0.924 6  157
4.941431  1.145  0.182 0.906 6  158
4.941480  1.272  0.183 0.890 6  159
4.941530  0.831  0.183 0.877 6  160
4.941580  1.339  0.236 0.864 6  161
4.941629    NaN    NaN 0.844 6  162
4.941679    NaN    NaN 0.814 6  163
4.941729  0.649  0.581 0.779 6  164
4.941778  1.608  0.581 0.752 6  165
4.941828  1.041  0.809 0.739 6  166
4.941878  1.127  0.831 0.735 6  167
4.941928    NaN    NaN 0.723 6  168
4.941977    NaN    NaN 0.699 6  169
4.942027  1.015  1.453 0.673 6  170
4.942077    NaN    NaN 0.663 6  171
4.942127    NaN    NaN 0.679 6  172
4.942176    NaN    NaN 0.714 6  173
4.942226  1.178  0.548 0.751 6  174
4.942276    NaN    NaN 0.781 6  175
4.942326    NaN    NaN 0.803 6  176
4.942375  0.948  0.793 0.820 6  177
4.942425    NaN    NaN 0.831 6  178
4.942475    NaN    NaN 0.838 6  179
4.942525    NaN    NaN 0.848 6  180
4.942574    NaN    NaN 0.865 6  181
4.942624    NaN    NaN 0.890 6  182
4.942674    NaN    NaN 0.914 6  183
4.942724    NaN    NaN 0.934 6  184
4.942774    NaN    NaN 0.946 6  185
4.942823    NaN    NaN 0.953 6  186
4.942873    NaN    NaN 0.959 6  187
4.942923    NaN    NaN 0.970 6  188
4.942973    NaN    NaN 0.985 6  189
4.943023  2.011 27.800 1.001 6  190
4.943073    NaN    NaN 1.015 6  191
4.943122  1.786 15.393 1.022 6  192
4.943172    NaN    NaN 1.024 6  193
4.943222    NaN    NaN 1.024 6  194
4.943272    NaN    NaN 1.028 6  195
4.943322    NaN    NaN 1.033 6  196
4.943372    NaN    NaN 1.036 6  197
4.943421  1.300  1.010 1.036 6  198
4.943471    NaN    NaN 1.044 6  199
4.943521  1.024  0.640 1.063 6  200
4.943571  1.492  0.539 1.088 6  201
4.943621  1.063  0.481 1.110 6  202
4.943671  1.231  0.481 1.125 6  203
4.943721  0.989  0.434 1.134 6  204
4.943771    NaN    NaN 1.139 6  205
4.943820    NaN    NaN 1.142 6  206
4.943870    NaN    NaN 1.144 6  207
4.943920    NaN    NaN 1.141 6  208
4.943970  1.159  0.635 1.133 6  209
4.944020  0.802  0.635 1.120 6  210
4.944070  1.516  0.635 1.107 6  211
4.944120  0.876  0.726 1.102 6  212
4.944170    NaN    NaN 1.109 6  213
4.944220    NaN    NaN 1.124 6  214
4.944270  1.557  0.467 1.136 6  215
4.944320    NaN    NaN 1.141 6  216
4.944370  1.022  0.139 1.141 6  217
4.944420  1.224  0.139 1.139 6  218
4.944469  1.133  0.139 1.134 6  219
4.944519  1.182  0.181 1.123 6  220
4.944569  1.147  0.181 1.102 6  221
4.944619  1.474  0.181 1.068 6  222
4.944669  1.112  0.163 1.027 6  223
4.944719  1.045  0.113 0.986 6  224
4.944769  1.052  0.113 0.963 6  225
4.944819  0.860  0.113 0.966 6  226
4.944869  0.928  0.169 0.990 6  227
4.944919  1.388  0.169 1.016 6  228
4.944969  1.339  0.169 1.028 6  229
4.945019  1.243  0.122 1.021 6  230
4.945069  0.894  0.122 1.001 6  231
4.945119  0.796  0.103 0.973 6  232
4.945169  0.975  0.112 0.939 6  233
4.945219  0.889  0.115 0.899 6  234
4.945269  0.597  0.115 0.852 6  235
4.945319  0.874  0.115 0.807 6  236
4.945369  0.812  0.115 0.782 6  237
4.945419  0.625  0.115 0.788 6  238
4.945469  0.595  0.107 0.820 6  239
4.945519  0.910  0.094 0.861 6  240
4.945569  0.954  0.094 0.895 6  241
4.945619  0.824  0.094 0.919 6  242
4.945669  0.953  0.089 0.934 6  243
4.945719  0.966  0.097 0.942 6  244
4.945770  0.619  0.111 0.941 6  245
4.945820  0.829  0.097 0.937 6  246
4.945870  0.922  0.136 0.941 6  247
4.945920  0.943  0.136 0.959 6  248
4.945970  0.765  0.122 0.979 6  249
4.946020  1.130  0.108 0.981 6  250
4.946070  0.937  0.108 0.965 6  251
4.946120  0.956  0.108 0.949 6  252
4.946170  0.877  0.082 0.950 6  253
4.946220  0.993  0.082 0.971 6  254
4.946270  1.036  0.097 1.005 6  255
4.946320  1.017  0.097 1.041 6  256
4.946371  1.069  0.097 1.071 6  257
4.946421  1.083  0.097 1.088 6  258
4.946471  1.031  0.102 1.087 6  259
4.946521  0.991  0.103 1.071 6  260
4.946571  0.873  0.103 1.041 6  261
4.946621  0.950  0.103 0.996 6  262
4.946671  0.879  0.103 0.942 6  263
4.946721  0.702  0.099 0.897 6  264
4.946772  0.762  0.099 0.878 6  265
4.946822  0.810  0.116 0.893 6  266
4.946872  0.475  0.099 0.922 6  267
4.946922  0.661  0.111 0.943 6  268
4.946972  0.849  0.111 0.948 6  269
4.947022  1.007  0.075 0.946 6  270
4.947072  1.043  0.075 0.950 6  271
4.947123  0.993  0.079 0.954 6  272
4.947173  0.953  0.079 0.945 6  273
4.947223  0.913  0.079 0.921 6  274
4.947273  0.915  0.103 0.897 6  275
4.947323  1.060  0.103 0.891 6  276
4.947374  0.854  0.103 0.902 6  277
4.947424  1.102  0.074 0.912 6  278
4.947474  0.771  0.086 0.911 6  279
4.947524  1.024  0.086 0.893 6  280
4.947574  0.903  0.086 0.860 6  281
4.947625  0.808  0.130 0.817 6  282
4.947675  0.864  0.130 0.776 6  283
4.947725  0.672  0.130 0.754 6  284
4.947775  0.722  0.098 0.764 6  285
4.947825  0.735  0.098 0.800 6  286
4.947876  0.837  0.098 0.845 6  287
4.947926  1.100  0.109 0.884 6  288
4.947976  1.095  0.109 0.917 6  289
4.948026  1.079  0.111 0.946 6  290
4.948077  1.003  0.109 0.975 6  291
4.948127  1.144  0.100 1.002 6  292
4.948177  0.929  0.100 1.026 6  293
4.948227  0.924  0.100 1.044 6  294
4.948278  0.744  0.098 1.055 6  295
4.948328  0.982  0.098 1.059 6  296
4.948378  1.136  0.098 1.060 6  297
4.948428  1.179  0.098 1.068 6  298
4.948479  1.027  0.136 1.087 6  299
4.948529  1.336  0.143 1.108 6  300
4.948579  1.412  0.143 1.118 6  301
4.948630  1.154  0.143 1.113 6  302
4.948680  0.778  0.181 1.105 6  303
4.948730  0.762  0.198 1.111 6  304
4.948780    NaN    NaN 1.136 6  305
4.948831  1.520  0.915 1.170 6  306
4.948881    NaN    NaN 1.197 6  307
4.948931  1.542  0.915 1.209 6  308
4.948982    NaN    NaN 1.206 6  309
4.949032  1.134  0.664 1.188 6  310
4.949082    NaN    NaN 1.156 6  311
4.949133    NaN    NaN 1.112 6  312
4.949183    NaN    NaN 1.055 6  313
4.949233    NaN    NaN 0.997 6  314
4.949284    NaN    NaN 0.966 6  315
4.949334  1.262  0.225 0.983 6  316
4.949384  1.546  0.198 1.043 6  317
4.949435  1.323  0.172 1.119 6  318
4.949485  1.416  0.172 1.180 6  319
4.949535  1.300  0.172 1.212 6  320
4.949586  1.300  0.164 1.220 6  321
4.949636  1.360  0.184 1.220 6  322
4.949687  1.280  0.184 1.228 6  323
4.949737  1.192  0.207 1.246 6  324
4.949787  1.323  0.236 1.260 6  325
4.949838  1.529  0.266 1.259 6  326
4.949888  1.455  0.401 1.247 6  327
4.949939    NaN    NaN 1.238 6  328
4.949989  1.836  0.401 1.241 6  329
4.950039  1.252  0.326 1.252 6  330
4.950090  1.073  0.326 1.253 6  331
4.950140  1.327  0.326 1.231 6  332
4.950191    NaN    NaN 1.191 6  333
4.950241  1.885  0.871 1.156 6  334
4.950291    NaN    NaN 1.153 6  335
4.950342  1.593  0.871 1.185 6  336
4.950392    NaN    NaN 1.234 6  337
4.950443  1.999  0.754 1.274 6  338
4.950493    NaN    NaN 1.292 6  339
4.950544    NaN    NaN 1.293 6  340
4.950594    NaN    NaN 1.281 6  341
4.950645  1.276  0.754 1.254 6  342
4.950695    NaN    NaN 1.207 6  343
4.950745    NaN    NaN 1.146 6  344
4.950796  1.395  0.792 1.088 6  345
4.950846  1.978  0.792 1.047 6  346
4.950897  1.782  1.123 1.023 6  347
4.950947    NaN    NaN 1.005 6  348
4.950998    NaN    NaN 1.000 6  349
4.951048  1.589  2.000 1.025 6  350
4.951099    NaN    NaN 1.083 6  351
4.951149    NaN    NaN 1.150 6  352
4.951200  1.516  0.839 1.198 6  353
4.951250    NaN    NaN 1.209 6  354
4.951301  1.455  0.327 1.183 6  355
4.951351  1.145  0.327 1.133 6  356
4.951402    NaN    NaN 1.076 6  357
4.951452    NaN    NaN 1.034 6  358
4.951503  1.801  0.384 1.031 6  359
4.951553  1.630  0.433 1.066 6  360
4.951604  1.407  0.433 1.115 6  361
4.951654    NaN    NaN 1.145 6  362
4.951705  1.442  0.576 1.145 6  363
4.951756    NaN    NaN 1.124 6  364
4.951806    NaN    NaN 1.098 6  365
4.951857  1.770  1.405 1.073 6  366
4.951907    NaN    NaN 1.058 6  367
4.951958    NaN    NaN 1.062 6  368
4.952008    NaN    NaN 1.089 6  369
4.952059    NaN    NaN 1.126 6  370
4.952109    NaN    NaN 1.160 6  371
4.952160  1.242  4.943 1.183 6  372
4.952211    NaN    NaN 1.201 6  373
4.952261    NaN    NaN 1.216 6  374
4.952312    NaN    NaN 1.227 6  375
4.952362    NaN    NaN 1.230 6  376
4.952413    NaN    NaN 1.217 6  377
4.952464    NaN    NaN 1.188 6  378
4.952514    NaN    NaN 1.149 6  379
4.952565    NaN    NaN 1.120 6  380
4.952615    NaN    NaN 1.111 6  381
4.952666  0.784  4.006 1.117 6  382
4.952717    NaN    NaN 1.118 6  383
4.952767    NaN    NaN 1.098 6  384
4.952818    NaN    NaN 1.053 6  385
4.952868    NaN    NaN 0.999 6  386
4.952919    NaN    NaN 0.959 6  387
4.952970    NaN    NaN 0.951 6  388
4.953020    NaN    NaN 0.966 6  389
4.953071    NaN    NaN 0.975 6  390
4.953122    NaN    NaN 0.958 6  391
4.953172    NaN    NaN 0.922 6  392
4.953223    NaN    NaN 0.888 6  393
4.953274  1.073  2.624 0.879 6  394
4.953324  1.996  2.624 0.898 6  395
4.953375    NaN    NaN 0.929 6  396
4.953426    NaN    NaN 0.952 6  397
4.953476    NaN    NaN 0.957 6  398
4.953527    NaN    NaN 0.943 6  399
4.953578    NaN    NaN 0.914 6  400
4.953628    NaN    NaN 0.872 6  401
4.953679    NaN    NaN 0.827 6  402
4.953730    NaN    NaN 0.800 6  403
4.953780    NaN    NaN 0.806 6  404
4.953831    NaN    NaN 0.842 6  405
4.953882    NaN    NaN 0.887 6  406
4.953933    NaN    NaN 0.923 6  407
4.953983    NaN    NaN 0.943 6  408
4.954034    NaN    NaN 0.951 6  409
4.954085    NaN    NaN 0.953 6  410
4.954135    NaN    NaN 0.962 6  411
4.954186    NaN    NaN 0.985 6  412
4.954237    NaN    NaN 1.022 6  413
4.954288    NaN    NaN 1.059 6  414
4.954338    NaN    NaN 1.090 6  415
4.954389    NaN    NaN 1.114 6  416
4.954440    NaN    NaN 1.134 6  417
4.954491    NaN    NaN 1.150 6  418
4.954541    NaN    NaN 1.161 6  419
4.954592    NaN    NaN 1.168 6  420
4.954643    NaN    NaN 1.174 6  421
4.954694  2.031  4.967 1.184 6  422
4.954744    NaN    NaN 1.195 6  423
4.954795  2.038  9.094 1.208 6  424
4.954846    NaN    NaN 1.222 6  425
4.954897    NaN    NaN 1.238 6  426
4.954948    NaN    NaN 1.253 6  427
4.954998    NaN    NaN 1.266 6  428
4.955049    NaN    NaN 1.275 6  429
4.955100    NaN    NaN 1.282 6  430
4.955151    NaN    NaN 1.288 6  431
4.955202    NaN    NaN 1.292 6  432
4.955252  2.184  1.123 1.294 6  433
4.955303    NaN    NaN 1.293 6  434
4.955354  1.553  1.276 1.289 6  435
4.955405    NaN    NaN 1.280 6  436
4.955456  1.380  1.123 1.261 6  437
4.955507    NaN    NaN 1.232 6  438
4.955557    NaN    NaN 1.198 6  439
4.955608    NaN    NaN 1.169 6  440
4.955659    NaN    NaN 1.150 6  441
4.955710  1.373  0.522 1.140 6  442
4.955761    NaN    NaN 1.128 6  443
4.955812    NaN    NaN 1.104 6  444
4.955862    NaN    NaN 1.063 6  445
4.955913    NaN    NaN 1.008 6  446
4.955964    NaN    NaN 0.951 6  447
4.956015  0.959  0.679 0.912 6  448
4.956066    NaN    NaN 0.907 6  449
4.956117    NaN    NaN 0.933 6  450
4.956168  1.335  0.679 0.971 6  451
4.956219    NaN    NaN 1.013 6  452
4.956269    NaN    NaN 1.059 6  453
4.956320  1.559  0.690 1.110 6  454
4.956371    NaN    NaN 1.156 6  455
4.956422    NaN    NaN 1.188 6  456
4.956473    NaN    NaN 1.204 6  457
4.956524    NaN    NaN 1.207 6  458
4.956575  1.344  1.065 1.200 6  459
4.956626    NaN    NaN 1.181 6  460
4.956677    NaN    NaN 1.145 6  461
4.956728    NaN    NaN 1.093 6  462
4.956779  1.536  2.629 1.027 6  463
4.956829    NaN    NaN 0.960 6  464
4.956880    NaN    NaN 0.905 6  465
4.956931  2.141  5.568 0.871 6  466
4.956982    NaN    NaN 0.864 6  467
4.957033    NaN    NaN 0.891 6  468
4.957084    NaN    NaN 0.953 6  469
4.957135    NaN    NaN 1.037 6  470
4.957186    NaN    NaN 1.121 6  471
4.957237    NaN    NaN 1.188 6  472
4.957288  2.301  7.547 1.235 6  473
4.957339    NaN    NaN 1.266 6  474
4.957390    NaN    NaN 1.285 6  475
4.957441    NaN    NaN 1.293 6  476
4.957492    NaN    NaN 1.289 6  477
4.957543    NaN    NaN 1.271 6  478
4.957594  1.540 14.384 1.234 6  479
4.957645  1.172  5.171 1.179 6  480
4.957696    NaN    NaN 1.118 6  481
4.957747    NaN    NaN 1.079 6  482
4.957798    NaN    NaN 1.088 6  483
4.957849    NaN    NaN 1.138 6  484
4.957900    NaN    NaN 1.199 6  485
4.957951    NaN    NaN 1.240 6  486
4.958002    NaN    NaN 1.251 6  487
4.958053 -0.990  8.819 1.236 6  488
4.958104    NaN    NaN 1.205 6  489
4.958155    NaN    NaN 1.176 6  490
4.958206    NaN    NaN 1.165 6  491
4.958257    NaN    NaN 1.170 6  492
4.958308    NaN    NaN 1.177 6  493
4.958359    NaN    NaN 1.172 6  494
4.958410    NaN    NaN 1.155 6  495
4.958461 -1.260  6.729 1.135 6  496
4.958512 -1.427 10.632 1.120 6  497
4.958563    NaN    NaN 1.110 6  498
4.958614    NaN    NaN 1.096 6  499
4.958666    NaN    NaN 1.074 6  500
4.958717    NaN    NaN 1.044 6  501
4.958768    NaN    NaN 1.006 6  502
4.958819    NaN    NaN 0.959 6  503
4.958870    NaN    NaN 0.909 6  504
4.958921 -0.535  4.302 0.869 6  505
4.958972    NaN    NaN 0.860 6  506
4.959023    NaN    NaN 0.887 6  507
4.959074    NaN    NaN 0.937 6  508
4.959125  0.945  3.587 0.986 6  509
4.959176    NaN    NaN 1.027 6  510
4.959228  1.325  3.021 1.059 6  511
4.959279    NaN    NaN 1.086 6  512
4.959330    NaN    NaN 1.109 6  513
4.959381    NaN    NaN 1.127 6  514
4.959432    NaN    NaN 1.141 6  515
4.959483  0.978  2.019 1.153 6  516
4.959534    NaN    NaN 1.161 6  517
4.959585    NaN    NaN 1.158 6  518
4.959637    NaN    NaN 1.134 6  519
4.959688  1.229  0.925 1.091 6  520
4.959739    NaN    NaN 1.047 6  521
4.959790    NaN    NaN 1.032 6  522
4.959841  0.855  1.311 1.056 6  523
4.959892    NaN    NaN 1.101 6  524
4.959943    NaN    NaN 1.136 6  525
4.959995  0.934  0.814 1.157 6  526
4.960046    NaN    NaN 1.176 6  527
4.960097  0.782  0.570 1.209 6  528
4.960148  0.625  0.570 1.256 6  529
4.960199  0.426  0.482 1.301 6  530
4.960251  0.763  0.477 1.329 6  531
4.960302    NaN    NaN 1.337 6  532
4.960353  1.162  0.468 1.336 6  533
4.960404  0.971  0.468 1.336 6  534
4.960455  1.095  0.308 1.338 6  535
4.960506  1.347  0.236 1.342 6  536
4.960558  0.848  0.236 1.353 6  537
4.960609  0.870  0.278 1.374 6  538
4.960660  0.700  0.236 1.401 6  539
4.960711  0.816  0.278 1.420 6  540
4.960763  1.314  0.278 1.426 6  541
4.960814  0.897  0.209 1.420 6  542
4.960865  1.386  0.209 1.404 6  543
4.960916  1.495  0.317 1.385 6  544
4.960967    NaN    NaN 1.363 6  545
4.961019    NaN    NaN 1.340 6  546
4.961070  1.584  1.007 1.319 6  547
4.961121    NaN    NaN 1.308 6  548
4.961172  1.785  1.579 1.309 6  549
4.961224    NaN    NaN 1.314 6  550
4.961275    NaN    NaN 1.307 6  551
4.961326    NaN    NaN 1.278 6  552
4.961377    NaN    NaN 1.227 6  553
4.961429    NaN    NaN 1.171 6  554
4.961480  1.778  0.493 1.140 6  555
4.961531    NaN    NaN 1.153 6  556
4.961583  0.953  0.605 1.197 6  557
4.961634  1.243  0.687 1.247 6  558
4.961685  0.986  0.687 1.279 6  559
4.961736  1.528  0.687 1.278 6  560
4.961788  1.396  0.398 1.245 6  561
4.961839  1.317  0.398 1.192 6  562
4.961890    NaN    NaN 1.146 6  563
4.961942    NaN    NaN 1.126 6  564
4.961993    NaN    NaN 1.131 6  565
4.962044  0.842  0.425 1.149 6  566
4.962096    NaN    NaN 1.170 6  567
4.962147    NaN    NaN 1.190 6  568
4.962198  1.544  0.436 1.207 6  569
4.962250  1.580  0.436 1.225 6  570
4.962301    NaN    NaN 1.248 6  571
4.962352  0.947  0.977 1.276 6  572
4.962404    NaN    NaN 1.299 6  573
4.962455    NaN    NaN 1.302 6  574
4.962506    NaN    NaN 1.281 6  575
4.962558  1.574  0.699 1.250 6  576
4.962609    NaN    NaN 1.232 6  577
4.962660    NaN    NaN 1.230 6  578
4.962712    NaN    NaN 1.226 6  579
4.962763    NaN    NaN 1.203 6  580
4.962814    NaN    NaN 1.178 6  581
4.962866  1.857  1.004 1.181 6  582
4.962917    NaN    NaN 1.221 6  583
4.962968    NaN    NaN 1.275 6  584
4.963020    NaN    NaN 1.313 6  585
4.963071  1.591  1.149 1.325 6  586
4.963123  1.874  0.880 1.316 6  587
4.963174  1.823  0.583 1.298 6  588
4.963225  1.071  0.667 1.279 6  589
4.963277  1.329  0.667 1.268 6  590
4.963328    NaN    NaN 1.269 6  591
4.963380    NaN    NaN 1.282 6  592
4.963431  1.235  0.776 1.298 6  593
4.963482  0.616  0.916 1.312 6  594
4.963534    NaN    NaN 1.322 6  595
4.963585    NaN    NaN 1.324 6  596
4.963637    NaN    NaN 1.313 6  597
4.963688    NaN    NaN 1.287 6  598
4.963740  1.059  0.732 1.251 6  599
4.963791    NaN    NaN 1.216 6  600
4.963842  1.186  0.732 1.193 6  601
4.963894    NaN    NaN 1.179 6  602
4.963945    NaN    NaN 1.160 6  603
4.963997    NaN    NaN 1.125 6  604
4.964048    NaN    NaN 1.069 6  605
4.964100    NaN    NaN 1.003 6  606
4.964151  0.622  2.257 0.952 6  607
4.964203    NaN    NaN 0.942 6  608
4.964254  1.488  0.258 0.979 6  609
4.964306  1.134  0.177 1.038 6  610
4.964357  1.188  0.177 1.092 6  611
4.964409  1.401  0.177 1.127 6  612
4.964460  1.371  0.143 1.144 6  613
4.964512  1.167  0.070 1.149 6  614
4.964563  1.338  0.177 1.145 6  615
4.964614  1.425  0.078 1.135 6  616
4.964666  1.138  0.078 1.119 6  617
4.964717  1.054  0.129 1.099 6  618
4.964769  0.856  0.129 1.071 6  619
4.964820  0.909  0.084 1.038 6  620
4.964872  0.901  0.111 1.007 6  621
4.964924  1.016  0.111 0.991 6  622
4.964975  1.171  0.111 0.989 6  623
4.965027  1.240  0.121 0.991 6  624
4.965078  0.998  0.121 0.984 6  625
4.965130  0.860  0.145 0.966 6  626
4.965181  0.887  0.139 0.945 6  627
4.965233  1.128  0.121 0.924 6  628
4.965284  0.898  0.133 0.906 6  629
4.965336  0.692  0.133 0.883 6  630
4.965387  0.645  0.118 0.851 6  631
4.965439  0.642  0.118 0.809 6  632
4.965490  0.707  0.123 0.767 6  633
4.965542  0.589  0.118 0.746 6  634
4.965594  0.790  0.123 0.758 6  635
4.965645  0.891  0.132 0.796 6  636
4.965697  0.939  0.132 0.838 6  637
4.965748  0.923  0.124 0.870 6  638
4.965800  0.875  0.124 0.890 6  639
4.965851  0.739  0.112 0.897 6  640
4.965903  0.778  0.112 0.896 6  641
4.965955  0.661  0.112 0.893 6  642
4.966006  0.714  0.103 0.898 6  643
4.966058  0.875  0.126 0.916 6  644
4.966109  0.911  0.147 0.937 6  645
4.966161  0.902  0.126 0.948 6  646
4.966213  1.133  0.161 0.939 6  647
4.966264  0.938  0.173 0.915 6  648
4.966316  0.613  0.161 0.896 6  649
4.966367  0.908  0.078 0.898 6  650
4.966419  0.843  0.097 0.919 6  651
4.966471  0.946  0.067 0.944 6  652
4.966522  1.273  0.067 0.954 6  653
4.966574  1.021  0.092 0.942 6  654
4.966625  0.725  0.097 0.910 6  655
4.966677  0.785  0.092 0.865 6  656
4.966729  0.649  0.092 0.821 6  657
4.966780  0.730  0.105 0.790 6  658
4.966832  0.934  0.088 0.783 6  659
4.966884  0.705  0.085 0.797 6  660
4.966935  0.918  0.085 0.817 6  661
4.966987  0.889  0.109 0.825 6  662
4.967039  0.781  0.109 0.826 6  663
4.967090  0.735  0.109 0.835 6  664
4.967142  0.877  0.109 0.860 6  665
4.967194  0.942  0.106 0.893 6  666
4.967245  0.969  0.106 0.925 6  667
4.967297  0.844  0.106 0.956 6  668
4.967349  0.893  0.117 0.981 6  669
4.967400  0.855  0.140 0.994 6  670
4.967452  0.937  0.140 0.987 6  671
4.967504  1.076  0.140 0.961 6  672
4.967555  0.946  0.140 0.932 6  673
4.967607  0.803  0.114 0.920 6  674
4.967659  0.827  0.114 0.935 6  675
4.967711  0.965  0.120 0.967 6  676
4.967762  0.960  0.120 0.992 6  677
4.967814  0.660  0.131 0.996 6  678
4.967866  1.343  0.160 0.984 6  679
4.967917  1.135  0.190 0.961 6  680
4.967969  1.066  0.319 0.925 6  681
4.968021    NaN    NaN 0.880 6  682
4.968073    NaN    NaN 0.842 6  683
4.968124  0.773  0.329 0.833 6  684
4.968176  1.073  0.192 0.854 6  685
4.968228  0.889  0.113 0.881 6  686
4.968279  1.129  0.098 0.889 6  687
4.968331  0.850  0.081 0.878 6  688
4.968383  0.886  0.081 0.867 6  689
4.968435  0.712  0.098 0.866 6  690
4.968486  1.035  0.103 0.866 6  691
4.968538  0.783  0.103 0.861 6  692
4.968590  0.751  0.117 0.856 6  693
4.968642  0.851  0.109 0.869 6  694
4.968694  1.015  0.103 0.907 6  695
4.968745  0.946  0.104 0.956 6  696
4.968797  0.885  0.104 0.994 6  697
4.968849  0.958  0.101 1.006 6  698
4.968901  1.003  0.101 0.990 6  699
4.968952  1.126  0.089 0.961 6  700
4.969004  0.973  0.089 0.948 6  701
4.969056  0.752  0.089 0.966 6  702
4.969108  1.079  0.091 1.001 6  703
4.969160  0.894  0.091 1.027 6  704
4.969211  0.916  0.091 1.031 6  705
4.969263  0.983  0.109 1.026 6  706
4.969315  0.952  0.109 1.029 6  707
4.969367  0.948  0.148 1.042 6  708
4.969419  1.209  0.078 1.055 6  709
4.969470  1.310  0.148 1.059 6  710
4.969522  1.078  0.180 1.053 6  711
4.969574  1.062  0.180 1.041 6  712
4.969626  1.285  0.089 1.027 6  713
4.969678  1.137  0.100 1.014 6  714
4.969730  0.957  0.100 1.001 6  715
4.969781  1.088  0.100 0.987 6  716
4.969833  0.914  0.100 0.971 6  717
4.969885  1.056  0.100 0.953 6  718
4.969937  1.026  0.100 0.933 6  719
4.969989  1.105  0.107 0.911 6  720
4.970041  1.125  0.108 0.886 6  721
4.970093  0.916  0.135 0.854 6  722
4.970144  1.007  0.135 0.814 6  723
4.970196  0.996  0.135 0.767 6  724
4.970248  0.651  0.135 0.725 6  725
4.970300  0.626  0.118 0.704 6  726
4.970352  0.711  0.112 0.714 6  727
4.970404  1.037  0.112 0.749 6  728
4.970456  0.983  0.083 0.787 6  729
4.970508  0.772  0.069 0.818 6  730
4.970559  0.869  0.075 0.841 6  731
4.970611  0.966  0.069 0.867 6  732
4.970663  0.877  0.069 0.897 6  733
4.970715  0.870  0.071 0.928 6  734
4.970767  0.950  0.075 0.956 6  735
4.970819  0.977  0.071 0.977 6  736
4.970871  0.969  0.081 0.989 6  737
4.970923  0.989  0.081 0.991 6  738
4.970975  0.944  0.096 0.980 6  739
4.971027  0.938  0.100 0.957 6  740
4.971079  0.924  0.100 0.933 6  741
4.971131  0.871  0.100 0.925 6  742
4.971182  0.911  0.064 0.939 6  743
4.971234  0.934  0.054 0.963 6  744
4.971286  0.969  0.054 0.976 6  745
4.971338  0.981  0.064 0.978 6  746
4.971390  1.051  0.072 0.981 6  747
4.971442  0.915  0.088 0.997 6  748
4.971494  1.221  0.092 1.025 6  749
4.971546  1.174  0.110 1.060 6  750
4.971598  1.026  0.092 1.093 6  751
4.971650  1.072  0.092 1.116 6  752
4.971702  0.926  0.094 1.121 6  753
4.971754  1.080  0.110 1.114 6  754
4.971806  1.251  0.094 1.111 6  755
4.971858  0.679  0.094 1.121 6  756
4.971910  0.921  0.107 1.144 6  757
4.971962  1.041  0.098 1.168 6  758
4.972014  1.215  0.081 1.187 6  759
4.972066  1.087  0.087 1.199 6  760
4.972118  1.147  0.087 1.207 6  761
4.972170  1.040  0.077 1.210 6  762
4.972222  1.382  0.077 1.201 6  763
4.972274  1.315  0.087 1.170 6  764
4.972326    NaN    NaN 1.113 6  765
4.972378  0.943  0.154 1.041 6  766
4.972430  1.121  0.289 0.986 6  767
4.972482  0.971  0.289 0.976 6  768
4.972534  1.464  0.420 1.013 6  769
4.972586  0.779  0.453 1.070 6  770
4.972638    NaN    NaN 1.114 6  771
4.972690    NaN    NaN 1.137 6  772
4.972742    NaN    NaN 1.149 6  773
4.972794    NaN    NaN 1.167 6  774
4.972846  1.289  0.790 1.200 6  775
4.972898  1.298  0.458 1.237 6  776
4.972950  1.395  0.130 1.265 6  777
4.973002  1.387  0.127 1.281 6  778
4.973054  1.173  0.107 1.284 6  779
4.973106  1.146  0.089 1.280 6  780
4.973158  1.063  0.089 1.275 6  781
4.973210  1.298  0.089 1.271 6  782
4.973262  1.381  0.093 1.268 6  783
4.973315  1.313  0.093 1.258 6  784
4.973367  1.146  0.093 1.236 6  785
4.973419  1.054  0.084 1.208 6  786
4.973471  1.190  0.084 1.190 6  787
4.973523  1.338  0.084 1.192 6  788
4.973575  1.214  0.112 1.209 6  789
4.973627  1.234  0.112 1.220 6  790
4.973679  1.232  0.138 1.212 6  791
4.973731  1.105  0.138 1.195 6  792
4.973783  1.342  0.146 1.187 6  793
4.973835  1.402  0.192 1.200 6  794
4.973888  1.433  0.219 1.227 6  795
4.973940  1.203  0.265 1.252 6  796
4.973992  1.661  0.353 1.262 6  797
4.974044  1.058  0.353 1.250 6  798
4.974096  1.657  0.402 1.224 6  799
4.974148  1.138  0.265 1.192 6  800
4.974200    NaN    NaN 1.158 6  801
4.974252  0.910  0.113 1.124 6  802
4.974304  1.121  0.113 1.096 6  803
4.974357  1.032  0.100 1.088 6  804
4.974409  1.051  0.100 1.103 6  805
4.974461  1.241  0.122 1.131 6  806
4.974513  1.088  0.122 1.164 6  807
4.974565  1.184  0.122 1.197 6  808
4.974617  1.309  0.209 1.230 6  809
4.974669    NaN    NaN 1.261 6  810
4.974722    NaN    NaN 1.281 6  811
4.974774    NaN    NaN 1.286 6  812
4.974826  1.395  0.614 1.281 6  813
4.974878    NaN    NaN 1.272 6  814
4.974930    NaN    NaN 1.258 6  815
4.974982  0.642  0.619 1.232 6  816
4.975035    NaN    NaN 1.192 6  817
4.975087  1.168  0.619 1.153 6  818
4.975139    NaN    NaN 1.137 6  819
4.975191    NaN    NaN 1.150 6  820
4.975243    NaN    NaN 1.172 6  821
4.975296    NaN    NaN 1.185 6  822
4.975348  1.021  1.066 1.183 6  823
4.975400    NaN    NaN 1.169 6  824
4.975452  1.143  0.863 1.155 6  825
4.975504  1.369  0.754 1.152 6  826
4.975557    NaN    NaN 1.159 6  827
4.975609    NaN    NaN 1.163 6  828
4.975661    NaN    NaN 1.155 6  829
4.975713  0.770  0.554 1.144 6  830
4.975765  0.896  0.442 1.136 6  831
4.975818  0.758  0.442 1.124 6  832
4.975870  1.304  0.442 1.097 6  833
4.975922    NaN    NaN 1.061 6  834
4.975974    NaN    NaN 1.036 6  835
4.976027  0.969  0.595 1.037 6  836
4.976079  1.321  0.595 1.060 6  837
4.976131  0.885  0.866 1.089 6  838
4.976183    NaN    NaN 1.112 6  839
4.976236    NaN    NaN 1.123 6  840
4.976288    NaN    NaN 1.121 6  841
4.976340    NaN    NaN 1.108 6  842
4.976392    NaN    NaN 1.087 6  843
4.976445    NaN    NaN 1.065 6  844
4.976497    NaN    NaN 1.051 6  845
4.976549    NaN    NaN 1.046 6  846
4.976601    NaN    NaN 1.043 6  847
4.976654    NaN    NaN 1.040 6  848
4.976706  0.909  5.179 1.037 6  849
4.976758    NaN    NaN 1.036 6  850
4.976811    NaN    NaN 1.034 6  851
4.976863    NaN    NaN 1.027 6  852
4.976915    NaN    NaN 1.015 6  853
4.976967    NaN    NaN 1.001 6  854
4.977020    NaN    NaN 0.984 6  855
4.977072    NaN    NaN 0.963 6  856
4.977124    NaN    NaN 0.936 6  857
4.977177    NaN    NaN 0.903 6  858
4.977229  0.971  0.448 0.870 6  859
4.977281    NaN    NaN 0.838 6  860
4.977334  1.203  0.427 0.804 6  861
4.977386  0.482  0.412 0.767 6  862
4.977438  0.887  0.412 0.739 6  863
4.977491  0.728  0.329 0.737 6  864
4.977543  1.271  0.329 0.760 6  865
4.977595    NaN    NaN 0.789 6  866
4.977648    NaN    NaN 0.803 6  867
4.977700  0.623  0.476 0.806 6  868
4.977752    NaN    NaN 0.818 6  869
4.977805    NaN    NaN 0.850 6  870
4.977857    NaN    NaN 0.893 6  871
4.977909    NaN    NaN 0.930 6  872
4.977962  1.361  1.076 0.957 6  873
4.978014    NaN    NaN 0.974 6  874
4.978066    NaN    NaN 0.989 6  875
4.978119  1.238  1.076 1.003 6  876
4.978171  1.120  1.076 1.018 6  877
4.978223  0.689  0.869 1.030 6  878
4.978276    NaN    NaN 1.041 6  879
4.978328  1.109  0.498 1.050 6  880
4.978381    NaN    NaN 1.055 6  881
4.978433    NaN    NaN 1.050 6  882
4.978485    NaN    NaN 1.031 6  883
4.978538    NaN    NaN 1.007 6  884
4.978590    NaN    NaN 0.997 6  885
4.978642    NaN    NaN 1.015 6  886
4.978695    NaN    NaN 1.052 6  887
4.978747  1.312  0.398 1.085 6  888
4.978800  1.016  0.369 1.095 6  889
4.978852  1.293  0.369 1.083 6  890
4.978905  1.074  0.395 1.058 6  891
4.978957  0.716  0.398 1.027 6  892
4.979009  0.833  0.442 0.987 6  893
4.979062  1.204  0.505 0.945 6  894
4.979114    NaN    NaN 0.924 6  895
4.979167    NaN    NaN 0.944 6  896
4.979219  1.123  1.133 0.998 6  897
4.979271    NaN    NaN 1.062 6  898
4.979324    NaN    NaN 1.103 6  899
4.979376    NaN    NaN 1.101 6  900
4.979429    NaN    NaN 1.059 6  901
4.979481  0.684  0.533 1.010 6  902
4.979534    NaN    NaN 0.994 6  903
4.979586  1.090  0.508 1.030 6  904
4.979639  1.247  0.508 1.096 6  905
4.979691  1.463  0.466 1.156 6  906
4.979744  0.972  0.466 1.193 6  907
4.979796    NaN    NaN 1.209 6  908
4.979848    NaN    NaN 1.216 6  909
4.979901    NaN    NaN 1.220 6  910
4.979953    NaN    NaN 1.217 6  911
4.980006    NaN    NaN 1.198 6  912
4.980058    NaN    NaN 1.153 6  913
4.980111  1.078  1.288 1.087 6  914
4.980163    NaN    NaN 1.025 6  915
4.980216    NaN    NaN 0.999 6  916
4.980268    NaN    NaN 1.028 6  917
4.980321    NaN    NaN 1.090 6  918
4.980373    NaN    NaN 1.153 6  919
4.980426    NaN    NaN 1.195 6  920
4.980478  1.216  6.338 1.213 6  921
4.980531    NaN    NaN 1.210 6  922
4.980583  1.150  6.338 1.189 6  923
4.980636    NaN    NaN 1.158 6  924
4.980688    NaN    NaN 1.122 6  925
4.980741    NaN    NaN 1.085 6  926
4.980793    NaN    NaN 1.048 6  927
4.980846    NaN    NaN 1.020 6  928
4.980898    NaN    NaN 1.011 6  929
4.980951    NaN    NaN 1.029 6  930
4.981003    NaN    NaN 1.061 6  931
4.981056    NaN    NaN 1.088 6  932
4.981109    NaN    NaN 1.102 6  933
4.981161    NaN    NaN 1.104 6  934
4.981214    NaN    NaN 1.097 6  935
4.981266    NaN    NaN 1.083 6  936
4.981319  1.329  0.673 1.064 6  937
4.981371  1.186  0.673 1.045 6  938
4.981424  1.015  0.624 1.026 6  939
4.981476    NaN    NaN 1.005 6  940
4.981529  0.947  0.411 0.978 6  941
4.981582  1.334  0.447 0.946 6  942
4.981634  0.932  0.324 0.905 6  943
4.981687  0.896  0.324 0.857 6  944
4.981739  0.974  0.447 0.811 6  945
4.981792  0.917  0.376 0.785 6  946
4.981844    NaN    NaN 0.795 6  947
4.981897    NaN    NaN 0.834 6  948
4.981950    NaN    NaN 0.883 6  949
4.982002    NaN    NaN 0.927 6  950
4.982055    NaN    NaN 0.962 6  951
4.982107    NaN    NaN 0.989 6  952
4.982160  1.334  0.407 1.009 6  953
4.982213  0.735  0.407 1.022 6  954
4.982265  0.949  0.407 1.029 6  955
4.982318  1.166  0.946 1.033 6  956
4.982370  0.665  1.229 1.037 6  957
4.982423    NaN    NaN 1.037 6  958
4.982476    NaN    NaN 1.032 6  959
4.982528    NaN    NaN 1.028 6  960
4.982581    NaN    NaN 1.037 6  961
4.982634    NaN    NaN 1.063 6  962
4.982686  1.272  0.393 1.099 6  963
4.982739  0.901  0.393 1.138 6  964
4.982791    NaN    NaN 1.170 6  965
4.982844  1.272  0.265 1.192 6  966
4.982897    NaN    NaN 1.207 6  967
4.982949    NaN    NaN 1.217 6  968
4.983002  1.444  0.357 1.218 6  969
4.983055    NaN    NaN 1.210 6  970
4.983107  0.933  0.396 1.206 6  971
4.983160  1.373  0.396 1.214 6  972
4.983213  1.115  0.357 1.234 6  973
4.983265  1.383  0.232 1.251 6  974
4.983318  1.752  0.184 1.258 6  975
4.983371  1.568  0.179 1.258 6  976
4.983423  1.352  0.179 1.254 6  977
4.983476  1.073  0.128 1.248 6  978
4.983529  1.136  0.128 1.241 6  979
4.983581  1.332  0.128 1.239 6  980
4.983634  1.327  0.133 1.241 6  981
4.983687  1.220  0.133 1.239 6  982
4.983739  1.528  0.133 1.228 6  983
4.983792  1.144  0.120 1.207 6  984
4.983845  1.261  0.120 1.190 6  985
4.983897  1.437  0.109 1.195 6  986
4.983950  1.216  0.093 1.226 6  987
4.984003  1.328  0.093 1.265 6  988
4.984056  1.278  0.093 1.296 6  989
4.984108  1.190  0.093 1.310 6  990
4.984161  1.204  0.092 1.312 6  991
4.984214  1.221  0.100 1.307 6  992
4.984266  1.301  0.110 1.298 6  993
4.984319  1.304  0.113 1.284 6  994
4.984372  1.357  0.119 1.257 6  995
4.984425  1.337  0.119 1.207 6  996
4.984477  1.316  0.119 1.132 6  997
4.984530  1.138  0.119 1.050 6  998
4.984583  1.192  0.117 0.991 6  999
4.984636  1.038  0.115 0.972 6 1000
4.984688  1.103  0.106 0.985 6 1001
4.984741  1.289  0.106 1.011 6 1002
4.984794  0.986  0.078 1.037 6 1003
4.984847  0.935  0.070 1.058 6 1004
4.984899  0.911  0.070 1.061 6 1005
4.984952  1.132  0.078 1.035 6 1006
4.985005  1.127  0.078 0.991 6 1007
4.985058  1.104  0.071 0.969 6 1008
4.985110  0.959  0.102 0.999 6 1009
4.985163  1.047  0.115 1.073 6 1010
4.985216  1.222  0.115 1.156 6 1011
4.985269  1.425  0.144 1.224 6 1012
4.985321  1.318  0.251 1.265 6 1013
4.985374    NaN    NaN 1.279 6 1014
4.985427  1.159  0.390 1.272 6 1015
4.985480    NaN    NaN 1.256 6 1016
4.985533    NaN    NaN 1.251 6 1017
4.985585  0.709  0.390 1.265 6 1018
4.985638  1.332  0.371 1.289 6 1019
4.985691  1.573  0.371 1.309 6 1020
4.985744  1.281  0.404 1.318 6 1021
4.985797  1.680  0.742 1.318 6 1022
4.985849    NaN    NaN 1.314 6 1023
4.985902    NaN    NaN 1.308 6 1024
4.985955  0.867  0.902 1.300 6 1025
4.986008  0.970  0.607 1.278 6 1026
4.986061  1.491  0.607 1.238 6 1027
4.986113    NaN    NaN 1.193 6 1028
4.986166  0.879  0.713 1.168 6 1029
4.986219    NaN    NaN 1.180 6 1030
4.986272    NaN    NaN 1.218 6 1031
4.986325  1.407  0.223 1.250 6 1032
4.986378  1.538  0.183 1.253 6 1033
4.986430  1.529  0.126 1.232 6 1034
4.986483  1.326  0.086 1.204 6 1035
4.986536  1.029  0.086 1.182 6 1036
4.986589  0.969  0.078 1.171 6 1037
4.986642  1.143  0.078 1.179 6 1038
4.986695  1.107  0.094 1.209 6 1039
4.986748  1.213  0.095 1.247 6 1040
4.986800  1.366  0.099 1.273 6 1041
4.986853  1.254  0.099 1.279 6 1042
4.986906  1.046  0.098 1.265 6 1043
4.986959  1.170  0.099 1.239 6 1044
4.987012  1.024  0.142 1.213 6 1045
4.987065    NaN    NaN 1.197 6 1046
4.987118  1.544  0.147 1.197 6 1047
4.987170  1.141  0.147 1.202 6 1048
4.987223  1.158  0.097 1.199 6 1049
4.987276  1.061  0.097 1.178 6 1050
4.987329  1.125  0.103 1.135 6 1051
4.987382  0.800  0.103 1.075 6 1052
4.987435  0.825  0.103 1.016 6 1053
4.987488  0.829  0.121 0.980 6 1054
4.987541  1.146  0.132 0.976 6 1055
4.987594  1.045  0.137 0.997 6 1056
4.987647    NaN    NaN 1.019 6 1057
4.987699  1.160  0.137 1.015 6 1058
4.987752  0.989  0.120 0.980 6 1059
4.987805  0.922  0.088 0.927 6 1060
4.987858  0.811  0.086 0.882 6 1061
4.987911  0.653  0.086 0.865 6 1062
4.987964  0.861  0.079 0.878 6 1063
4.988017  0.844  0.079 0.910 6 1064
4.988070  0.937  0.079 0.948 6 1065
4.988123  0.936  0.079 0.979 6 1066
4.988176  0.707  0.097 0.988 6 1067
4.988229  0.871  0.097 0.979 6 1068
4.988282  0.941  0.089 0.974 6 1069
4.988335  0.963  0.083 0.983 6 1070
4.988387  0.821  0.083 0.998 6 1071
4.988440  1.053  0.078 1.003 6 1072
4.988493  1.022  0.068 0.994 6 1073
4.988546  0.913  0.068 0.972 6 1074
4.988599  1.024  0.068 0.937 6 1075
4.988652  0.825  0.071 0.889 6 1076
4.988705  0.758  0.071 0.840 6 1077
4.988758  0.769  0.077 0.809 6 1078
4.988811  0.788  0.077 0.810 6 1079
4.988864  0.777  0.077 0.840 6 1080
4.988917  0.840  0.090 0.879 6 1081
4.988970  0.839  0.104 0.913 6 1082
4.989023  0.987  0.109 0.937 6 1083
4.989076  0.764  0.104 0.947 6 1084
4.989129    NaN    NaN 0.945 6 1085
4.989182  1.042  0.109 0.935 6 1086
4.989235  0.788  0.085 0.919 6 1087
4.989288  1.089  0.085 0.897 6 1088
4.989341  1.123  0.110 0.870 6 1089
4.989394  1.020  0.110 0.834 6 1090
4.989447  0.842  0.097 0.791 6 1091
4.989500  0.648  0.110 0.752 6 1092
4.989553  0.788  0.104 0.737 6 1093
4.989606  0.775  0.097 0.754 6 1094
4.989659  1.006  0.097 0.788 6 1095
4.989712  0.827  0.075 0.817 6 1096
4.989765  1.080  0.069 0.834 6 1097
4.989818  0.856  0.069 0.843 6 1098
4.989871  0.782  0.071 0.851 6 1099
4.989924  0.814  0.075 0.867 6 1100
4.989977  1.067  0.096 0.898 6 1101
4.990030  0.952  0.100 0.938 6 1102
4.990083  0.952  0.107 0.973 6 1103
4.990136  1.106  0.113 0.995 6 1104
4.990189  0.992  0.113 1.009 6 1105
4.990242  0.966  0.113 1.023 6 1106
4.990295  1.284  0.113 1.046 6 1107
4.990348  1.125  0.116 1.070 6 1108
4.990401  1.113  0.106 1.086 6 1109
4.990454  1.103  0.055 1.087 6 1110
4.990507  1.200  0.106 1.072 6 1111
4.990561  1.275  0.109 1.050 6 1112
4.990614  1.312  0.078 1.032 6 1113
4.990667  1.258  0.092 1.019 6 1114
4.990720  0.944  0.109 1.004 6 1115
4.990773  0.882  0.100 0.991 6 1116
4.990826  1.079  0.099 0.997 6 1117
4.990879  0.633  0.100 1.026 6 1118
4.990932  1.025  0.100 1.067 6 1119
4.990985  0.963  0.099 1.104 6 1120
4.991038  1.030  0.099 1.127 6 1121
4.991091  1.201  0.139 1.133 6 1122
4.991144  1.447  0.226 1.126 6 1123
4.991197  0.950  0.241 1.122 6 1124
4.991251    NaN    NaN 1.133 6 1125
4.991304  0.880  0.283 1.159 6 1126
4.991357  1.420  0.352 1.190 6 1127
4.991410  1.078  0.352 1.215 6 1128
4.991463  0.777  0.352 1.234 6 1129
4.991516    NaN    NaN 1.248 6 1130
4.991569  1.573  0.298 1.258 6 1131
4.991622  1.601  0.255 1.264 6 1132
4.991675  1.287  0.184 1.267 6 1133
4.991729  1.264  0.159 1.263 6 1134
4.991782  1.176  0.156 1.253 6 1135
4.991835  1.086  0.124 1.245 6 1136
4.991888  1.101  0.095 1.242 6 1137
4.991941  1.202  0.095 1.237 6 1138
4.991994  1.382  0.095 1.220 6 1139
4.992047  1.041  0.095 1.185 6 1140
4.992100  1.473  0.139 1.139 6 1141
4.992154  0.804  0.336 1.105 6 1142
4.992207    NaN    NaN 1.106 6 1143
4.992260    NaN    NaN 1.133 6 1144
4.992313  1.050  0.549 1.162 6 1145
4.992366  1.152  0.418 1.172 6 1146
4.992419  1.309  0.418 1.157 6 1147
4.992472    NaN    NaN 1.119 6 1148
4.992526    NaN    NaN 1.061 6 1149
4.992579  1.120  0.189 0.996 6 1150
4.992632  1.209  0.180 0.950 6 1151
4.992685  0.973  0.156 0.949 6 1152
4.992738  0.963  0.141 0.985 6 1153
4.992791  1.208  0.119 1.030 6 1154
4.992845  0.898  0.107 1.061 6 1155
4.992898  0.985  0.107 1.072 6 1156
4.992951  0.981  0.107 1.068 6 1157
4.993004  0.912  0.099 1.055 6 1158
4.993057  0.987  0.103 1.035 6 1159
4.993111  1.058  0.103 1.010 6 1160
4.993164  1.078  0.099 0.980 6 1161
4.993217  1.242  0.103 0.944 6 1162
4.993270  0.940  0.103 0.900 6 1163
4.993323  0.847  0.083 0.850 6 1164
4.993376  0.740  0.083 0.810 6 1165
4.993430  0.792  0.108 0.800 6 1166
4.993483  0.742  0.108 0.826 6 1167
4.993536  0.887  0.126 0.874 6 1168
4.993589  0.998  0.126 0.920 6 1169
4.993643  1.333  0.126 0.955 6 1170
4.993696  1.093  0.120 0.980 6 1171
4.993749  1.022  0.111 0.997 6 1172
4.993802  0.978  0.092 1.007 6 1173
4.993855  1.098  0.092 1.010 6 1174
4.993909  1.004  0.092 1.004 6 1175
4.993962  1.022  0.116 0.998 6 1176
4.994015  0.905  0.116 1.002 6 1177
4.994068  0.991  0.116 1.016 6 1178
4.994122  1.074  0.087 1.032 6 1179
4.994175  1.131  0.087 1.051 6 1180
4.994228  1.038  0.087 1.078 6 1181
4.994281  1.155  0.085 1.111 6 1182
4.994335  1.128  0.085 1.141 6 1183
4.994388  1.414  0.085 1.160 6 1184
4.994441  1.140  0.077 1.163 6 1185
4.994494  1.156  0.077 1.148 6 1186
4.994548  1.321  0.102 1.115 6 1187
4.994601  0.925  0.103 1.062 6 1188
4.994654  0.716  0.103 0.993 6 1189
4.994707  0.667  0.103 0.930 6 1190
4.994761  0.647  0.098 0.900 6 1191
4.994814  0.872  0.082 0.916 6 1192
4.994867  0.910  0.082 0.959 6 1193
4.994920  0.965  0.084 1.000 6 1194
4.994974  1.005  0.084 1.026 6 1195
4.995027  1.111  0.087 1.043 6 1196
4.995080  0.995  0.087 1.063 6 1197
4.995134  1.050  0.087 1.091 6 1198
4.995187  1.196  0.099 1.113 6 1199
4.995240  1.228  0.122 1.116 6 1200
4.995293  1.299  0.099 1.090 6 1201
4.995347  1.130  0.122 1.054 6 1202
4.995400  1.065  0.122 1.033 6 1203
4.995453  0.890  0.145 1.045 6 1204
4.995507  0.760  0.092 1.081 6 1205
4.995560  1.086  0.145 1.117 6 1206
4.995613  1.013  0.085 1.135 6 1207
4.995667  1.121  0.092 1.144 6 1208
4.995720  1.076  0.092 1.163 6 1209
4.995773  1.296  0.095 1.195 6 1210
4.995827  1.258  0.095 1.217 6 1211
4.995880  1.389  0.129 1.211 6 1212
4.995933  1.225  0.129 1.184 6 1213
4.995987  1.181  0.100 1.146 6 1214
4.996040  1.280  0.102 1.102 6 1215
4.996093  1.064  0.100 1.052 6 1216
4.996147  0.978  0.099 1.016 6 1217
4.996200  0.839  0.100 1.013 6 1218
4.996253  1.033  0.102 1.030 6 1219
4.996307  0.969  0.104 1.030 6 1220
4.996360  0.800  0.127 0.998 6 1221
4.996413  0.926  0.162 0.964 6 1222
4.996467  0.972  0.127 0.973 6 1223
4.996520  1.040  0.127 1.035 6 1224
4.996573  1.147  0.119 1.122 6 1225
4.996627  1.293  0.119 1.196 6 1226
4.996680  1.292  0.119 1.242 6 1227
4.996733  1.402  0.126 1.265 6 1228
4.996787  1.219  0.126 1.283 6 1229
4.996840  1.360  0.152 1.308 6 1230
4.996894  1.479  0.162 1.335 6 1231
4.996947  1.720  0.162 1.358 6 1232
4.997000  1.566  0.240 1.373 6 1233
4.997054  1.197  0.240 1.382 6 1234
4.997107  1.292  0.342 1.388 6 1235
4.997160  1.255  0.507 1.391 6 1236
4.997214  1.649  0.742 1.389 6 1237
4.997267    NaN    NaN 1.381 6 1238
4.997321    NaN    NaN 1.367 6 1239
4.997374    NaN    NaN 1.344 6 1240
4.997427    NaN    NaN 1.304 6 1241
4.997481  0.809  1.039 1.243 6 1242
4.997534  0.599  0.629 1.166 6 1243
4.997588    NaN    NaN 1.094 6 1244
4.997641  0.239  2.415 1.053 6 1245
4.997694    NaN    NaN 1.056 6 1246
4.997748    NaN    NaN 1.086 6 1247
4.997801    NaN    NaN 1.109 6 1248
4.997855  0.772  0.639 1.095 6 1249
4.997908  0.451  0.639 1.055 6 1250
4.997961    NaN    NaN 1.022 6 1251
4.998015    NaN    NaN 1.012 6 1252
4.998068    NaN    NaN 1.010 6 1253
4.998122    NaN    NaN 0.990 6 1254
4.998175  0.349  1.211 0.954 6 1255
4.998229    NaN    NaN 0.928 6 1256
4.998282    NaN    NaN 0.923 6 1257
4.998336    NaN    NaN 0.923 6 1258
4.998389    NaN    NaN 0.908 6 1259
4.998442  0.990  0.539 0.887 6 1260
4.998496  0.772  0.398 0.887 6 1261
4.998549    NaN    NaN 0.923 6 1262
4.998603  0.811  0.360 0.980 6 1263
4.998656  0.761  0.360 1.032 6 1264
4.998710  0.512  0.360 1.058 6 1265
4.998763  0.321  0.342 1.053 6 1266
4.998817  0.656  0.284 1.039 6 1267
4.998870  0.662  0.246 1.043 6 1268
4.998924  0.635  0.246 1.073 6 1269
4.998977  1.020  0.246 1.107 6 1270
4.999030  1.321  0.399 1.121 6 1271
4.999084    NaN    NaN 1.112 6 1272
4.999137    NaN    NaN 1.094 6 1273
4.999191    NaN    NaN 1.079 6 1274
4.999244  1.568  0.553 1.070 6 1275
4.999298    NaN    NaN 1.061 6 1276
4.999351  0.757  0.426 1.053 6 1277
4.999405  1.155  0.358 1.051 6 1278
4.999458  1.044  0.358 1.054 6 1279
4.999512  1.085  0.426 1.054 6 1280
4.999565  1.454  0.448 1.042 6 1281
4.999619    NaN    NaN 1.014 6 1282
4.999672  1.198  0.448 0.973 6 1283
4.999726  0.405  0.263 0.921 6 1284
4.999779  0.518  0.260 0.863 6 1285
4.999833  0.772  0.260 0.810 6 1286
4.999886    NaN    NaN 0.776 6 1287
4.999940    NaN    NaN 0.770 6 1288
4.999993  0.673  0.346 0.794 6 1289
5.000047    NaN    NaN 0.837 6 1290
5.000100  0.787  0.437 0.886 6 1291
5.000154  0.464  0.437 0.927 6 1292
5.000207  1.009  0.236 0.958 6 1293
5.000261  0.777  0.236 0.977 6 1294
5.000315  0.806  0.236 0.990 6 1295
5.000368  1.135  0.261 1.003 6 1296
5.000422  1.135  0.261 1.015 6 1297
5.000475  0.912  0.322 1.022 6 1298
5.000529  0.810  0.261 1.021 6 1299
5.000582    NaN    NaN 1.009 6 1300
5.000636  0.522  0.427 0.988 6 1301
5.000689    NaN    NaN 0.952 6 1302
5.000743  0.767  0.427 0.901 6 1303
5.000796    NaN    NaN 0.846 6 1304
5.000850  1.533  0.447 0.811 6 1305
5.000904    NaN    NaN 0.813 6 1306
5.000957    NaN    NaN 0.846 6 1307
5.001011    NaN    NaN 0.884 6 1308
5.001064  1.676  0.390 0.907 6 1309
5.001118    NaN    NaN 0.911 6 1310
5.001171  1.236  0.390 0.902 6 1311
5.001225    NaN    NaN 0.885 6 1312
5.001279  1.738  0.479 0.864 6 1313
5.001332  1.285  1.252 0.843 6 1314
5.001386  1.489  1.252 0.824 6 1315
5.001439  1.866  1.252 0.808 6 1316
5.001493  1.682  1.288 0.792 6 1317
5.001546  1.755  1.326 0.768 6 1318
5.001600    NaN    NaN 0.734 6 1319
5.001654    NaN    NaN 0.692 6 1320
5.001707    NaN    NaN 0.655 6 1321
5.001761    NaN    NaN 0.642 6 1322
5.001814    NaN    NaN 0.660 6 1323
5.001868    NaN    NaN 0.693 6 1324
5.001922  1.812  5.395 0.723 6 1325
5.001975    NaN    NaN 0.741 6 1326
5.002029  1.231  7.833 0.747 6 1327
5.002082    NaN    NaN 0.751 6 1328
5.002136    NaN    NaN 0.763 6 1329
5.002190 -0.144 10.573 0.779 6 1330
5.002243    NaN    NaN 0.787 6 1331
5.002297    NaN    NaN 0.781 6 1332
5.002351    NaN    NaN 0.772 6 1333
5.002404    NaN    NaN 0.777 6 1334
5.002458    NaN    NaN 0.799 6 1335
5.002511    NaN    NaN 0.825 6 1336
5.002565    NaN    NaN 0.838 6 1337
5.002619    NaN    NaN 0.833 6 1338
5.002672 -1.651 12.426 0.816 6 1339
5.002726    NaN    NaN 0.804 6 1340
5.002780    NaN    NaN 0.808 6 1341
5.002833    NaN    NaN 0.824 6 1342
5.002887    NaN    NaN 0.845 6 1343
5.002941    NaN    NaN 0.866 6 1344
5.002994    NaN    NaN 0.887 6 1345
5.003048    NaN    NaN 0.905 6 1346
5.003102    NaN    NaN 0.916 6 1347
5.003155 -1.316  1.597 0.921 6 1348
5.003209    NaN    NaN 0.922 6 1349
5.003263    NaN    NaN 0.919 6 1350
5.003316  1.072  1.435 0.914 6 1351
5.003370    NaN    NaN 0.905 6 1352
5.003424    NaN    NaN 0.894 6 1353
5.003477  0.919  1.328 0.888 6 1354
5.003531    NaN    NaN 0.887 6 1355
5.003585  0.999  0.777 0.888 6 1356
5.003638    NaN    NaN 0.887 6 1357
5.003692  1.495  0.578 0.881 6 1358
5.003746  1.075  0.499 0.875 6 1359
5.003799  1.405  0.499 0.869 6 1360
5.003853  1.457  0.492 0.864 6 1361
5.003907    NaN    NaN 0.859 6 1362
5.003960    NaN    NaN 0.854 6 1363
5.004014  1.172  0.305 0.846 6 1364
5.004068  1.324  0.305 0.836 6 1365
5.004121  0.926  0.305 0.823 6 1366
5.004175    NaN    NaN 0.807 6 1367
5.004229  1.200  0.338 0.791 6 1368
5.004283  0.689  0.342 0.776 6 1369
5.004336  0.917  0.338 0.761 6 1370
5.004390  0.765  0.338 0.746 6 1371
5.004444  1.169  0.342 0.732 6 1372
5.004497    NaN    NaN 0.720 6 1373
5.004551    NaN    NaN 0.708 6 1374
5.004605  0.388  0.406 0.695 6 1375
5.004659  0.691  0.406 0.681 6 1376
5.004712    NaN    NaN 0.665 6 1377
5.004766  0.380  0.478 0.648 6 1378
5.004820    NaN    NaN 0.628 6 1379
5.004873  0.630  0.478 0.605 6 1380
5.004927  0.621  0.555 0.580 6 1381
5.004981    NaN    NaN 0.554 6 1382
5.005035    NaN    NaN 0.524 6 1383
5.005088    NaN    NaN 0.494 6 1384
5.005142    NaN    NaN 0.472 6 1385
5.005196  0.631  0.529 0.471 6 1386
5.005250  0.605  0.529 0.489 6 1387
5.005303  0.162  0.534 0.515 6 1388
5.005357    NaN    NaN 0.539 6 1389
5.005411    NaN    NaN 0.557 6 1390
5.005465    NaN    NaN 0.570 6 1391
5.005518    NaN    NaN 0.579 6 1392
5.005572    NaN    NaN 0.582 6 1393
5.005626  0.664  0.819 0.581 6 1394
5.005680    NaN    NaN 0.582 6 1395
5.005734    NaN    NaN 0.591 6 1396
5.005787    NaN    NaN 0.604 6 1397
5.005841    NaN    NaN 0.615 6 1398
5.005895  0.726  0.384 0.621 6 1399
5.005949  0.887  0.384 0.623 6 1400
5.006002  1.158  0.751 0.626 6 1401
5.006056    NaN    NaN 0.631 6 1402
5.006110    NaN    NaN 0.635 6 1403
5.006164    NaN    NaN 0.640 6 1404
5.006218    NaN    NaN 0.647 6 1405
5.006271  0.180  1.511 0.653 6 1406
5.006325    NaN    NaN 0.656 6 1407
5.006379  0.781  1.013 0.654 6 1408
5.006433    NaN    NaN 0.643 6 1409
5.006487  0.817  1.013 0.621 6 1410
5.006540    NaN    NaN 0.586 6 1411
5.006594    NaN    NaN 0.544 6 1412
5.006648    NaN    NaN 0.509 6 1413
5.006702 -0.614  0.412 0.499 6 1414
5.006756    NaN    NaN 0.513 6 1415
5.006809    NaN    NaN 0.531 6 1416
5.006863    NaN    NaN 0.543 6 1417
5.006917 -0.528  1.755 0.548 6 1418
5.006971    NaN    NaN 0.550 6 1419
5.007025    NaN    NaN 0.546 6 1420
5.007079    NaN    NaN 0.534 6 1421
5.007132    NaN    NaN 0.515 6 1422
5.007186    NaN    NaN 0.496 6 1423
5.007240    NaN    NaN 0.489 6 1424
5.007294    NaN    NaN 0.499 6 1425
5.007348    NaN    NaN 0.521 6 1426
5.007402    NaN    NaN 0.545 6 1427
5.007455 -0.300  5.101 0.565 6 1428
5.007509    NaN    NaN 0.581 6 1429
5.007563    NaN    NaN 0.595 6 1430
5.007617    NaN    NaN 0.610 6 1431
5.007671    NaN    NaN 0.625 6 1432
5.007725  0.208  0.546 0.638 6 1433
5.007778  0.838  0.546 0.646 6 1434
5.007832  0.424  0.546 0.648 6 1435
5.007886  0.719  0.546 0.641 6 1436
5.007940    NaN    NaN 0.624 6 1437
5.007994    NaN    NaN 0.602 6 1438
5.008048    NaN    NaN 0.587 6 1439
5.008102    NaN    NaN 0.585 6 1440
5.008155  1.205  0.697 0.596 6 1441
5.008209  0.953  0.590 0.607 6 1442
5.008263  0.792  0.590 0.608 6 1443
5.008317    NaN    NaN 0.592 6 1444
5.008371    NaN    NaN 0.562 6 1445
5.008425  0.686  0.590 0.524 6 1446
5.008479  1.014  1.039 0.495 6 1447
5.008533    NaN    NaN 0.487 6 1448
5.008587    NaN    NaN 0.502 6 1449
5.008640    NaN    NaN 0.522 6 1450
5.008694  0.997  0.995 0.532 6 1451
5.008748    NaN    NaN 0.527 6 1452
5.008802    NaN    NaN 0.519 6 1453
5.008856    NaN    NaN 0.519 6 1454
5.008910    NaN    NaN 0.526 6 1455
5.008964    NaN    NaN 0.527 6 1456
5.009018  1.522  2.782 0.517 6 1457
5.009072    NaN    NaN 0.494 6 1458
5.009126    NaN    NaN 0.470 6 1459
5.009179    NaN    NaN 0.457 6 1460
5.009233  1.557  1.107 0.468 6 1461
5.009287  0.943  0.504 0.499 6 1462
5.009341  1.000  0.504 0.536 6 1463
5.009395    NaN    NaN 0.570 6 1464
5.009449    NaN    NaN 0.595 6 1465
5.009503    NaN    NaN 0.614 6 1466
5.009557    NaN    NaN 0.628 6 1467
5.009611  1.633  1.265 0.632 6 1468
5.009665    NaN    NaN 0.620 6 1469
5.009719  1.375  0.796 0.593 6 1470
5.009773    NaN    NaN 0.565 6 1471
5.009827  1.280  0.731 0.552 6 1472
5.009880  1.678  0.731 0.558 6 1473
5.009934  1.739  0.597 0.574 6 1474
5.009988    NaN    NaN 0.593 6 1475
5.010042    NaN    NaN 0.610 6 1476
5.010096  1.357  0.398 0.617 6 1477
5.010150  0.872  0.398 0.613 6 1478
5.010204  1.155  0.555 0.612 6 1479
5.010258  0.906  0.555 0.625 6 1480
5.010312  0.735  0.555 0.645 6 1481
5.010366  0.723  0.555 0.654 6 1482
5.010420  0.785  0.615 0.649 6 1483
5.010474  1.021  0.615 0.637 6 1484
5.010528    NaN    NaN 0.621 6 1485
5.010582  0.244  0.615 0.609 6 1486
5.010636    NaN    NaN 0.607 6 1487
5.010690    NaN    NaN 0.621 6 1488
5.010744    NaN    NaN 0.637 6 1489
5.010798    NaN    NaN 0.640 6 1490
5.010852    NaN    NaN 0.626 6 1491
5.010906    NaN    NaN 0.605 6 1492
5.010960    NaN    NaN 0.591 6 1493
5.011014    NaN    NaN 0.590 6 1494
5.011068 -0.073  0.939 0.591 6 1495
5.011122    NaN    NaN 0.581 6 1496
5.011176    NaN    NaN 0.563 6 1497
5.011230    NaN    NaN 0.553 6 1498
5.011284    NaN    NaN 0.566 6 1499
5.011338    NaN    NaN 0.598 6 1500
5.011392  0.413  0.676 0.629 6 1501
5.011446    NaN    NaN 0.646 6 1502
5.011500    NaN    NaN 0.646 6 1503
5.011554    NaN    NaN 0.641 6 1504
5.011608 -0.089  0.345 0.639 6 1505
5.011662    NaN    NaN 0.643 6 1506
5.011716    NaN    NaN 0.651 6 1507
5.011770 -0.126  0.359 0.669 6 1508
5.011824    NaN    NaN 0.692 6 1509
5.011878    NaN    NaN 0.707 6 1510
5.011932 -0.088  0.375 0.715 6 1511
5.011986  0.755  0.360 0.734 6 1512
5.012040  0.380  0.375 0.777 6 1513
5.012094  0.448  0.360 0.832 6 1514
5.012148    NaN    NaN 0.876 6 1515
5.012202  0.330  0.371 0.900 6 1516
5.012256    NaN    NaN 0.905 6 1517
5.012310  0.155  0.371 0.897 6 1518
5.012364  0.520  0.371 0.884 6 1519
5.012418  0.643  0.361 0.880 6 1520
5.012472  0.552  0.286 0.895 6 1521
5.012526  0.857  0.351 0.929 6 1522
5.012580  0.413  0.265 0.967 6 1523
5.012634  0.435  0.265 0.994 6 1524
5.012688  0.950  0.273 1.004 6 1525
5.012742  0.864  0.273 1.006 6 1526
5.012796  0.904  0.273 1.006 6 1527
5.012850  0.905  0.399 1.006 6 1528
5.012904  1.383  0.399 1.003 6 1529
5.012959  1.059  0.330 0.999 6 1530
5.013013  1.012  0.330 1.003 6 1531
5.013067  1.380  0.297 1.015 6 1532
5.013121  1.161  0.297 1.029 6 1533
5.013175  0.560  0.297 1.036 6 1534
5.013229  0.628  0.297 1.036 6 1535
5.013283  1.350  0.297 1.031 6 1536
5.013337  1.186  0.253 1.023 6 1537
5.013391    NaN    NaN 1.010 6 1538
5.013445    NaN    NaN 0.997 6 1539
5.013499    NaN    NaN 0.986 6 1540
5.013553  0.654  0.228 0.977 6 1541
5.013607  0.542  0.228 0.967 6 1542
5.013662  1.023  0.228 0.955 6 1543
5.013716  0.515  0.228 0.939 6 1544
5.013770  0.670  0.203 0.916 6 1545
5.013824  1.029  0.185 0.885 6 1546
5.013878    NaN    NaN 0.851 6 1547
5.013932  1.022  0.184 0.819 6 1548
5.013986  1.050  0.184 0.791 6 1549
5.014040  0.982  0.353 0.771 6 1550
5.014094  1.473  0.417 0.773 6 1551
5.014148  1.067  0.455 0.807 6 1552
5.014202    NaN    NaN 0.861 6 1553
5.014257  1.569  0.417 0.913 6 1554
5.014311    NaN    NaN 0.955 6 1555
5.014365  1.748  0.483 0.989 6 1556
5.014419  1.734  0.343 1.019 6 1557
5.014473  1.525  0.483 1.047 6 1558
5.014527  1.417  0.483 1.075 6 1559
5.014581    NaN    NaN 1.099 6 1560
5.014635  1.302  0.395 1.114 6 1561
5.014690    NaN    NaN 1.114 6 1562
5.014744  1.549  0.395 1.094 6 1563
5.014798  1.519  0.395 1.053 6 1564
5.014852  1.201  0.404 1.007 6 1565
5.014906  1.431  0.404 0.990 6 1566
5.014960  1.380  0.304 1.022 6 1567
5.015014  1.412  0.390 1.088 6 1568
5.015068  1.569  0.352 1.159 6 1569
5.015123  1.697  0.352 1.214 6 1570
5.015177  1.121  0.388 1.255 6 1571
5.015231  1.301  0.388 1.291 6 1572
5.015285    NaN    NaN 1.326 6 1573
5.015339    NaN    NaN 1.355 6 1574
5.015393    NaN    NaN 1.372 6 1575
5.015447    NaN    NaN 1.377 6 1576
5.015502    NaN    NaN 1.367 6 1577
5.015556  0.946  0.967 1.341 6 1578
5.015610  1.482  0.811 1.310 6 1579
5.015664  1.614  0.811 1.295 6 1580
5.015718    NaN    NaN 1.308 6 1581
5.015772    NaN    NaN 1.343 6 1582
5.015827    NaN    NaN 1.373 6 1583
5.015881    NaN    NaN 1.379 6 1584
5.015935    NaN    NaN 1.375 6 1585
5.015989  1.088  2.040 1.387 6 1586
5.016043    NaN    NaN 1.419 6 1587
5.016097    NaN    NaN 1.453 6 1588
5.016152    NaN    NaN 1.473 6 1589
5.016206    NaN    NaN 1.475 6 1590
5.016260    NaN    NaN 1.461 6 1591
5.016314    NaN    NaN 1.433 6 1592
5.016368    NaN    NaN 1.399 6 1593
5.016423    NaN    NaN 1.369 6 1594
5.016477    NaN    NaN 1.353 6 1595
5.016531    NaN    NaN 1.344 6 1596
5.016585    NaN    NaN 1.333 6 1597
5.016639    NaN    NaN 1.317 6 1598
5.016694    NaN    NaN 1.301 6 1599
5.016748    NaN    NaN 1.282 6 1600
5.016802    NaN    NaN 1.257 6 1601
5.016856    NaN    NaN 1.219 6 1602
5.016910    NaN    NaN 1.164 6 1603
5.016965    NaN    NaN 1.095 6 1604
5.017019    NaN    NaN 1.033 6 1605
5.017073    NaN    NaN 1.007 6 1606
5.017127    NaN    NaN 1.031 6 1607
5.017181    NaN    NaN 1.090 6 1608
5.017236    NaN    NaN 1.155 6 1609
5.017290    NaN    NaN 1.210 6 1610
5.017344    NaN    NaN 1.254 6 1611
5.017398    NaN    NaN 1.291 6 1612
5.017452    NaN    NaN 1.330 6 1613
5.017507    NaN    NaN 1.370 6 1614
5.017561    NaN    NaN 1.402 6 1615
5.017615    NaN    NaN 1.406 6 1616
5.017669    NaN    NaN 1.369 6 1617
5.017724    NaN    NaN 1.299 6 1618
5.017778    NaN    NaN 1.232 6 1619
5.017832    NaN    NaN 1.204 6 1620
5.017886    NaN    NaN 1.227 6 1621
5.017941    NaN    NaN 1.283 6 1622
5.017995    NaN    NaN 1.346 6 1623
5.018049    NaN    NaN 1.391 6 1624
5.018103    NaN    NaN 1.403 6 1625
5.018158  1.564 12.266 1.392 6 1626
5.018212    NaN    NaN 1.385 6 1627
5.018266    NaN    NaN 1.395 6 1628
5.018320    NaN    NaN 1.408 6 1629
5.018375    NaN    NaN 1.409 6 1630
5.018429    NaN    NaN 1.396 6 1631
5.018483    NaN    NaN 1.382 6 1632
5.018537    NaN    NaN 1.383 6 1633
5.018592    NaN    NaN 1.402 6 1634
5.018646    NaN    NaN 1.424 6 1635
5.018700    NaN    NaN 1.445 6 1636
5.018754    NaN    NaN 1.460 6 1637
5.018809    NaN    NaN 1.452 6 1638
5.018863    NaN    NaN 1.408 6 1639
5.018917    NaN    NaN 1.326 6 1640
5.018972    NaN    NaN 1.226 6 1641
5.019026    NaN    NaN 1.145 6 1642
5.019080    NaN    NaN 1.124 6 1643
5.019134    NaN    NaN 1.173 6 1644
5.019189    NaN    NaN 1.269 6 1645
5.019243    NaN    NaN 1.375 6 1646
5.019297    NaN    NaN 1.464 6 1647
5.019351    NaN    NaN 1.524 6 1648
5.019406    NaN    NaN 1.557 6 1649
5.019460    NaN    NaN 1.576 6 1650
5.019514    NaN    NaN 1.591 6 1651
5.019569    NaN    NaN 1.607 6 1652
5.019623    NaN    NaN 1.613 6 1653
5.019677    NaN    NaN 1.594 6 1654
5.019732    NaN    NaN 1.544 6 1655
5.019786    NaN    NaN 1.468 6 1656
5.019840    NaN    NaN 1.383 6 1657
5.019894    NaN    NaN 1.304 6 1658
5.019949    NaN    NaN 1.239 6 1659
5.020003    NaN    NaN 1.198 6 1660
5.020057    NaN    NaN 1.205 6 1661
5.020112    NaN    NaN 1.262 6 1662
5.020166    NaN    NaN 1.337 6 1663
5.020220  2.620  9.727 1.396 6 1664
5.020275    NaN    NaN 1.426 6 1665
5.020329    NaN    NaN 1.440 6 1666
5.020383    NaN    NaN 1.461 6 1667
5.020438    NaN    NaN 1.494 6 1668
5.020492    NaN    NaN 1.525 6 1669
5.020546    NaN    NaN 1.539 6 1670
5.020601    NaN    NaN 1.541 6 1671
5.020655    NaN    NaN 1.535 6 1672
5.020709    NaN    NaN 1.508 6 1673
5.020764    NaN    NaN 1.451 6 1674
5.020818    NaN    NaN 1.382 6 1675
5.020872    NaN    NaN 1.342 6 1676
5.020927    NaN    NaN 1.353 6 1677
5.020981    NaN    NaN 1.391 6 1678
5.021035  0.050  7.033 1.408 6 1679
5.021090    NaN    NaN 1.381 6 1680
5.021144    NaN    NaN 1.325 6 1681
5.021198    NaN    NaN 1.278 6 1682
5.021253    NaN    NaN 1.267 6 1683
5.021307    NaN    NaN 1.288 6 1684
5.021362    NaN    NaN 1.323 6 1685
5.021416    NaN    NaN 1.366 6 1686
5.021470    NaN    NaN 1.423 6 1687
5.021525    NaN    NaN 1.484 6 1688
5.021579    NaN    NaN 1.538 6 1689
5.021633    NaN    NaN 1.572 6 1690
5.021688    NaN    NaN 1.580 6 1691
5.021742    NaN    NaN 1.559 6 1692
5.021796    NaN    NaN 1.518 6 1693
5.021851    NaN    NaN 1.475 6 1694
5.021905    NaN    NaN 1.451 6 1695
5.021960    NaN    NaN 1.454 6 1696
5.022014    NaN    NaN 1.469 6 1697
5.022068 -0.308  2.954 1.476 6 1698
5.022123    NaN    NaN 1.468 6 1699
5.022177    NaN    NaN 1.448 6 1700
5.022231 -0.067  2.954 1.419 6 1701
5.022286    NaN    NaN 1.379 6 1702
5.022340 -0.136  2.552 1.330 6 1703
5.022395    NaN    NaN 1.274 6 1704
5.022449    NaN    NaN 1.215 6 1705
5.022503    NaN    NaN 1.151 6 1706
5.022558    NaN    NaN 1.083 6 1707
5.022612    NaN    NaN 1.022 6 1708
5.022667    NaN    NaN 0.992 6 1709
5.022721    NaN    NaN 1.009 6 1710
5.022775    NaN    NaN 1.057 6 1711
5.022830    NaN    NaN 1.107 6 1712
5.022884    NaN    NaN 1.137 6 1713
5.022939    NaN    NaN 1.137 6 1714
5.022993    NaN    NaN 1.109 6 1715
5.023047  0.601  1.003 1.072 6 1716
5.023102    NaN    NaN 1.048 6 1717
5.023156  0.598  0.971 1.053 6 1718
5.023211    NaN    NaN 1.093 6 1719
5.023265  0.591  0.686 1.152 6 1720
5.023320    NaN    NaN 1.201 6 1721
5.023374    NaN    NaN 1.222 6 1722
5.023428    NaN    NaN 1.214 6 1723
5.023483    NaN    NaN 1.189 6 1724
5.023537    NaN    NaN 1.161 6 1725
5.023592    NaN    NaN 1.145 6 1726
5.023646    NaN    NaN 1.143 6 1727
5.023701    NaN    NaN 1.148 6 1728
5.023755    NaN    NaN 1.154 6 1729
5.023809  0.522  0.585 1.153 6 1730
5.023864    NaN    NaN 1.130 6 1731
5.023918    NaN    NaN 1.076 6 1732
5.023973  0.615  0.692 1.014 6 1733
5.024027  0.767  0.692 0.985 6 1734
5.024082    NaN    NaN 1.007 6 1735
5.024136  1.050  0.601 1.062 6 1736
5.024191    NaN    NaN 1.121 6 1737
5.024245  0.978  0.464 1.171 6 1738
5.024299    NaN    NaN 1.211 6 1739
5.024354    NaN    NaN 1.234 6 1740
5.024408  1.184  0.441 1.229 6 1741
5.024463  1.341  0.395 1.190 6 1742
5.024517  0.900  0.395 1.128 6 1743
5.024572  1.519  0.395 1.070 6 1744
5.024626  0.843  0.398 1.052 6 1745
5.024681  1.353  0.399 1.077 6 1746
5.024735  1.499  0.456 1.114 6 1747
5.024790  0.851  0.456 1.135 6 1748
5.024844    NaN    NaN 1.127 6 1749
5.024898    NaN    NaN 1.091 6 1750
5.024953  1.787  0.502 1.040 6 1751
5.025007  1.451  0.514 0.997 6 1752
5.025062    NaN    NaN 0.991 6 1753
5.025116    NaN    NaN 1.020 6 1754
5.025171    NaN    NaN 1.061 6 1755
5.025225  0.897  0.658 1.089 6 1756
5.025280  1.039  0.556 1.092 6 1757
5.025334  0.711  0.556 1.075 6 1758
5.025389  1.349  0.556 1.055 6 1759
5.025443    NaN    NaN 1.049 6 1760
5.025498  1.353  0.556 1.052 6 1761
5.025552    NaN    NaN 1.052 6 1762
5.025607  0.903  0.455 1.036 6 1763
5.025661  1.141  0.455 0.996 6 1764
5.025716  1.067  0.455 0.940 6 1765
5.025770    NaN    NaN 0.893 6 1766
5.025825  0.908  0.477 0.880 6 1767
5.025879    NaN    NaN 0.899 6 1768
5.025934  1.366  0.416 0.926 6 1769
5.025988  0.830  0.394 0.938 6 1770
5.026043  1.032  0.394 0.933 6 1771
5.026097    NaN    NaN 0.917 6 1772
5.026152  0.747  0.501 0.897 6 1773
5.026206    NaN    NaN 0.876 6 1774
5.026261    NaN    NaN 0.855 6 1775
5.026315    NaN    NaN 0.830 6 1776
5.026370    NaN    NaN 0.800 6 1777
5.026424  1.267  0.620 0.762 6 1778
5.026479  0.744  0.620 0.718 6 1779
5.026533    NaN    NaN 0.685 6 1780
5.026588  0.924  0.620 0.682 6 1781
5.026642    NaN    NaN 0.707 6 1782
5.026697    NaN    NaN 0.744 6 1783
5.026751    NaN    NaN 0.779 6 1784
5.026806    NaN    NaN 0.807 6 1785
5.026861  0.445  0.959 0.827 6 1786
5.026915    NaN    NaN 0.838 6 1787
5.026970    NaN    NaN 0.841 6 1788
5.027024    NaN    NaN 0.845 6 1789
5.027079  0.520  1.480 0.851 6 1790
5.027133    NaN    NaN 0.853 6 1791
5.027188  0.389  0.781 0.846 6 1792
5.027242    NaN    NaN 0.838 6 1793
5.027297 -0.356  1.222 0.846 6 1794
5.027351    NaN    NaN 0.866 6 1795
5.027406 -0.396  1.356 0.875 6 1796
5.027460    NaN    NaN 0.860 6 1797
5.027515    NaN    NaN 0.833 6 1798
5.027570    NaN    NaN 0.818 6 1799
5.027624 -0.272  1.764 0.819 6 1800
5.027679 -1.607  1.764 0.819 6 1801
5.027733    NaN    NaN 0.799 6 1802
5.027788    NaN    NaN 0.760 6 1803
5.027842    NaN    NaN 0.726 6 1804
5.027897    NaN    NaN 0.722 6 1805
5.027951    NaN    NaN 0.748 6 1806
5.028006    NaN    NaN 0.784 6 1807
5.028061    NaN    NaN 0.816 6 1808
5.028115 -2.097  6.902 0.845 6 1809
5.028170    NaN    NaN 0.870 6 1810
5.028224    NaN    NaN 0.883 6 1811
5.028279    NaN    NaN 0.879 6 1812
5.028333    NaN    NaN 0.866 6 1813
5.028388    NaN    NaN 0.855 6 1814
5.028443    NaN    NaN 0.854 6 1815
5.028497    NaN    NaN 0.859 6 1816
5.028552    NaN    NaN 0.861 6 1817
5.028606    NaN    NaN 0.853 6 1818
5.028661 -1.522  4.591 0.837 6 1819
5.028716    NaN    NaN 0.816 6 1820
5.028770    NaN    NaN 0.791 6 1821
5.028825    NaN    NaN 0.761 6 1822
5.028879    NaN    NaN 0.725 6 1823
5.028934    NaN    NaN 0.686 6 1824
5.028988    NaN    NaN 0.648 6 1825
5.029043    NaN    NaN 0.625 6 1826
5.029098    NaN    NaN 0.629 6 1827
5.029152    NaN    NaN 0.658 6 1828
5.029207    NaN    NaN 0.698 6 1829
5.029261    NaN    NaN 0.731 6 1830
5.029316    NaN    NaN 0.757 6 1831
5.029371    NaN    NaN 0.776 6 1832
5.029425 -1.051  8.050 0.790 6 1833
5.029480    NaN    NaN 0.801 6 1834
5.029534    NaN    NaN 0.812 6 1835
5.029589    NaN    NaN 0.827 6 1836
5.029644    NaN    NaN 0.845 6 1837
5.029698    NaN    NaN 0.858 6 1838
5.029753    NaN    NaN 0.858 6 1839
5.029808    NaN    NaN 0.842 6 1840
5.029862    NaN    NaN 0.818 6 1841
5.029917    NaN    NaN 0.806 6 1842
5.029971    NaN    NaN 0.820 6 1843
5.030026    NaN    NaN 0.853 6 1844
5.030081    NaN    NaN 0.883 6 1845
5.030135    NaN    NaN 0.899 6 1846
5.030190    NaN    NaN 0.903 6 1847
5.030244    NaN    NaN 0.903 6 1848
5.030299    NaN    NaN 0.907 6 1849
5.030354    NaN    NaN 0.918 6 1850
5.030408  0.224  2.570 0.929 6 1851
5.030463  0.555  2.570 0.935 6 1852
5.030518    NaN    NaN 0.931 6 1853
5.030572    NaN    NaN 0.917 6 1854
5.030627    NaN    NaN 0.895 6 1855
5.030682    NaN    NaN 0.871 6 1856
5.030736    NaN    NaN 0.852 6 1857
5.030791    NaN    NaN 0.833 6 1858
5.030845    NaN    NaN 0.804 6 1859
5.030900    NaN    NaN 0.763 6 1860
5.030955  0.827  1.270 0.721 6 1861
5.031009    NaN    NaN 0.700 6 1862
5.031064    NaN    NaN 0.715 6 1863
5.031119  1.056  0.430 0.754 6 1864
5.031173  0.637  0.430 0.799 6 1865
5.031228  1.336  0.430 0.832 6 1866
5.031283    NaN    NaN 0.852 6 1867
5.031337    NaN    NaN 0.857 6 1868
5.031392  1.714  0.973 0.847 6 1869
5.031447  1.230  1.062 0.829 6 1870
5.031501    NaN    NaN 0.806 6 1871
5.031556  1.335  1.245 0.781 6 1872
5.031611    NaN    NaN 0.763 6 1873
5.031665    NaN    NaN 0.768 6 1874
5.031720    NaN    NaN 0.798 6 1875
5.031775    NaN    NaN 0.839 6 1876
5.031829    NaN    NaN 0.877 6 1877
5.031884    NaN    NaN 0.897 6 1878
5.031939  1.616  0.492 0.891 6 1879
5.031993    NaN    NaN 0.864 6 1880
5.032048    NaN    NaN 0.832 6 1881
5.032103  1.726  0.842 0.814 6 1882
5.032157  1.460  0.842 0.810 6 1883
5.032212    NaN    NaN 0.811 6 1884
5.032267  1.040  0.842 0.821 6 1885
5.032321  1.531  0.384 0.852 6 1886
5.032376  1.261  0.383 0.894 6 1887
5.032431    NaN    NaN 0.920 6 1888
5.032486  0.794  0.328 0.912 6 1889
5.032540  0.951  0.293 0.879 6 1890
5.032595  0.816  0.293 0.850 6 1891
5.032650  0.926  0.295 0.849 6 1892
5.032704  0.783  0.295 0.873 6 1893
5.032759  0.494  0.295 0.906 6 1894
5.032814  0.667  0.316 0.937 6 1895
5.032868  1.159  0.316 0.955 6 1896
5.032923  0.983  0.316 0.948 6 1897
5.032978  1.013  0.316 0.913 6 1898
5.033032  1.176  0.236 0.873 6 1899
5.033087  0.902  0.236 0.862 6 1900
5.033142  0.247  0.216 0.894 6 1901
5.033197    NaN    NaN 0.950 6 1902
5.033251  0.605  0.794 0.995 6 1903
5.033306    NaN    NaN 1.015 6 1904
5.033361  0.410  0.794 1.019 6 1905
5.033415    NaN    NaN 1.020 6 1906
5.033470  0.116  1.103 1.026 6 1907
5.033525    NaN    NaN 1.030 6 1908
5.033580    NaN    NaN 1.025 6 1909
5.033634    NaN    NaN 1.007 6 1910
5.033689  0.394  1.063 0.981 6 1911
5.033744    NaN    NaN 0.960 6 1912
5.033798  0.379  0.504 0.949 6 1913
5.033853    NaN    NaN 0.943 6 1914
5.033908  0.678  0.462 0.931 6 1915
5.033963  0.487  0.462 0.908 6 1916
5.034017  0.160  0.472 0.875 6 1917
5.034072    NaN    NaN 0.833 6 1918
5.034127    NaN    NaN 0.785 6 1919
5.034182  0.348  0.667 0.743 6 1920
5.034236  0.623  0.667 0.727 6 1921
5.034291    NaN    NaN 0.745 6 1922
5.034346    NaN    NaN 0.780 6 1923
5.034401  0.352  0.811 0.805 6 1924
5.034455    NaN    NaN 0.817 6 1925
5.034510    NaN    NaN 0.834 6 1926
5.034565    NaN    NaN 0.874 6 1927
5.034619  0.983  0.790 0.928 6 1928
5.034674    NaN    NaN 0.978 6 1929
5.034729    NaN    NaN 1.017 6 1930
5.034784    NaN    NaN 1.049 6 1931
5.034838  0.609  1.025 1.077 6 1932
5.034893  0.288  1.025 1.100 6 1933
5.034948  0.627  0.616 1.111 6 1934
5.035003    NaN    NaN 1.101 6 1935
5.035057  0.375  0.390 1.069 6 1936
5.035112    NaN    NaN 1.035 6 1937
5.035167  1.082  0.441 1.029 6 1938
5.035222  0.200  0.441 1.061 6 1939
5.035277  0.404  0.508 1.114 6 1940
5.035331  0.958  0.508 1.167 6 1941
5.035386  0.252  0.541 1.206 6 1942
5.035441  0.973  0.541 1.228 6 1943
5.035496    NaN    NaN 1.233 6 1944
5.035550  1.093  0.541 1.226 6 1945
5.035605  0.497  0.879 1.218 6 1946
5.035660    NaN    NaN 1.222 6 1947
5.035715    NaN    NaN 1.239 6 1948
5.035769  0.365  0.740 1.253 6 1949
5.035824    NaN    NaN 1.247 6 1950
5.035879  1.019  0.740 1.219 6 1951
5.035934    NaN    NaN 1.186 6 1952
5.035989  0.923  1.101 1.160 6 1953
5.036043  0.734  1.300 1.136 6 1954
5.036098    NaN    NaN 1.109 6 1955
5.036153    NaN    NaN 1.096 6 1956
5.036208    NaN    NaN 1.113 6 1957
5.036262  1.031 16.373 1.160 6 1958
5.036317    NaN    NaN 1.227 6 1959
5.036372  0.691  0.532 1.290 6 1960
5.036427  0.966  1.918 1.333 6 1961
5.036482    NaN    NaN 1.353 6 1962
5.036536    NaN    NaN 1.357 6 1963
5.036591    NaN    NaN 1.355 6 1964
5.036646  1.193  1.107 1.356 6 1965
5.036701    NaN    NaN 1.366 6 1966
5.036756    NaN    NaN 1.379 6 1967
5.036810    NaN    NaN 1.387 6 1968
5.036865    NaN    NaN 1.381 6 1969
5.036920    NaN    NaN 1.357 6 1970
5.036975    NaN    NaN 1.318 6 1971
5.037030    NaN    NaN 1.286 6 1972
5.037084    NaN    NaN 1.268 6 1973
5.037139    NaN    NaN 1.261 6 1974
5.037194  1.695  0.312 1.256 6 1975
5.037249  1.545  0.297 1.246 6 1976
5.037304  1.535  0.288 1.219 6 1977
5.037358  1.558  0.288 1.168 6 1978
5.037413  1.036  0.203 1.095 6 1979
5.037468  1.122  0.187 1.023 6 1980
5.037523  1.226  0.187 0.984 6 1981
5.037578  1.291  0.187 1.000 6 1982
5.037633  1.346  0.260 1.061 6 1983
5.037687  1.550  0.260 1.127 6 1984
5.037742  1.346  0.260 1.168 6 1985
5.037797  1.302  0.252 1.183 6 1986
5.037852  1.655  0.240 1.203 6 1987
5.037907  1.659  0.203 1.247 6 1988
5.037961  1.371  0.203 1.304 6 1989
5.038016  1.288  0.203 1.341 6 1990
5.038071  1.328  0.150 1.343 6 1991
5.038126  1.457  0.150 1.330 6 1992
5.038181  1.039  0.198 1.327 6 1993
5.038236  1.420  0.280 1.337 6 1994
5.038290  1.418  0.198 1.347 6 1995
5.038345  1.652  0.280 1.350 6 1996
5.038400  1.110  0.355 1.353 6 1997
5.038455  1.582  0.355 1.355 6 1998
5.038510    NaN    NaN 1.347 6 1999
5.038565    NaN    NaN 1.326 6 2000
5.038619    NaN    NaN 1.297 6 2001
5.038674    NaN    NaN 1.268 6 2002
5.038729    NaN    NaN 1.245 6 2003
5.038784    NaN    NaN 1.228 6 2004
5.038839    NaN    NaN 1.218 6 2005
5.038894  0.957  0.484 1.214 6 2006
5.038949  0.864  0.718 1.206 6 2007
5.039003    NaN    NaN 1.180 6 2008
5.039058    NaN    NaN 1.133 6 2009
5.039113    NaN    NaN 1.081 6 2010
5.039168    NaN    NaN 1.057 6 2011
5.039223  1.043  0.451 1.082 6 2012
5.039278  1.386  0.180 1.145 6 2013
5.039332  0.810  0.180 1.213 6 2014
5.039387  0.615  0.180 1.272 6 2015
5.039442  1.280  0.180 1.322 6 2016
5.039497  0.900  0.263 1.370 6 2017
5.039552    NaN    NaN 1.416 6 2018
5.039607    NaN    NaN 1.459 6 2019
5.039662    NaN    NaN 1.493 6 2020
5.039717    NaN    NaN 1.506 6 2021
5.039771    NaN    NaN 1.497 6 2022
5.039826    NaN    NaN 1.484 6 2023
5.039881    NaN    NaN 1.497 6 2024
5.039936    NaN    NaN 1.546 6 2025
5.039991    NaN    NaN 1.610 6 2026
5.040046    NaN    NaN 1.667 6 2027
5.040101    NaN    NaN 1.713 6 2028
5.040156    NaN    NaN 1.752 6 2029
5.040210    NaN    NaN 1.784 6 2030
5.040265    NaN    NaN 1.805 6 2031
5.040320    NaN    NaN 1.813 6 2032
5.040375    NaN    NaN 1.806 6 2033
5.040430    NaN    NaN 1.789 6 2034
5.040485    NaN    NaN 1.771 6 2035
5.040540    NaN    NaN 1.762 6 2036
5.040595    NaN    NaN 1.755 6 2037
5.040649    NaN    NaN 1.737 6 2038
5.040704    NaN    NaN 1.698 6 2039
5.040759    NaN    NaN 1.650 6 2040
5.040814    NaN    NaN 1.615 6 2041
5.040869    NaN    NaN 1.609 6 2042
5.040924    NaN    NaN 1.619 6 2043
5.040979    NaN    NaN 1.616 6 2044
5.041034    NaN    NaN 1.581 6 2045
5.041089    NaN    NaN 1.516 6 2046
5.041143    NaN    NaN 1.438 6 2047

